Inhomogenuous instabilities at large chemical potential in a rainbow-ladder QCD model

In this work we continue our efforts to study the existence of a phase with an inhomogeneous, i.e., spatially varying, chiral condensate in QCD. To this end we employ a previously established method of stability analysis of the two-particle irreducible effective action in a truncation that corresponds to a rainbow-ladder approximation of the quark-gluon interaction of QCD. If the analysis is restricted to homogeneous phases, the phase diagram features a first-order chiral transition in the lower-temperature regime. Performing the stability analysis along the lower-chemical-potential border of the corresponding spinodal region, we find that below a certain temperature the homogeneous chirally symmetric solution is unstable against inhomogeneous condensation. We argue that this instability may persist to chemical potentials above the homogeneous first-order phase boundary, in which case it signals the existence of an inhomogeneous ground state. Our methodology is also applicable for more sophisticated truncations of the QCD effective action.

==> anc/MTIRsa_T70.dat <==
0.0	3.066367430757395
5.0	3.421985983300787
10.0	3.3764285608046083
15.0	1.2610755430793246
20.0	-4.592692690064604
25.0	-15.853495758816635
30.0	-34.18995328336643
35.0	-60.54785322378319
40.0	-92.98165689965492
45.0	-128.82299397044983
50.0	-165.40349409563564
55.0	-200.05478693468007
60.0	-230.10850214705135
65.0	-253.40758617117154
70.0	-269.8402525612803
75.0	-279.8060316505719
80.0	-283.7044537722402
85.0	-281.93504925947934
90.0	-274.8973484454833
95.0	-263.05953677369274
100.0	-247.164420128535
105.0	-228.02345950468282
110.0	-206.4481158968101
115.0	-183.2498502995908
120.0	-159.24012370769753


==> anc/MTIRsa_T74.dat <==
0.0	0.3838876986108062
5.0	0.6850032501675487
10.0	0.6497314113769721
15.0	-1.1298555579521339
20.0	-6.061685398010988
25.0	-15.553685848990733
30.0	-31.01378465108268
35.0	-53.21916570566509
40.0	-80.42403755886451
45.0	-110.25186491799495
50.0	-140.32611249037004
55.0	-168.27024498330343
60.0	-191.70772710410915
65.0	-208.72459086120355
70.0	-219.25713746741417
75.0	-223.7042354366713
80.0	-222.46475328290515
85.0	-215.93755952004605
90.0	-204.52152266202418
95.0	-188.67375465326006
100.0	-169.08434116013592
105.0	-146.5016112795231
110.0	-121.67389410829401
115.0	-95.34951874332128
120.0	-68.27681428147594


==> anc/MTIRsa_T78.dat <==
0.0	0.16732583761836417
5.0	0.315912281479264
10.0	0.043747759874620096
15.0	-1.7260535069765868
20.0	-6.070377298855376
25.0	-14.066109395542707
30.0	-26.790135576819683
35.0	-44.804653741676795
40.0	-66.61311026594248
45.0	-90.20426364465503
50.0	-113.56687237285234
55.0	-134.68969494557246
60.0	-151.56148985785356
65.0	-162.56301315523837
70.0	-167.64301108528883
75.0	-167.14222744607156
80.0	-161.4014060356531
85.0	-150.76129065210026
90.0	-135.5626250934795
95.0	-116.20652381309633
100.0	-93.3355838852126
105.0	-67.65277303932757
110.0	-39.86105900494193
115.0	-10.663409511556477
120.0	19.237207711329802


==> anc/MTIRsa_T86.dat <==
0.0	0.4296146934898389
5.0	0.2357774054885687
10.0	-0.5783586551689511
15.0	-2.361729783463299
20.0	-5.463272274375045
25.0	-10.231922422884727
30.0	-17.016616523972967
35.0	-25.908106735282043
40.0	-35.96440866510111
45.0	-45.98535378438121
50.0	-54.77077356407321
55.0	-61.120499475128035
60.0	-63.834362988496665
65.0	-61.95961844504226
70.0	-55.533211665277086
75.0	-44.83951133962555
80.0	-30.162886158512144
85.0	-11.787704812361444
90.0	10.001664008402248
95.0	34.88130698442006
100.0	62.369132280594314
105.0	91.94350343289479
110.0	123.0827839772895
115.0	155.26533744974634
120.0	187.96952738623528


==> anc/MTIRsa_T94.dat <==
0.0	0.8210219546463129
5.0	0.3408283889111778
10.0	-0.8848934515120083
15.0	-2.5338552814499415
20.0	-4.283768815729301
25.0	-5.812345769176762
30.0	-6.797297856619025
35.0	-6.908845026531677
40.0	-5.787240161985967
45.0	-3.0652443797020394
50.0	1.624381203599949
55.0	8.648875471199801
60.0	18.375477306377434
65.0	31.070094642561656
70.0	46.59331161377721
75.0	64.70438140419803
80.0	85.16255719799788
85.0	107.72709217935041
90.0	132.15723953242968
95.0	158.20724175638335
100.0	185.61129861025344
105.0	214.09859916805775
110.0	243.39833250381224
115.0	273.23968769153294
120.0	303.3518538052377


==> anc/QCIRsa_T70.dat <==
0.0	4.057202463962312
5.0	3.8847815847818423
10.0	2.9230833692305334
15.0	0.5054544502935188
20.0	-4.034758539044058
25.0	-11.36420896579701
30.0	-22.149550196980265
35.0	-36.65547137274333
40.0	-53.53880472577437
45.0	-71.05441826189644
50.0	-87.45717998693239
55.0	-101.00195790670504
60.0	-109.94362002703747
65.0	-112.86518449842804
70.0	-109.66227005007727
75.0	-100.55864555586125
80.0	-85.77807988965606
85.0	-65.54434192533785
90.0	-40.0812005367825
95.0	-9.714175189729994
100.0	24.824212282622597
105.0	62.699689455216564
110.0	103.07798390299106
115.0	145.12482320088498
120.0	188.00593492383996


==> anc/QCIRsa_T74.dat <==
0.0	3.1311461957184292
5.0	2.850356015709408
10.0	1.8213280016457836
15.0	-0.23592405752730428
20.0	-3.601386372864704
25.0	-8.555045155421233
30.0	-15.376886616251793
35.0	-24.091126296410117
40.0	-33.69889705694551
45.0	-42.94556108890633
50.0	-50.57648058334079
55.0	-55.33701773129713
60.0	-55.97253472382364
65.0	-51.47276610951949
70.0	-41.8049358671876
75.0	-27.180640333181678
80.0	-7.811475843855547
85.0	16.090961264436842
90.0	44.31507465534195
95.0	76.57036516116895
100.0	112.25072228887754
105.0	150.67113271409275
110.0	191.1465831124374
115.0	232.99206015953413
120.0	275.52255053100816


==> anc/QCIRsa_T78.dat <==
0.0	-0.5998643249167794
5.0	-1.0685025769945304
10.0	-2.381494529549676
15.0	-4.399455977065077
20.0	-6.983002714023577
25.0	-9.992750534908005
30.0	-13.28931523420124
35.0	-16.645363690643507
40.0	-19.481767120004577
45.0	-21.131447822311657
50.0	-20.927328097591904
55.0	-18.202330245872513
60.0	-12.289376567180632
65.0	-2.6359741866227964
70.0	10.852030470376949
75.0	28.154206153315425
80.0	49.25012161168925
85.0	74.11934559499497
90.0	102.7414468527295
95.0	134.9957202865867
100.0	170.3603654070476
105.0	208.21330787679287
110.0	247.93247335850083
115.0	288.89578751484976
120.0	330.4811760085204


==> anc/QCIRsa_T82.dat <==
0.0	-20.21473114074888
5.0	-20.813650523261234
10.0	-22.251141605070295
15.0	-23.98830378758409
20.0	-25.48623647221062
25.0	-26.206039060357895
30.0	-25.60881095343393
35.0	-23.224194388691043
40.0	-18.856002946758856
45.0	-12.376593044111242
50.0	-3.658321097222138
55.0	7.426456477434486
60.0	21.005383263384825
65.0	37.20142129716978
70.0	56.11880642738968
75.0	77.85709295565995
80.0	102.51583518359583
85.0	130.1945874128124
90.0	160.99290394492527
95.0	194.90432673671074
100.0	231.4983483655883
105.0	270.23844906414087
110.0	310.58810906494926
115.0	352.01080860059386
120.0	393.9700279036578


==> anc/QCIRsa_T86.dat <==
0.0	3.121147622930039
5.0	2.4068251999279107
10.0	0.8624416485531716
15.0	-0.6141274547467321
20.0	-1.125006533524334
25.0	0.2276799886678127
30.0	4.341807688277184
35.0	11.897258235104676
40.0	22.701937672364938
45.0	36.34575813662621
50.0	52.41863176445658
55.0	70.5104706924241
60.0	90.21118705709705
65.0	111.22375861758655
70.0	133.70342562317563
75.0	157.91849394569076
80.0	184.1372694569579
85.0	212.6280580288032
90.0	243.65916553305306
95.0	277.3761628405563
100.0	313.433680818251
105.0	351.3636153321002
110.0	390.69786224806467
115.0	430.96831743210527
120.0	471.7068767501851


==> anc/README <==
# Ancilliary files

Data for the WW spinodal of Fig.1 can be extracted from s_ct_<Model>.dat files, see comment below.

Fig.2 is a direct log-log plot of Eqs.21-23

File: s_ct_<Model>.dat
    corresponds to Fig.3
    It's a 2x2 matrix corresponding to the z axis on the surface plots
    The corresponding xaxis is 2:1:300MeV and yaxis is 70:1:140MeV

File: fullsa_<Index>.dat
    corresponds to Fig.4
    Index ranging from 1-10 corresponds to temperatures from 110-74

File: QCIRsa_T<Temp>.dat or MTIRsa_T<Temp>.dat
    corresponds to Fig.5
    Temp corresponds to temperature slice on the labels of the figure


==> anc/fullsa_1.dat <==
0.0	-0.04019805265670584
5.0	-0.7223346272826003
10.0	-2.1862419119707983
15.0	-3.558166247937093
20.0	-3.9643539763972626
25.0	-2.5310514385670997
30.0	1.6154950243376298
35.0	9.09204371640989
40.0	19.48737152297758
45.0	32.13325997467751
50.0	46.36149060214633
55.0	61.50384493602066
60.0	76.89210450693737
65.0	92.0243030327952
70.0	107.06348298054142
75.0	122.33893900438561
80.0	138.17996575853718
85.0	154.91585789720548
90.0	172.87591007460014
95.0	192.2913829833142
100.0	213.00140146947425
105.0	234.7470564175919
110.0	257.2694387121774
115.0	280.309639237741
120.0	303.60874887879436


==> anc/fullsa_10.dat <==
0.0	-2.469267585653939
5.0	-1.6675773638456162
10.0	-0.8354889284862907
15.0	-2.33247562467443
20.0	-8.518010797508516
25.0	-21.751567792086934
30.0	-44.39261995350829
35.0	-77.81947439612964
40.0	-119.48577331134237
45.0	-165.8639926597971
50.0	-213.42660840214393
55.0	-258.6460964990328
60.0	-297.99493291111446
65.0	-328.66973542700856
70.0	-350.76368914721365
75.0	-365.0941210001984
80.0	-372.478357914431
85.0	-373.73372681837986
90.0	-369.6775546405133
95.0	-361.1157864365923
100.0	-348.8088397715491
105.0	-333.50575033760754
110.0	-315.95555382699246
115.0	-296.90728593192875
120.0	-277.1099823446402


==> anc/fullsa_2.dat <==
0.0	17.808497294272
5.0	17.066061187580043
10.0	15.335849354954078
15.0	13.363506527568948
20.0	11.894677436599506
25.0	11.675006813220612
30.0	13.450139388607113
35.0	17.779457932688345
40.0	24.477297370411538
45.0	33.171730665478506
50.0	43.49083078159095
55.0	55.062670682450566
60.0	67.5153233317592
65.0	80.5896420679248
70.0	94.47760172818029
75.0	109.483957524465
80.0	125.91346466871815
85.0	144.07087837287878
90.0	164.2609538488864
95.0	186.67272552380743
100.0	211.03234468521634
105.0	236.9502418358165
110.0	264.03684747830977
115.0	291.90259211539774
120.0	320.157906249784


==> anc/fullsa_3.dat <==
0.0	-0.028863235497738504
5.0	-0.4529155799072743
10.0	-1.5947351759852453
15.0	-3.258815868005712
20.0	-5.249651500242723
25.0	-7.371735916970318
30.0	-9.429562962462569
35.0	-11.162336284200332
40.0	-12.048098742491725
45.0	-11.499603000851689
50.0	-8.92960172279516
55.0	-3.7508475718371006
60.0	4.6239067885076075
65.0	16.604172549783726
70.0	31.88851632377486
75.0	49.997768577324535
80.0	70.45275977727607
85.0	92.77432039047277
90.0	116.4832808837582
95.0	141.15510469208715
100.0	166.58378712285892
105.0	192.61795645158597
110.0	219.106240953779
115.0	245.89726890494885
120.0	272.8396685806079


==> anc/fullsa_4.dat <==
0.0	8.03578606847441
5.0	7.656592675395185
10.0	6.494267273151303
15.0	4.5116920272334236
20.0	1.6717491031322194
25.0	-2.0626793336616123
30.0	-6.728711117657438
35.0	-12.216876688893814
40.0	-17.831356909526242
45.0	-22.729745247239567
50.0	-26.069635169718516
55.0	-27.008620144647878
60.0	-24.704293639712436
65.0	-18.501371521650423
70.0	-8.493059253414007
75.0	5.040315302991318
80.0	21.818424285559935
85.0	41.56093983228614
90.0	63.98753408116454
95.0	88.79782962385316
100.0	115.6112508666633
105.0	144.02717266957168
110.0	173.64496989255338
115.0	204.06401739558328
120.0	234.8836900386382


==> anc/fullsa_5.dat <==
0.0	0.5562810288236053
5.0	0.26577559501456716
10.0	-0.8169692204623082
15.0	-3.0087961886816834
20.0	-6.626548080718207
25.0	-11.987067667646498
30.0	-19.407197720541262
35.0	-28.948027654721262
40.0	-39.647633462481785
45.0	-50.288337780362376
50.0	-59.65246324490246
55.0	-66.52233249264145
60.0	-69.6802681601189
65.0	-68.15968551026795
70.0	-61.998370311596794
75.0	-51.48520095900725
80.0	-36.909055847401234
85.0	-18.558813371680735
90.0	3.276648073252538
95.0	28.267809253471803
100.0	55.92258757894949
105.0	85.70825962063496
110.0	117.09210194947588
115.0	149.54139113641972
120.0	182.52340375241604


==> anc/fullsa_6.dat <==
0.0	0.24503733410483633
5.0	0.1007967164543465
10.0	-0.7686140253231786
15.0	-3.0182282244668377
20.0	-7.303079214215722
25.0	-14.278200327808877
30.0	-24.598624898485465
35.0	-38.54021257894602
40.0	-54.8621282997369
45.0	-71.94436331086618
50.0	-88.16690886234169
55.0	-101.90975620417129
60.0	-111.55289658636298
65.0	-115.79970490637014
70.0	-114.64709065142803
75.0	-108.41534695621746
80.0	-97.42476695541913
85.0	-81.99564378371397
90.0	-62.44827057578255
95.0	-39.155057080012845
100.0	-12.696879499622513
105.0	16.29326934846531
110.0	47.18239664732586
115.0	79.33750958003418
120.0	112.12561532966744


==> anc/fullsa_7.dat <==
0.0	2.1113951520874252
5.0	2.1116867890416073
10.0	1.4398403817264391
15.0	-0.9132260471246627
20.0	-5.956594474778277
25.0	-14.699346878500922
30.0	-28.150565235559263
35.0	-46.81327341765743
40.0	-69.16626287424977
45.0	-93.18226694922856
50.0	-116.83401898648575
55.0	-138.09425232991325
60.0	-154.9357003234034
65.0	-165.73066188450815
70.0	-170.44969822542012
75.0	-169.46293613199202
80.0	-163.14050239007648
85.0	-151.85252378552636
90.0	-135.9691271041941
95.0	-115.91612053681602
100.0	-92.342037893664
105.0	-65.95109438989186
110.0	-37.44750524065503
115.0	-7.535485661109053
120.0	23.080749133592462


==> anc/fullsa_8.dat <==
0.0	0.014684589993976704
5.0	0.3201875137220118
10.0	0.23498555997036918
15.0	-1.7434873586645758
20.0	-7.1177973295864545
25.0	-17.390510440198824
30.0	-34.06419277790541
35.0	-57.95536416345431
40.0	-87.1363593509716
45.0	-118.99346682792824
50.0	-150.91297508179483
55.0	-180.28117260004188
60.0	-204.48434787014045
65.0	-221.4432001884934
70.0	-231.21607208723282
75.0	-234.39571690742315
80.0	-231.57488799012893
85.0	-223.3463386764145
90.0	-210.3028223073443
95.0	-193.0555837147578
100.0	-172.28983369359563
105.0	-148.70927452957207
110.0	-123.01760850840289
115.0	-95.91853791580381
120.0	-68.11576503748893


==> anc/fullsa_9.dat <==
0.0	-0.7238120315423653
5.0	-0.25157905042529416
10.0	-0.06341190064190716
15.0	-2.002108272543932
20.0	-7.910465856483114
25.0	-19.6312823428111
30.0	-39.00735542187975
35.0	-67.08145906694949
40.0	-101.69627238291561
45.0	-139.89445075758255
50.0	-178.71864957875448
55.0	-215.21152423423518
60.0	-246.4157301118294
65.0	-269.9644177393489
70.0	-285.85271820463726
75.0	-294.66625773554597
80.0	-296.99066255992665
85.0	-293.4115589056306
90.0	-284.5145730005093
95.0	-270.91917825729934
100.0	-253.3802368282782
105.0	-232.6864580506076
110.0	-209.62655126145003
115.0	-184.98922579796843
120.0	-159.563190997324


==> anc/s_ct_fullmt.dat <==
-10907.881702990197	-10751.76001714167	-10579.986478276649	-10376.909233378634	-10126.876429431126	-9820.643310996262	-9474.593512950669	-9111.517767749603	-8754.206807848324	-8421.514974964817	-8116.551047867969	-7838.487414589388	-7586.496463160685	-7357.7565699406505	-7141.47006459678	-6924.84526512375	-6695.090489516233	-6443.124879291699	-6174.710870058795	-5899.321720948963	-5626.430691093644	-5364.770043073134	-5120.108053263139	-4897.472001488215	-4701.889167572921	-4534.876813128603	-4383.912126913759	-4232.962279473675	-4065.994441353637	-3872.9311950960137	-3667.516771231507	-3469.4508122879006	-3298.4329607929803	-3167.651993856688	-3064.2532269175986	-2968.8711099964466	-2862.1400931139633	-2729.371169391306	-2574.581504351317	-2406.4648066172645	-2233.714784812414	-2064.7662292181985	-1907.01825674872	-1767.6110659762458	-1653.6848554730439	-1567.8128708541615	-1494.3005459057626	-1412.8863614567897	-1303.3087983361875	-1153.072544666166	-980.7471177420101	-812.668242152272	-675.1716424855039	-587.1567051319399	-537.7774636885428	-508.7516135539561	-481.7968501268242	-442.2130564272222	-389.628865960948	-327.25509985523047	-258.3025792372982	-186.2244844833101	-115.44343296514549	-50.62440130361366	3.5676338804760275	43.88235761554293	72.7281015269212	93.9278588891737	111.30462297686334	111.30462297686334	111.30462297686334
-10858.564552241396	-10702.17499259812	-10530.282174523549	-10327.382839586382	-10077.973729355324	-9772.89906067923	-9428.39295152755	-9067.036995149876	-8711.412784795804	-8380.206493757103	-8076.5226154941865	-7799.570223509637	-7548.558391306037	-7320.697703747179	-7105.204791141681	-6889.297795159372	-6660.194857470082	-6408.840768133532	-6141.086910769021	-5866.511317385745	-5594.692019992893	-5334.40795085115	-5091.241643227138	-4869.976530638968	-4675.39604660475	-4508.854125558454	-4357.986705597497	-4207.000225735161	-4040.101124984724	-3847.393080220345	-3642.5687197597267	-3445.2179097814524	-3274.930516464104	-3144.8009382114624	-3041.9417023280894	-2946.969868343743	-2840.502495788182	-2707.869978068713	-2553.256044102837	-2385.557756685607	-2213.67217861207	-2046.131174544975	-1890.0058166178565	-1752.0019788319448	-1638.8255351884704	-1552.8059435269954	-1478.7669970404052	-1397.1560727599137	-1288.4205477167372	-1140.5012791109018	-971.3130448176777	-806.2641028811457	-670.7627113453873	-583.0521669070426	-532.7159208729904	-502.17246320266815	-473.8402838555138	-433.5799803209194	-381.0205802080943	-319.2332186562028	-251.28903080440818	-180.49434218220034	-111.09623988037195	-47.57700138004165	5.581095837672066	45.261296320326004	73.80893273017855	94.9348597581635	112.34993209521467	112.34993209521467	112.34993209521467
-10809.163162628945	-10652.51469168868	-10480.511127914624	-10277.797378472978	-10029.018350529952	-9725.106936527	-9382.147970006581	-9022.514269786387	-8668.578654684125	-8338.859414211562	-8036.456720656732	-7760.616217001734	-7510.583546228667	-7283.60156928704	-7068.9020189959965	-6853.713846142086	-6625.266001511865	-6374.529339329985	-6107.442327573517	-5833.685337657632	-5562.938740997499	-5304.026674458116	-5062.348336703759	-4842.44669184853	-4648.864704006531	-4482.795359366194	-4332.031732413291	-4181.016919707927	-4014.194017810206	-3821.845755356409	-3617.6133892875305	-3420.9778086207416	-3251.419902373212	-3121.9404326438007	-3019.619653858098	-2925.0576935233835	-2818.8546791469334	-2686.360606561326	-2531.9249449003364	-2364.6470316230398	-2193.6262041885097	-2027.4907910143484	-1872.9850843522647	-1736.382367412494	-1623.9559234052713	-1537.7922584325997	-1463.230770163554	-1381.4240791589762	-1273.5248059797088	-1127.9079922486892	-961.8383638372381	-799.8030676787722	-666.2892507067074	-578.8884597516615	-527.6098412330568	-495.56694146751687	-465.8733067716658	-424.9458088326418	-372.41462081964295	-311.21324127238245	-244.2751687305731	-174.76160142799057	-106.74453637466186	-44.52367027467687	7.601300167874639	46.64711071464797	74.89622699027883	95.94754708514803	113.39996908963643	113.39996908963643	113.39996908963643
-10759.593295289194	-10602.703838047466	-10430.606595594052	-10228.093782717271	-9979.957614205437	-9677.219064704372	-9335.814148289908	-8977.90763889538	-8625.664310454124	-8297.435137990371	-7996.315900891937	-7721.588579637528	-7472.535154705852	-7246.430898293566	-7032.52424946914	-6818.056939018984	-6590.270697729516	-6340.16327523568	-6073.756496566551	-5800.828205599729	-5531.156246212816	-5273.607029722978	-5033.4012372056195	-4814.848117175709	-4622.256918148218	-4456.664435929715	-4306.017655493194	-4154.991109103251	-3988.259329024482	-3796.2800105159376	-3592.643500814501	-3396.7233101515058	-3227.8929487582905	-3099.061027231266	-2997.276557627144	-2903.123652367711	-2797.186423874752	-2664.834874684352	-2510.5825677897933	-2343.7289562986552	-2173.5734933185167	-2008.8397497689155	-1855.9477678172173	-1720.7417074427444	-1609.0657286248202	-1522.765057803743	-1447.6891872637157	-1365.6886757499158	-1258.6140820075232	-1115.2706627725795	-952.2824667445847	-793.2282406139041	-661.6867310709013	-574.6064147353123	-522.4146879443604	-488.90867696463886	-457.8855080627424	-416.3094465804146	-363.8133141599961	-303.1970715189771	-237.26067937484777	-169.02366376758073	-102.38381202707863	-41.45847680572658	9.634989244090297	48.04667648804776	75.996447364065	96.97160732812208	114.45946183619911	114.45946183619911	114.45946183619911
-10709.770711358493	-10552.667155308583	-10380.501834706014	-10178.212984998112	-9930.738841632216	-9629.187571376147	-9289.347066279686	-8933.175149713097	-8582.629645046643	-8255.89506675571	-7956.062693736134	-7682.450495988869	-7434.37644351487	-7209.148422500096	-6996.033983870528	-6782.290594737156	-6555.175722210969	-6305.715258205239	-6040.008793842393	-5767.924345047143	-5499.3299277442	-5243.129832474686	-5004.37344824534	-4787.146438679317	-4595.534467399766	-4430.42527662691	-4279.914922969263	-4128.901541632414	-3962.283267821948	-3770.6866357106655	-3567.651775340221	-3372.447215719485	-3204.3414858573233	-3076.153272051424	-2974.901889754747	-2881.1568117090706	-2775.487510656171	-2643.284602252998	-2489.2232738171874	-2322.7998555815443	-2153.510677778875	-1990.172721951273	-1838.8855748779858	-1705.0694746475472	-1594.144659348492	-1507.7175838731953	-1432.139570329396	-1349.9481576286717	-1243.6808846826018	-1102.5672693756242	-942.6047454836107	-786.4827257552942	-656.8906229394056	-570.146862927512	-517.0859241825199	-482.1712983101709	-449.8664769162066	-407.66979818226343	-355.218986593556	-295.1866132111942	-230.24524909628724	-163.27793074787098	-98.00955641668571	-38.37548979139804	11.688905439325568	49.466869330064256	77.11605690837999	98.01272694508037	115.53313821097316	115.53313821097316	115.53313821097316
-10659.611171973183	-10502.32936710615	-10330.13010239468	-10128.095917994346	-9881.30935406071	-9580.964582707124	-9242.702303878063	-8888.274849475774	-8539.434551402523	-8214.200602169749	-7915.659636725648	-7643.165150627602	-7396.070639432995	-7171.716873639954	-6959.393723509574	-6746.3783342436955	-6519.947851044157	-6271.157970593279	-6006.178595495311	-5734.958179834977	-5467.445177697006	-5212.575898542185	-4975.23807333554	-4759.307288418158	-4568.659130131126	-4404.041802835667	-4253.693982973551	-4102.726965006693	-3936.2520433970003	-3745.0564209523227	-3542.630933864276	-3348.1423266704146	-3180.757343908295	-3053.2077171818382	-2952.4851263604246	-2859.146238379804	-2753.747720175723	-2621.70160908247	-2467.841424028497	-2301.856054340799	-2133.434389346368	-1971.4843787040186	-1821.790213399842	-1689.355144751752	-1579.1824240776605	-1492.6430788737264	-1416.5792413491013	-1334.2008198911817	-1228.7177228873668	-1089.7757907508746	-932.7645919982091	-779.5096271716951	-651.8363968136572	-565.450635397776	-511.5790131231539	-475.32843412024937	-441.80580251952034	-399.0257682562131	-346.6339644847249	-287.183770164241	-223.22856425394633	-157.52180391576118	-93.61725912254656	-35.26877804989845	13.769791126586998	50.91456493023638	78.26151868006673	99.0765923940177	116.62572609002902	116.62572609002902	116.62572609002902
-10609.030438269625	-10451.615197074272	-10279.424655804232	-10077.683514384822	-9831.616472741356	-9532.502224862104	-9195.835440987183	-8843.164785419656	-8496.038922462605	-8172.313145894666	-7875.069267396812	-7603.69572812558	-7357.58096923751	-7134.098983446479	-6922.565969695694	-6710.283678485693	-6484.553860317015	-6236.464094754426	-5972.245277619576	-5701.914133798339	-5435.487388176591	-5181.926043754427	-4945.968215988841	-4731.296298451044	-4541.592684712254	-4377.477935933876	-4227.325283638116	-4076.44612693737	-3910.1518649440363	-3719.3801562526437	-3517.573697386248	-3323.801444350035	-3157.132353149191	-3030.214912700071	-2930.0157435636957	-2837.0809992122568	-2731.9568331179426	-2600.077714987973	-2446.4313794697014	-2280.8938774455096	-2113.34125979778	-1952.7693911697481	-1804.6533912480593	-1673.5881934802107	-1564.1687313137	-1477.5347850381058	-1401.0055223113377	-1318.4449576333852	-1213.717105504239	-1076.8742055913829	-922.7213982322728	-772.2520489318597	-646.4595231950931	-560.4585632156206	-505.8494179418812	-468.35371301101094	-433.6930740601462	-390.3762614202893	-338.0605741979053	-279.19044619332516	-216.21031120688	-151.75268481815147	-89.20240972372454	-32.132410399435095	15.884388678881127	52.39663897810302	79.43929573596816	100.16889013292878	117.74195334943717	117.74195334943717	117.74195334943717
-10557.944271384162	-10400.449368847061	-10228.318752078847	-10026.91670684839	-9781.607518924578	-9483.752624005887	-9148.7020575092	-8797.803004780984	-8452.40265116772	-8130.194099592638	-7834.254123285953	-7564.005413054646	-7318.870659705688	-7096.257483653003	-6885.5132237382995	-6673.970148410238	-6448.9605261174775	-6201.606313043297	-5938.188216309455	-5668.776630772331	-5403.441951288306	-5151.16108394036	-4916.536979717862	-4703.079100836784	-4514.296909513099	-4350.697597299431	-4200.7792730950105	-4050.0377751357223	-3883.9689416574515	-3693.648631623361	-3492.47278690572	-3299.417370104082	-3133.4583438179957	-3007.165408683688	-2907.4832174840803	-2814.950161038772	-2710.1046301673614	-2578.4047397847153	-2424.98750118678	-2259.909649764768	-2093.227920909894	-1934.0224304910591	-1787.4668162879084	-1657.758096557773	-1549.0932895579842	-1462.3859445991031	-1385.4157352046118	-1302.6788659512206	-1198.6715414156404	-1063.8404925901998	-912.434556129695	-764.6530951045407	-640.6954725851498	-555.1114774505621	-499.8526018143202	-461.22076359859227	-425.5178807255467	-381.72018229251705	-329.5011420974991	-271.2085451136541	-209.19017631414312	-145.96797500194168	-84.76049779928316	-28.960455658215203	18.039440469214483	53.91996716320308	80.65585113292721	101.29530661980834	118.88654786526801	118.88654786526801	118.88654786526801
-10506.268432453142	-10348.756606058636	-10176.745648362697	-9975.736428063898	-9731.22981386081	-9434.667906303277	-9101.257733346261	-8752.147554795996	-8408.485630458721	-8087.804864925836	-7793.176741929405	-7524.057389986654	-7279.90293761481	-7058.155105992859	-6848.197986946808	-6637.4012649644255	-6413.134624533477	-6166.5573078145135	-5903.986787659219	-5635.530094592063	-5371.294259137513	-5120.261834928931	-4886.917468035223	-4674.621327634186	-4486.733582903619	-4323.66470831022	-4174.02639947629	-4023.4806573130304	-3857.6894827316446	-3667.852637076206	-3467.3209234222777	-3274.982905278295	-3109.7271461526952	-2984.0497552102524	-2884.877024241096	-2792.7427906916946	-2688.180892008515	-2556.674503287903	-2403.5041502257104	-2238.899696167665	-2073.0910044594943	-1915.2381678105487	-1770.2221963846619	-1641.85432970929	-1533.945807311888	-1447.1897997894887	-1369.80720201743	-1286.9008399406262	-1183.5735395039922	-1050.6526304403772	-901.8634576343691	-756.6558697584909	-634.4797154852645	-549.3502091721166	-493.5440279160898	-453.9032144991302	-417.2698117031841	-373.05643549092173	-320.9579945479088	-263.23997074043524	-202.1678459347906	-140.16507601403197	-80.28701292828582	-25.746982644446014	20.241688870593627	55.491425175075484	81.91764792778685	102.4615283126512	120.06423751359205	120.06423751359205	120.06423751359205
-10453.918682612917	-10296.461632343098	-10124.638601799961	-9924.083610710195	-9680.43067880048	-9385.200197919072	-9053.458048400518	-8706.156482700935	-8364.247753276442	-8045.106843556442	-7751.799660863495	-7483.814843493449	-7240.641029742151	-7019.754582199379	-6810.582760630634	-6600.540549095346	-6377.04293165295	-6131.289761422697	-5869.6203677631365	-5602.158949092637	-5339.029703829566	-5089.20911254909	-4857.082784453543	-4645.888610902058	-4458.864483253765	-4296.343190344134	-4147.03711091401	-3996.753521180574	-3831.299697361011	-3641.9829626229125	-3442.110827935502	-3250.490851218411	-3085.930590391273	-2960.8585023573287	-2862.186639954261	-2770.447955003366	-2666.1753993259354	-2534.878825312742	-2381.9756876324727	-2217.8603415232924	-2052.9271422233646	-1896.4112742708132	-1752.9112394035915	-1625.866368659612	-1518.7159930767855	-1431.9395928420313	-1354.177244738298	-1271.1091746975408	-1168.415608651716	-1037.2885978349666	-890.9674946901879	-748.2034769624628	-627.7477223968738	-543.1155894498003	-486.8791594228084	-446.37469432876117	-408.93845618052086	-364.3839256335285	-312.43345791353664	-255.28662688887613	-195.14300642787742	-134.3413894013223	-75.777444689796	-22.48606017633478	22.497876256025076	57.117888703259126	83.23114917739	103.67324166945204	121.27975017047973	121.27975017047973	121.27975017047973
-10400.810782999835	-10243.489171334564	-10071.93086953482	-9871.899187466128	-9629.157434994017	-9335.301625018074	-9005.258582574119	-8659.787835732039	-8319.648912561719	-8002.061437146625	-7710.085417624551	-7443.24095814688	-7201.048162864989	-6981.018644005898	-6772.63004609919	-6563.351521750092	-6340.652223563828	-6095.776356222469	-5835.068332715477	-5568.6476181091575	-5306.6336774698175	-5057.983732629783	-4827.006032485444	-4616.84658269921	-4430.651388933489	-4268.696964779065	-4119.781855540224	-3969.8351144496305	-3804.7857947399466	-3616.030398275213	-3416.835221444978	-3225.934009270169	-3062.0605067717142	-2937.58220020248	-2839.4015407430957	-2748.0547208061316	-2644.0779328041567	-2513.009525674439	-2360.396474453046	-2196.78791070074	-2032.7329659782881	-1877.5364210144496	-1735.5256532099697	-1609.7836891335899	-1503.3935553540505	-1416.6285659895009	-1338.5231853557223	-1255.302165317903	-1153.190257741233	-1023.7263734670194	-879.7060592410444	-739.2390207852093	-620.4349638214145	-536.348449353129	-479.8134595100949	-438.6088317036217	-400.5134033450194	-355.7015573383627	-303.9298585587848	-247.35041737418402	-188.11534415245842	-128.4943167107126	-71.22728266287706	-19.17175707208874	24.81474499851538	58.8062334372929	84.60281793857959	104.93613314820567	122.5378137120015	122.5378137120015	122.5378137120015
-10346.884146878734	-10189.784428513938	-10018.573195129551	-9819.138931705987	-9577.370123223656	-9284.935554862279	-8956.625212598827	-8613.009382609576	-8274.658351070811	-7958.6391103041615	-7668.005477212675	-7402.307974844753	-7161.097126248796	-6941.920468817454	-6734.3135973203825	-6525.809120871484	-6303.939648584666	-6059.9976206714155	-5800.314801733561	-5534.98278747051	-5274.093173581676	-5026.570021854768	-4796.667258430699	-4587.47127553868	-4402.068465407925	-4240.701788743124	-4092.2404801508824	-3942.7103427132884	-3778.137179512428	-3589.9870952650513	-3391.487401226576	-3201.305710287079	-3038.109635336644	-2914.2128287117134	-2816.513100534183	-2725.5543003723105	-2621.8802777943533	-2491.0598215137434	-2338.7614768246035	-2175.6787281662278	-2012.5050599779113	-1858.608953690091	-1718.0588786977642	-1593.5983013870687	-1487.9706881441437	-1401.251269347431	-1322.8423313445928	-1239.4779244755946	-1137.8920990804024	-1009.9514762522696	-868.0529600975989	-729.7260254760804	-612.5001472474038	-529.0109077995071	-472.31831963331894	-430.58850277801565	-391.98757726277347	-347.00804579819254	-295.447941820567	-239.43168144761484	-181.08368079705383	-122.62116561104476	-66.63260012951999	-15.799258216854794	27.197586262575566	60.56177889252547	86.03764304926781	106.25462155720511	123.84215724073991	123.84215724073991	123.84215724073991
-10292.172796028395	-10135.37453674928	-9964.586267818853	-9765.817979585803	-9525.079662398823	-9234.110319102474	-8907.565002524847	-8565.827777989902	-8229.282710821608	-7914.846579419203	-7625.567014483027	-7361.024359788696	-7120.798959111824	-6902.475016725921	-6695.652178896076	-6487.933952385279	-6266.92384395651	-6023.965467638997	-5765.36286652692	-5501.160190980697	-5241.401591360743	-4994.966350327028	-4766.0742797376915	-4557.780323750425	-4373.13942652292	-4212.380762365308	-4064.4304261975035	-3915.3887430918603	-3751.3560381207376	-3563.8506497052194	-3366.0629696613087	-3176.60140315374	-3014.074355347247	-2890.748087404805	-2793.5202844823652	-2702.946487734122	-2599.5822383142695	-2469.0285192735746	-2317.068081249098	-2154.5291167744717	-1992.239818383328	-1839.6269159705125	-1700.511288875723	-1577.3123537998713	-1472.4495274438677	-1385.8074845624087	-1307.1319321253336	-1223.6338351562665	-1122.524158678832	-995.9795859971817	-856.0396735375792	-719.7096960068152	-603.9949281116805	-521.1502350978898	-464.4288443668557	-422.3335738589141	-383.3672415144012	-338.3013485047579	-286.9821289258422	-231.52450010461698	-174.04337936804473	-116.7188682589276	-61.991805183425676	-12.368212763538446	29.64588637873458	62.3836198875444	87.53471647164395	107.62805510593664	125.1925147653259	125.1925147653259	125.1925147653259
-10236.734404356084	-10080.307110755444	-9910.00826325553	-9711.966307957056	-9472.309690960752	-9182.845490486643	-8858.095313232001	-8518.2593980134	-8183.537983647422	-7870.699623827505	-7582.786131754543	-7319.407635506295	-7080.1742631605175	-6862.707693494871	-6656.675808086625	-6449.758039212949	-6229.6338191510185	-5987.699656097634	-5730.220361928136	-5467.177824437493	-5208.553931420677	-4963.174599004354	-4735.241856641959	-4527.80176211863	-4343.900373219498	-4183.768821524838	-4036.3785337954982	-3887.8860105874687	-3724.44775245674	-3537.620018928718	-3340.558105406483	-3151.8170662625275	-2989.9519558693487	-2867.1871056899727	-2770.42395554955	-2680.2332223637623	-2577.1856230482895	-2446.915822722396	-2295.31427931968	-2133.3353989773186	-1971.933587832494	-1820.589026034525	-1682.8849897812918	-1560.9305292828144	-1456.8346947491127	-1370.2983011637857	-1291.3892226047533	-1207.7670979235138	-1107.0915659715668	-981.8339227309025	-843.7120927054801	-709.2556575297502	-594.994198838163	-512.8349894051205	-456.1960665648313	-413.8731587914553	-374.6619945591523	-329.5792335245417	-278.5252600740809	-223.6213897766873	-166.98893820127753	-110.78426293291189	-57.30388962122256	-8.879385931984874	32.157680469025856	64.26929506674698	89.09165594896642	109.05451435418473	126.58762152090249	126.58762152090249	126.58762152090249
-10180.626645769076	-10024.629765247293	-9854.877357092382	-9657.61389367122	-9419.083847350676	-9131.160641762768	-8808.23350560011	-8470.320618820455	-8137.440161381562	-7826.214022864817	-7539.678931346154	-7277.475324525135	-7039.243640101324	-6822.643904887886	-6617.414502152384	-6411.313404275986	-6192.098583639858	-5951.219945019753	-5694.8951227697935	-5433.033683638683	-5175.545194375132	-4931.196648844538	-4704.184749379043	-4497.563625427481	-4314.3874064386855	-4154.900902100933	-4008.111643060282	-3860.2178402022355	-3697.417704412298	-3511.2941602685523	-3314.9689871193978	-3126.9486780058114	-2965.739725968773	-2843.529012975436	-2747.2249766976465	-2657.416443733427	-2554.692240680799	-2424.721935628669	-2273.498062629495	-2112.0938972266126	-1951.5827149633653	-1801.4940020609401	-1665.1820874519149	-1544.4575107467156	-1441.1308115557677	-1354.7248086809125	-1275.611437689659	-1191.8749133409303	-1091.599450393652	-967.5377064825793	-831.116110745797	-698.4295351972219	-585.5728518507703	-504.13372887804235	-447.67101908137226	-405.23637142077763	-365.88143485627603	-320.8394689240267	-270.0701754647536	-215.71486689532247	-159.91485563259866	-104.81418791154827	-52.56784523953901	-5.333542942039218	34.73100365548285	66.21634307453057	90.70607922449378	110.53207986173399	128.02621274261273	128.02621274261273	128.02621274261273
-10123.907194174633	-9968.390114939673	-9799.231724982217	-9602.790713579765	-9365.425770009824	-9079.075345678835	-8757.996940508994	-8422.027816551445	-8091.005235857328	-7781.40555586689	-7496.261515576791	-7235.2449493728	-6998.027691640688	-6782.30905666854	-6577.8982783537085	-6372.632070495867	-6154.347146894689	-5914.546093377777	-5659.394983884472	-5398.725764382043	-5142.370380837762	-4899.034380805371	-4672.917718184478	-4467.0939484611645	-4284.636627121508	-4125.811939972811	-3979.6565941072636	-3832.39992693828	-3670.271275879274	-3484.872031057723	-3289.291793457356	-3101.9922167759655	-2941.4349547113475	-2819.772938669413	-2723.9242108885614	-2634.4980913153117	-2532.103899896182	-2402.4470617608586	-2251.6174227716915	-2090.8009339741993	-1931.1835464138985	-1782.3405622285688	-1647.4046879250368	-1527.8979811023912	-1425.3424993597218	-1339.0880966431407	-1259.7958122868588	-1175.9544819721114	-1076.052941380133	-953.1141572813586	-818.2976208030245	-687.2969541615669	-575.8057795734214	-495.1150116734987	-438.90473477060465	-396.45232559201906	-357.035160865022	-312.0798227696957	-261.6097152973306	-207.7974478920193	-152.81562999785453	-98.80548147338743	-47.78266383500346	-1.7314490135466474	37.36389106013899	68.22230255529243	92.37560404148448	112.05883218836894	129.5070236655996	129.5070236655996	129.5070236655996
-10066.63372348003	-9911.635774547443	-9743.109542577835	-9547.526744534174	-9311.359097379434	-9026.609174982823	-8707.402978838474	-8373.397367346757	-8044.249198908038	-7736.290002169477	-7452.549986765387	-7192.734032576878	-6956.547019485058	-6741.728554600412	-6538.157153950953	-6333.746060794076	-6116.4085183871775	-5877.6978601441315	-5623.727780104756	-5364.252062465353	-5109.024491422224	-4866.689675844646	-4641.4555232938055	-4436.420766003866	-4254.684136208993	-4096.536871019693	-3951.040227051857	-3804.4479657977245	-3643.013848749531	-3458.3525886292327	-3263.52270307766	-3076.9436609653644	-2917.0349311628943	-2795.918012180123	-2700.5225210842027	-2611.4801045816116	-2509.4224093788253	-2380.0914048874247	-2229.67035133942	-2069.4528316719234	-1910.7324288220493	-1763.127424716222	-1629.554897238102	-1511.2566232606594	-1409.4743796568648	-1323.3892545798208	-1243.9395813031608	-1160.0030043806503	-1060.4571683660545	-938.5864951563875	-805.3025160216577	-675.9235395751214	-565.7678744300352	-485.847395948333	-429.94824648665485	-387.55013515031806	-348.1327710446398	-303.29806312803174	-253.13671977128232	-199.86164919827465	-145.6857596328915	-92.75498189698008	-42.94733720424431	1.926130633647675	40.05437780502773	70.28471215342991	94.09784814319704	113.63285189387413	131.02878952500623	131.02878952500623	131.02878952500623
-10008.86390759253	-9854.41435878546	-9686.54898553204	-9491.851963385916	-9256.907467900734	-8973.781702422717	-8656.468981468372	-8324.44564734677	-7997.1880423669945	-7690.8831411083265	-7408.560447230875	-7149.960096664954	-6914.822225340876	-6700.9278044470775	-6498.221146204472	-6294.687398092096	-6078.311707588986	-5840.695004291238	-5587.901346263228	-5329.610573686393	-5075.50252674217	-4834.164414920152	-4609.81292494256	-4405.572112839772	-4224.566034642163	-4067.110631120796	-3922.2893820094755	-3776.37765178269	-3615.650804914932	-3431.734790316085	-3237.657894637613	-3051.798988966378	-2892.5369443892405	-2771.963362915783	-2677.0207702464777	-2588.3644230045225	-2486.649577813112	-2357.6551687768315	-2207.6548399258263	-2048.0459127716294	-1890.225708825774	-1743.8533077027114	-1611.6348214285551	-1494.5381201323362	-1393.5310739430859	-1307.6293720203046	-1228.0399796453733	-1144.0176811301421	-1044.817260786462	-923.977940136813	-792.1766895461913	-664.3749165902218	-555.5340288445306	-476.39943985938817	-420.8525870836491	-378.55891394081266	-339.18386385437884	-294.49195806551745	-244.64402908607926	-191.89998724558515	-138.51974287355597	-86.65952746087692	-38.060857143889976	5.638430779698581	42.80049901218248	72.4011105133403	95.87042927288995	115.25221953803411	132.59024555597557	132.59024555597557	132.59024555597557
-9950.655420419407	-9796.773482368577	-9629.588229497633	-9435.796346986466	-9202.094520014956	-8920.612500746503	-8605.212309278504	-8275.189032691867	-7949.837758067507	-7645.200752019193	-7364.308999292186	-7106.940664164611	-6872.873910914591	-6659.932211972116	-6458.120272374622	-6255.488105311409	-6040.085723971777	-5803.557284791524	-5551.923517192474	-5294.799293842944	-5041.799487411257	-4801.460478989683	-4578.004683366283	-4374.576023753067	-4194.318423362046	-4037.5681561553415	-3893.4308990955296	-3748.2046798952997	-3588.18752626734	-3405.0175934512813	-3211.6935467945173	-3026.5541791713813	-2867.9382834562102	-2747.908120284613	-2653.419821337295	-2565.15298605624	-2463.7872138834286	-2335.1385571975416	-2185.56888012406	-2026.5764997251626	-1869.659733063029	-1724.516929366848	-1593.646566533841	-1477.7471546282397	-1377.5172037142747	-1291.809538493943	-1212.0942422203036	-1127.9957127841813	-1029.138348076401	-909.3117122517823	-778.9660345211204	-652.7167103592051	-545.1791352408261	-466.8397015635079	-411.6687894157138	-369.5077758086413	-330.1980377534887	-285.6592756486359	-236.1244834411919	-183.9049784654477	-131.31207805569446	-80.51595644362867	-33.122215450568895	9.404686204760898	45.60028980363669	74.56903627942091	97.69096517382167	116.91501568063342	134.19012699365067	134.19012699365067	134.19012699365067
-9892.065935867926	-9738.760760011644	-9572.26545012742	-9379.389872187297	-9146.943892163337	-8867.121142702159	-8553.650323148693	-8225.643899522434	-7902.214337842882	-7599.258614237828	-7319.811745268254	-7063.693257603434	-6830.722677912649	-6618.767182939104	-6417.884549721757	-6216.1802053734955	-6001.759577007214	-5766.304460617412	-5515.80212772507	-5259.8162187327825	-5007.910374043139	-4768.579749011028	-4546.04555880051	-4343.4605335279375	-4163.9774033096655	-4007.9443820025467	-3864.4916184254325	-3719.9447451376723	-3560.629394698618	-3378.199955367825	-3185.625838205673	-3001.205209972746	-2843.236237429629	-2723.7514136948307	-2629.720537318562	-2541.8477332089597	-2440.83712627416	-2312.5417739180175	-2163.410463527269	-2005.0409149843676	-1849.0308481717698	-1705.1170078874425	-1575.5922385914039	-1460.888409659186	-1361.4373904663205	-1275.9308435300866	-1196.0996039347594	-1111.9342999063615	-1013.4255596709162	-894.6110315304418	-765.7164440909398	-641.0145460344072	-534.7780860428409	-457.23673921753516	-402.44788633697493	-360.42583459894206	-321.1848912012187	-276.7977839438698	-227.5709230360905	-175.86913928935897	-124.05726351515317	-74.32110712378595	-28.13040392090941	13.224131688989498	48.451785301423804	76.78602809606909	99.5570735892507	118.61932088145657	135.8271690731746	135.8271690731746	135.8271690731746
-9833.153127845359	-9680.423806429524	-9514.6188230742	-9322.66251583989	-9091.4792227871	-8813.327201037671	-8501.80038395876	-8175.826623978849	-7854.333773526426	-7553.07250709998	-7275.0847874780075	-7020.2353995090125	-6788.389128041492	-6577.458123111617	-6377.54399550623	-6176.795721199839	-5963.362276166959	-5728.956290741326	-5479.545012693605	-5224.659344153689	-4973.830187251471	-4735.5241059419795	-4513.950311480779	-4312.25367694857	-4133.579075426049	-3978.274244541632	-3835.4983801145954	-3691.61354251193	-3532.9817921006274	-3351.280833398719	-3159.450947528385	-2975.7480597628455	-2818.4280953753214	-2699.4923725546555	-2605.923781152186	-2518.450603934877	-2417.8011236696902	-2289.865022706721	-2141.1775817286007	-1983.4354810010898	-1828.3354007899525	-1685.652261443306	-1557.4739436386883	-1443.9665681359927	-1345.2962556951122	-1259.994376658087	-1180.0532996955492	-1095.830643060278	-997.6840250050526	-879.8991180019386	-752.4738114001447	-629.3340487681648	-524.4057736744935	-447.6591109783134	-393.24091070155896	-351.34220415685314	-312.1540226568186	-267.90525101770197	-218.9761880702456	-167.7849861488158	-116.74979758777862	-68.07181777989949	-23.084414351539966	17.096002012539195	51.353020627577266	79.04962460768209	101.46637226243557	120.36321570028815	137.5001070296903	137.5001070296903	137.5001070296903
-9773.962684696107	-9621.801315770075	-9456.680450007623	-9265.640590572322	-9035.722240627749	-8759.24929306068	-8449.679199650716	-8125.752801900655	-7806.210941313297	-7506.656711005605	-7230.142210551232	-6976.581791137988	-6745.8898039536925	-6536.024707516937	-6337.121389669432	-6137.35884558366	-5924.916070432115	-5691.528878409838	-5443.160359802112	-5189.330423916776	-4939.55898006167	-4702.298687214755	-4481.733203034469	-4280.978934849373	-4103.152289988031	-3948.5853010584997	-3806.472501786835	-3663.2240511785876	-3505.2501082393123	-3324.26101064232	-3133.167810731956	-2950.1817395203216	-2793.5140280195214	-2675.132647044845	-2582.0325266243303	-2494.965336589207	-2394.6827467707003	-2267.1104933139677	-2118.8705776198963	-1961.7590674032997	-1807.5720303789938	-1666.122837586264	-1539.294073362267	-1426.9856253686307	-1329.0973812669804	-1244.0006861849552	-1163.9527151142463	-1079.6821005125557	-981.9174748375875	-865.1941913920938	-739.2744868590272	-617.7273187663894	-514.1216446421826	-438.16110066811706	-384.0880376407373	-342.27948501029556	-303.1124722270447	-258.97941986861485	-210.3343130221462	-159.64652790215624	-109.38544072316262	-61.765771369478	-17.983614404594793	21.01959193819955	54.30240942561759	81.35788232528078	103.41698490844618	122.14517394727972	139.2079062139473	139.2079062139473	139.2079062139473
-9714.49235251312	-9562.8962999132	-9398.458136664716	-9208.335752119108	-8979.687035627812	-8704.902214317444	-8397.300866415344	-8075.434907924028	-7757.856254846016	-7460.019510611464	-7184.990028361092	-6932.735848663253	-6703.225012086303	-6494.463688237146	-6296.610562876871	-6097.862450805117	-5886.416166821523	-5654.023703966107	-5406.657768240443	-5153.846243886489	-4905.117015146199	-4668.921656159263	-4449.406500656299	-4249.641572265655	-4072.696894615682	-3918.8755944657814	-3777.4132110995743	-3634.778386931732	-3477.439764376928	-3297.1485732584074	-3106.786393033696	-2924.5173905688926	-2768.5057327300956	-2650.683970436311	-2558.0581908181766	-2471.4028650592404	-2371.492464343047	-2244.2883194174788	-2096.499199287765	-1940.0207325234678	-1786.7485476941513	-1646.5346013601936	-1521.056162045223	-1409.946826263683	-1312.8401905300168	-1227.9481555283432	-1147.7958386214862	-1063.486661341946	-966.1240452222229	-850.4944702134221	-726.1166499410687	-606.1923564492923	-503.92336178222354	-428.73989477094614	-374.98601139436056	-333.234224418321	-294.0570466086819	-250.01793322308924	-201.64410948635526	-151.45374311508377	-101.96500182587864	-55.40402956586229	-12.828875204231341	24.99443615929899	57.29987942501347	83.71092922637992	105.40905912959809	123.96524243405074	140.95045243912065	140.95045243912065	140.95045243912065
-9654.727891826471	-9503.702850171792	-9339.953614799348	-9150.75599199137	-8923.385788030091	-8650.299804913879	-8344.67882750561	-8024.8846363843	-7709.27901212896	-7413.167691638523	-7139.632237091606	-6888.698166986752	-6660.390999822499	-6452.766086618029	-6255.998108475098	-6058.291579016108	-5847.851011863459	-5616.438592027438	-5370.047190069904	-5118.227347940602	-4870.529607589281	-4635.414432579844	-4416.981972932833	-4218.2423002829455	-4042.2054862648824	-3889.135789082794	-3748.3142132186426	-3606.2759497238435	-3449.556189649812	-3269.9534331721134	-3080.3194169629182	-2898.7691868185466	-2743.4177885353206	-2626.160596772509	-2534.0143016411635	-2447.7759221152883	-2348.242477168883	-2221.410620676827	-2074.0755461175086	-1918.2320818701924	-1765.8750563141439	-1626.894847181986	-1502.764029619766	-1392.8507281268871	-1296.5230672027542	-1211.8346268835617	-1131.5808093526698	-1047.2424723302297	-950.3004735363929	-835.7931726751124	-712.9889373855477	-594.7136372906602	-493.7931420134115	-419.3784054362315	-365.92071847942475	-324.1964563227638	-284.98199414602186	-241.0184087396053	-192.90558333645444	-143.20810278014326	-94.49055191424559	-48.98849872135121	-7.621443740112915	29.020129351800627	60.34573687672073	86.1094111551178	107.44324850001834	125.8238612225878	142.72786163399175	142.72786163399175	142.72786163399175
-9594.655063166249	-9444.215057858764	-9281.168616165389	-9092.909301700227	-8866.830678077386	-8595.455904955897	-8291.826526174487	-7974.1136816168055	-7660.488511166499	-7366.108039807742	-7094.072832926792	-6844.469341010436	-6617.384014545455	-6410.922924005371	-6215.270619810658	-6018.631272368531	-5809.209052086205	-5578.77136721114	-5333.338577351801	-5082.494279956898	-4835.822072475143	-4601.798436280836	-4384.471388450631	-4186.781829986775	-4011.670661891511	-3859.356549228851	-3719.169213309867	-3577.7161395074027	-3421.6048131942994	-3242.685502308572	-3053.7796050489337	-2872.9513021792714	-2718.2647744634723	-2601.5767800968893	-2509.914387000728	-2424.097240527661	-2324.9449860303616	-2198.489516751585	-2051.611717494428	-1896.4047209520697	-1744.9616598176895	-1607.2108694685337	-1484.4214960181068	-1375.6978882639805	-1280.144395003725	-1195.6579424459223	-1115.305766443198	-1030.9476802591892	-934.443497157532	-821.0835169863539	-699.8799859317432	-583.2756367642794	-483.71320225454156	-410.05954481340433	-356.8780454129256	-315.15621466545844	-275.8815631833564	-231.97846407664326	-184.11874044602536	-134.91107788987946	-86.96416200658237	-42.52108518824353	-2.362567001902742	33.09626619166763	63.44028803169518	88.55397395563274	109.52020659383389	127.72147037487744	144.5402497273422	144.5402497273422	144.5402497273422
-9534.259627062525	-9384.427014287017	-9222.104872516706	-9034.8036727568	-8810.033886012492	-8540.38435454942	-8238.757405674947	-7923.133737956877	-7611.494049963005	-7318.847340840085	-7048.315812050665	-6800.049965636254	-6574.2003036383485	-6368.925221744957	-6174.414690230095	-5978.866573014282	-5770.478734018038	-5541.019854134518	-5296.541882147438	-5046.66758381315	-4801.019724888007	-4568.095087066573	-4351.886515796255	-4155.260872462673	-3981.0850184514497	-3829.5285392232668	-3689.9719165390757	-3549.09835623489	-3393.5910641467267	-3215.354692592916	-3027.179679821055	-2847.077910561054	-2693.0612695428267	-2576.946774452905	-2485.7719748043064	-2400.3795530666703	-2301.612191709635	-2175.537127301327	-2029.119812803826	-1874.550255277697	-1724.0184617835062	-1587.4899626367264	-1466.0323811724559	-1358.4888639806998	-1263.7025576514623	-1179.4159444107372	-1098.9688490284725	-1014.6004319106056	-918.5498534630735	-806.3587213563347	-686.7784323189339	-571.8628303439364	-473.66575942440875	-400.76622505189573	-347.8438787118591	-306.1035333882393	-266.75000206497714	-222.89571689268337	-175.2835866886495	-126.56413943683712	-79.38790312120784	-36.003695318838126	2.9465080207358785	37.22244135486314	66.58383914089262	91.04526347206303	111.64058698517182	129.6585099529062	146.3877326479534	146.3877326479534	146.3877326479534
-9473.527344045388	-9324.332810769454	-9162.764115607175	-8976.44709667221	-8753.00759207821	-8485.09899380036	-8185.4849092599625	-7871.956499739849	-7562.304926522853	-7271.392380456518	-7002.365170647246	-6755.440635766154	-6530.836114484355	-6326.764001182573	-6133.416913079956	-5938.982523105259	-5731.648504187238	-5503.181877414879	-5259.667056518121	-5010.767803387136	-4766.147879912098	-4534.325804741393	-4319.2391235562645	-4123.680138796174	-3950.4411529005774	-3799.6424233853595	-3660.7160280720955	-3520.4219998587855	-3365.52037164343	-3187.97091595028	-3000.5323638085947	-2821.163185873884	-2667.821852801659	-2552.2848338840095	-2461.600592959337	-2376.6355925026255	-2278.256294988855	-2152.565571985626	-2006.6119314310038	-1852.6802903556718	-1703.0555657903121	-1567.7394211034566	-1447.600505015024	-1341.2242125827825	-1247.1959388644984	-1163.1064749733177	-1082.5681962438941	-998.1988740662613	-902.6162798304522	-791.6120039942446	-673.6729132863982	-560.4596935034177	-463.6330304418081	-391.48135830113677	-338.804104893221	-297.02844643294065	-257.5815591351759	-213.76778484620593	-166.40012793790862	-118.16875841356119	-71.76384627644092	-29.438235465433795	8.304534338139671	41.398249517350294	69.77669645526885	93.58392554854694	113.8050432481591	131.63542001866062	148.27042632460683	148.27042632460683	148.27042632460683
-9412.443974644913	-9263.926538618982	-9103.148077190666	-8917.847564957576	-8695.763976517332	-8429.61366281463	-8132.0224801825	-7820.593661301056	-7512.930438850411	-7223.749944378003	-6956.224904900546	-6710.641946302083	-6487.28769446665	-6284.4302836640045	-6092.263881706788	-5898.96416479336	-5692.706809122082	-5465.255261669528	-5222.7240525251555	-4974.815482556635	-4731.231852631642	-4500.512009109635	-4286.540980317223	-4092.040340072804	-3919.7316621947753	-3769.688866034442	-3631.3952530747547	-3491.6864703315696	-3337.398164820745	-3160.5440843057954	-2973.850379540864	-2795.2213020277472	-2642.561103268246	-2527.6052124336543	-2437.4137693732573	-2352.8780916058377	-2254.8894966501757	-2129.586970464054	-1984.1001727612627	-1830.80643169459	-1682.0830754168257	-1547.966539285615	-1429.1296874780214	-1323.9044913759656	-1230.6229223613666	-1146.7273763289747	-1066.1019472248634	-981.7411535079375	-886.6395136371012	-776.8365831092716	-660.5520655734149	-549.0507017165097	-453.59723222553475	-382.18785671055844	-329.7446104740072	-287.92098774139714	-248.37048273824442	-204.59228559569118	-157.46837006738417	-109.72640581259634	-64.09406249060052	-22.826611980329385	13.710264960645361	45.62328535509222	73.01916622577967	96.17060602922277	116.01422895692272	133.65264063412724	150.18844668608398	150.18844668608398	150.18844668608398
-9350.995279391185	-9203.202289148505	-9043.258489021046	-8859.013069124023	-8638.315219572665	-8373.942201698152	-8078.383561695535	-7769.05691697583	-7463.379884950055	-7175.926818325506	-6909.899010994589	-6665.654492145994	-6443.551290968409	-6241.915090535036	-6050.942189457137	-5858.7965402304835	-5653.64209535085	-5427.237831515775	-5185.722822229847	-4938.8311651994245	-4696.296958130863	-4466.675119975635	-4253.80385466569	-4060.3421873780962	-3888.949143289922	-3739.658531489832	-3602.003296712882	-3462.8911676057232	-3309.229872815009	-3133.084109584598	-2947.1464495471755	-2769.266432932633	-2617.2935999708625	-2502.922164145293	-2413.2250319535055	-2329.1197831466175	-2231.523997475748	-2106.6134423961857	-1961.5966361799049	-1808.94028480305	-1661.1110942417656	-1528.1786116000933	-1410.6237484936591	-1306.530257665987	-1213.9818918605993	-1130.2764906730206	-1049.5682411067821	-965.2254170174162	-870.6162922604556	-762.0256769106053	-647.4045259192629	-537.6203304569989	-443.5405816943838	-372.8686324295919	-320.6512819712136	-278.7711912554431	-239.11102121847455	-195.36683679961942	-148.4883189506579	-101.23855262648753	-56.380622782005595	-16.170731215823746	19.162452898589645	49.89714354405204	76.31155470338086	98.80595075822882	118.26879768558973	135.71061186129256	152.14190966116635	152.14190966116635	152.14190966116635
-9289.167018814282	-9142.154153670926	-8983.097082852184	-8799.95160068267	-8580.673501487001	-8318.098450556834	-8024.581597052036	-7717.357961099506	-7413.662562826155	-7127.9297880199865	-6863.391485113384	-6620.4788681998325	-6399.623151372807	-6199.209443141453	-6009.438429677547	-5818.4646915685225	-5614.442809401819	-5389.127411570921	-5148.6733176935	-4902.835395193281	-4661.368511493985	-4432.83655714373	-4221.039515188227	-4028.5863917975803	-3858.086193141898	-3709.542084070842	-3572.5338641523026	-3434.0354916337255	-3281.020924762557	-3105.6009037118192	-2920.4332963568418	-2743.3127524985284	-2592.0339219377847	-2478.249943062378	-2389.0479086075165	-2305.3733998952757	-2208.171998247725	-2083.657107441593	-1939.1134210722316	-1787.093455189648	-1640.1497258438496	-1508.3829324637827	-1392.0865079941473	-1289.1020687585828	-1197.2712310807283	-1113.7516602007665	-1032.9652170250506	-948.649811376479	-854.5433530779485	-747.1725036074338	-634.2189310632206	-526.1530551986716	-433.44529576715007	-363.50659760766814	-311.51000590183594	-269.56909091691267	-229.79742292015783	-186.08905611647077	-139.4599804613113	-92.70666984777941	-48.62559816897492	-9.47249952421564	24.6598511623093	54.21941876019294	79.65416813902824	101.49060557970341	120.56940300828711	137.80977376214315	154.13093117863536	154.13093117863536	154.13093117863536
-9226.944953444283	-9080.77622349915	-8922.665590437953	-8740.671151144636	-8522.85100250314	-8262.096249496599	-7970.630029504973	-7665.5084880074155	-7363.787770483083	-7079.765639182411	-6816.706323440953	-6575.115669365548	-6355.499523063023	-6156.30436282904	-5967.739195714564	-5777.953660959377	-5575.097397803271	-5350.921826452277	-5111.585490977422	-4866.8487164159815	-4626.471827805231	-4399.017740418258	-4188.259730471394	-3996.773664416787	-3827.135408706584	-3679.330188096789	-3542.9806605588465	-3405.1188423680574	-3252.776749799725	-3078.104378612593	-2893.7236424991734	-2717.3744346354206	-2566.796648197289	-2453.6028032283607	-2364.89592724273	-2281.651674622122	-2184.8456997482585	-2060.730085259849	-1916.6626268235445	-1765.2775483629812	-1619.2090738017957	-1488.5867962935743	-1373.521785911696	-1271.6204819594907	-1180.4893237402875	-1097.1507271075238	-1016.2910141150707	-932.0124833669076	-838.4174334670141	-732.2702814089464	-620.983917744567	-514.6333514153146	-423.29359136262883	-354.08466439421835	-302.30666878287013	-260.30472066764054	-220.42393618758612	-176.75656120472553	-130.38336047292597	-84.13222846901684	-40.831059669827475	-2.7338232578039374	30.201212762141026	58.58970567947803	83.04731278367763	104.22521633778479	122.91669849914186	139.95056639866556	156.15562716727254	156.15562716727254	156.15562716727254
-9164.324472624901	-9019.067924517716	-8861.96712384717	-8681.1778180499	-8464.855754562554	-8205.944293071696	-7916.537242263641	-7613.5160230746305	-7313.762056440912	-7031.440099378911	-6769.848253225787	-6529.567955398892	-6311.180643315565	-6113.195989735177	-5925.8366087851755	-5737.253349935029	-5535.597062654207	-5312.618034654457	-5074.464306616637	-4830.883357463886	-4591.622666119339	-4365.232206969467	-4155.471936254088	-3964.904305676351	-3796.0917669394066	-3649.016444226809	-3513.3391516437287	-3376.140375775736	-3224.500603208405	-3050.6011024553677	-2867.0262697424964	-2691.461283223723	-2541.59132105298	-2428.9887914156325	-2340.7750226227668	-2257.9585730169056	-2161.5480009405683	-2037.8356054271878	-1894.2486482738452	-1743.4981319685337	-1598.2950589992454	-1468.795095217274	-1354.9325599271108	-1254.0864357965477	-1163.6357054933765	-1080.4729490523264	-999.5451359758779	-915.3128331334498	-822.2366073944602	-717.3140156061874	-607.6905745273474	-503.04879089451583	-413.0711714442688	-344.58919215005517	-293.0302059328171	-250.9705349503697	-210.9865013605284	-167.36795078583035	-121.25882270770154	-75.51658007228994	-32.99868582574343	4.043819739642188	35.78558694697978	63.007688773234385	86.49119819537104	107.01023933699202	125.3111409082483	142.13328276592813	158.21604476681972	158.21604476681972	158.21604476681972
-9101.339480954372	-8957.050020897714	-8801.010316408421	-8621.470123053865	-8406.679196401414	-8149.630693629721	-7862.291378362603	-7561.371415835162	-7263.580971282503	-6982.954663556272	-6722.824925974264	-6483.848645470826	-6266.682708980296	-6069.900939163615	-5883.744901588129	-5696.373097547788	-5495.944028336539	-5274.209530181325	-5037.294779041065	-4794.9182858076765	-4556.798561373076	-4331.461963431259	-4122.666236884541	-3932.9769734373167	-3764.959764793981	-3618.606198479324	-3483.6118452997166	-3347.0982718819237	-3196.1870448527084	-3023.0842683818514	-2840.3341968111827	-2665.5656220255446	-2516.407335909783	-2404.39112531233	-2316.660756935981	-2234.2629924471207	-2138.2445935121345	-2014.9413371864828	-1871.8450620819347	-1721.736622199334	-1577.3968715395265	-1449.0031122063447	-1336.318438715574	-1236.5023936859898	-1146.7145197363654	-1063.7232455490953	-982.7325440610484	-898.5552742727156	-806.004295184586	-702.3058598176215	-594.3397972746748	-491.3993306790703	-402.7776831541332	-335.0203290815177	-283.68174787619813	-241.56867021147818	-201.48782676066168	-157.92574783309678	-112.08816228230938	-66.8605985978697	-25.128585269347884	10.86066565847236	41.413207919953614	67.47341169424502	89.98564716049567	109.845372723367	127.75239968956971	144.35762759132655	160.3119559608605	160.3119559608605	160.3119559608605
-9038.033511844562	-8894.748611381867	-8739.80518176525	-8561.54469384079	-8348.308618454566	-8093.138417966607	-7807.875520792744	-7509.061346862757	-7213.237316106424	-6934.309768506453	-6675.644724257242	-6437.97312360612	-6222.025906800407	-6026.440945209695	-5841.4838346926135	-5655.327102230051	-5456.143274802903	-5235.68894091405	-5000.056935154342	-4758.924153636621	-4521.967492473729	-4297.681133803448	-4089.828403863322	-3900.989914915834	-3733.746279223469	-3588.1077332125765	-3453.8030099649663	-3317.9904667263168	-3167.828460742303	-2995.5437257770677	-2813.6365016686173	-2639.6754047734203	-2491.229051447948	-2379.7868153355294	-2292.5210992269112	-2210.525063199701	-2114.891867331504	-1992.0060596972685	-1849.4177403613128	-1699.9683973853	-1556.4995188308906	-1429.2037279431634	-1317.678188700863	-1218.8712002661523	-1129.7310618011927	-1046.9079515754731	-965.8595642877935	-881.7454737442819	-789.7252537510644	-687.24975474357	-580.9349336744294	-479.688024125575	-392.4162596789389	-325.3816706063267	-274.2654739390397	-232.10368339825263	-191.93231270514056	-148.433456382803	-102.87353216203904	-58.16503857557258	-17.220474156127445	17.717379197565663	47.084606122748674	71.9870078906567	93.5303857725248	112.73012510333248	130.2399474730366	146.6231585353383	162.44306394393877	162.44306394393877	162.44306394393877
-8974.450098707339	-8832.1897947129	-8678.361733561189	-8501.398158094931	-8289.731311156858	-8036.450432878292	-7753.2727525449545	-7456.572496731163	-7162.723892011237	-6885.505851021409	-6628.316030645571	-6391.956773829533	-6177.230423519096	-5982.837741968764	-5799.073168667814	-5614.129562414214	-5416.199782005934	-5197.048894733804	-4962.730801860105	-4722.871613139982	-4487.0974383285775	-4263.863842085846	-4056.9442086909967	-3868.9413773280526	-3702.4581871810333	-3557.529330784808	-3423.916914077634	-3288.814896348615	-3139.417236886855	-2967.96932402604	-2786.9222622781845	-2613.778585199883	-2466.040826347731	-2355.152871902305	-2268.324018540097	-2186.7049155615787	-2091.446212267224	-1968.9885521190781	-1826.932555225481	-1678.1688358563472	-1535.5880082815888	-1409.3898231101075	-1299.0105763067552	-1201.1957001753713	-1112.6906270197949	-1030.0334021091032	-948.9325225733241	-864.8890985077239	-773.4042400075684	-672.1496410843528	-567.479331414491	-467.9179245906265	-381.9900342054027	-315.6768121422027	-264.785563447368	-222.5801314579798	-182.3243595111193	-138.89458047122682	-93.61708531217981	-49.430654535214806	-9.274068641568407	24.614625055801437	52.80031199705129	76.54861081061638	97.12514012493189	115.6640050833111	132.77325688857957	148.92943325844084	164.6090719105985	164.6090719105985	164.6090719105985
-8910.632774954565	-8769.39966963354	-8616.689985439778	-8441.027143500554	-8230.934564943136	-7979.549705160709	-7698.46615661012	-7403.891546014131	-7112.033500095506	-6836.543347893099	-6580.84722771011	-6345.814980165833	-6132.316445879558	-5939.113063536169	-5756.532664082923	-5572.794676532672	-5376.118529898269	-5158.282019521761	-4925.296406061997	-4686.731316507029	-4452.1563778449045	-4229.984212278268	-4023.9994228681358	-3836.829607890121	-3671.1023656198354	-3526.879273554263	-3393.9578260758753	-3259.569496788517	-3110.945759296033	-2940.3509125137925	-2760.1805566032713	-2587.8631170374683	-2440.827019289385	-2330.4663054297334	-2244.037483920076	-2162.762679819687	-2067.864018187842	-1945.847593611447	-1804.3553787879405	-1656.3133159423924	-1514.6473472998725	-1389.5542783895548	-1280.3143679570278	-1183.4787380519826	-1095.5985107241108	-1013.105932127629	-931.9577448348517	-847.9918155226192	-757.046010867771	-657.0094595402909	-553.9763381827396	-456.0920854308217	-371.502139920242	-305.9093491068667	-255.2461957272098	-213.00257133794653	-172.66836749575245	-129.3126241346465	-84.32097469802126	-40.65820100661288	-1.289084881157386	31.55306793205877	58.56085598454763	81.15835390227089	100.76963631119023	118.64652126972553	135.35180056612916	151.27600942111167	166.80968305538366	166.80968305538366	166.80968305538366
-8846.625073998115	-8706.404334886505	-8554.799951044552	-8380.42827774191	-8171.905670248244	-7922.419201609789	-7643.438815979122	-7351.005175285403	-7061.158941457795	-6787.422695913477	-6533.2466980217105	-6299.563126639787	-6087.304160624986	-5895.288644007249	-5713.882081507126	-5531.336643017824	-5335.904498432543	-5119.38094315909	-4887.733774663653	-4650.473915927023	-4417.112289929992	-4196.016368380526	-3990.9798178953038	-3804.652853818189	-3639.6856914930377	-3496.165843879183	-3363.9300143978458	-3230.2522040857207	-3082.4064139795023	-2912.6783406253476	-2733.4004626072615	-2561.91695401871	-2415.5719889531615	-2305.7041263348883	-2219.6294644113864	-2138.658486260958	-2044.1016749619037	-1922.5419633339086	-1781.6520831621904	-1634.3772159733517	-1493.6625432939925	-1369.6899744638824	-1261.5883300754576	-1165.7231585343216	-1078.460008246078	-996.131876608693	-914.941556989587	-831.0592917485432	-740.6553232453448	-641.8331508117049	-540.4293016670551	-444.21356000275745	-360.95571001017333	-296.0828769180394	-245.6515501045912	-203.37555998543937	-162.96873697619435	-119.69109140933988	-74.98735328485279	-31.84843251958306	6.734760969619245	38.53337252521692	64.36676852692393	85.81637061376713	104.46360042477326	121.67718226899844	137.97505113561596	153.6624446838283	169.0446005728381	169.0446005728381	169.0446005728381
-8782.47052924985	-8643.229889214525	-8492.701644019047	-8319.598188503265	-8112.631917507029	-7865.041889021468	-7588.173813642852	-7297.900065118734	-7010.0930171966675	-6738.144331874499	-6485.5228241512295	-6253.216597276158	-6042.213754498577	-5851.386217477351	-5671.141181509611	-5489.76966030206	-5295.562667561395	-5080.338293526964	-4850.022934568711	-4614.070063589233	-4381.933153491121	-4161.934434392432	-3957.8711652730703	-3772.4093623284048	-3608.215041753802	-3465.3973241178105	-3333.837747481701	-3200.8609542799245	-3053.791586946931	-2884.9414577457287	-2706.5710582535394	-2535.9280498761414	-2390.2600940193142	-2280.843345034846	-2195.067929058569	-2114.3524651723246	-2020.115572457957	-1899.0304404459969	-1758.7885404617325	-1612.3359142791412	-1472.6186036722	-1349.7897920154674	-1242.831229085822	-1147.931806260724	-1061.2804149176336	-979.1175705299385	-897.8902849547412	-814.0971941450724	-724.236934053963	-626.6246555989151	-526.8415695553174	-432.28540166303026	-350.35387766191377	-286.2009909934412	-236.00580590553864	-193.70365434774502	-153.22986826959925	-110.03348633158494	-65.61837403796368	-23.00210360394163	14.797752755275095	45.55620353415518	70.21858006586655	90.52279439325204	108.20675855915437	124.75549668755257	140.6424812269705	156.08829670706822	171.3135276575059	171.3135276575059	171.3135276575059
-8718.212674121636	-8579.902431360324	-8430.405078006805	-8258.533503468876	-8053.100597154339	-7807.4007341916795	-7532.654232592194	-7244.562896087865	-6958.828528410689	-6688.7086925681215	-6437.683988669519	-6206.790776099712	-5997.065414243526	-5807.42751804182	-5628.329724659569	-5448.107926817781	-5255.0980172374575	-5041.146698506554	-4812.143912680812	-4577.490411682922	-4346.586947435575	-4127.712534313801	-3924.659236502003	-3740.097380636919	-3576.6972933552915	-3434.58199662839	-3303.6852937655976	-3171.3936834108263	-3025.093664207987	-2857.130113259959	-2679.681421505491	-2509.884358342298	-2364.8756931680973	-2255.8609719466813	-2170.32084690616	-2089.80474684072	-1995.8621005445489	-1875.2718041072465	-1735.7306228000666	-1590.164789189678	-1451.500535842747	-1329.8466117266871	-1224.0418314118983	-1130.1075258695262	-1044.0650260707162	-962.0693488690088	-880.8102546475255	-797.1111896717833	-707.7956002072983	-611.3879146022425	-513.2164895354066	-420.3106637682371	-339.69977606218015	-276.2672867507932	-226.31314245607865	-183.99141137215028	-143.45616169312177	-100.34331293765983	-56.21618992264358	-14.119968789505085	22.900174320323558	52.62222565775262	76.1168210430616	95.2777586888724	111.99883680780685	127.8809731318105	143.35356347012333	158.5531231513089	173.6161675039309	173.6161675039309	173.6161675039309
-8653.895042025342	-8516.448060066623	-8367.920266651356	-8197.230850323002	-7993.298999625014	-7749.478703916356	-7476.8631558180305	-7190.980348766547	-6907.358276198418	-6639.116214786301	-6389.738574147434	-6160.301047135214	-5951.879326603028	-5763.434279795999	-5585.467471526184	-5406.365640997378	-5214.5155274133685	-5001.798785979031	-4774.076735903591	-4540.705612397355	-4311.041650670633	-4093.324792144447	-3891.329803082667	-3707.7151559598788	-3545.1393232506657	-3403.7281437691618	-3273.4769216876903	-3141.8483275181243	-2996.305031772336	-2829.234156553062	-2652.7206303265007	-2483.7738331497135	-2339.403145079762	-2230.7340174874694	-2145.356186998699	-2064.975461553076	-1971.2976490902254	-1851.2248334771907	-1712.4442022906942	-1567.8392190348777	-1430.2933472138827	-1309.8533142799185	-1205.2189034774635	-1112.253161999063	-1026.8191370372626	-944.9935466035463	-863.7077919851508	-780.1069452882516	-691.3360786190237	-596.1268685220072	-499.5574092952022	-408.2923996749746	-328.9965383976894	-266.2853596078158	-216.5777390822374	-174.2433880059417	-133.65201756391605	-90.62407526384239	-46.78295390418173	-5.202782606089626	31.042309509278333	59.73210359488857	82.0620219001954	100.08139694877516	115.83956126420418	131.05312020819503	146.10777049500504	161.05648167702785	175.95222330665703	175.95222330665703	175.95222330665703
-8589.561166372834	-8452.892874076148	-8305.257223596242	-8135.6868567499005	-7933.214415353906	-7691.258764991433	-7420.783666311254	-7137.139103728528	-6855.675061658425	-6589.367335320992	-6341.69496315583	-6113.76279440743	-5906.675678320277	-5719.428236835232	-5542.574182678648	-5364.5570012732505	-5173.820178041763	-4962.28718382557	-4735.801431140689	-4503.686317921801	-4275.265242103582	-4058.7453318841826	-3857.8686365156327	-3675.2609355134346	-3513.548008393089	-3372.84404789837	-3243.216899686136	-3112.2228226415173	-2967.4180756496457	-2801.243437010062	-2625.677762679955	-2457.584428030922	-2313.8268084345627	-2205.4394920742848	-2120.1419183807247	-2039.8247395963263	-1946.3786079635343	-1826.8483077153646	-1688.8951510471152	-1545.3345821446576	-1408.9820451938601	-1289.8027803575396	-1186.3612117062949	-1094.3715592876704	-1009.5480431492115	-927.8964987111947	-846.5892228848287	-763.0901279540542	-674.863126202812	-580.8454580585301	-485.8676765225847	-396.2336627398397	-318.24729785515865	-256.25880498222995	-206.80377511004158	-164.46414119640625	-123.82183619913667	-80.8792773464108	-37.320818947867735	3.7487004164882425	39.22444216665281	66.88650204444212	88.05471307895411	104.93384262110716	119.72865802181965	134.2714465231287	148.90457493154616	163.59792994470249	178.3213982602283	178.3213982602283	178.3213982602283
-8525.241406405334	-8389.256940116496	-8242.426497331888	-8073.904101555734	-7872.843776292266	-7632.735081368975	-7364.409721906429	-7083.034939348453	-6803.777975138883	-6539.465387012489	-6293.560997867803	-6067.187946894301	-5861.469373281453	-5675.42553239798	-5499.665144329548	-5322.694045341079	-5133.018071697478	-4922.609545104799	-4697.306729033619	-4466.414372395657	-4239.237224102627	-4023.9574264986236	-3824.266695657243	-3642.734141084462	-3481.9288722862534	-3341.9366651203472	-3212.9099608514834	-3082.5178670961586	-2938.429491470866	-2773.1520847473416	-2598.5454703182804	-2431.307614731616	-2288.136484535285	-2179.96452380796	-2094.662086751271	-2014.3340050975864	-1921.0851105792744	-1802.1230333737183	-1665.066597438361	-1522.6374251756604	-1387.5571389880745	-1269.6895164863458	-1167.466956114358	-1076.46401152428	-992.2552363682804	-910.7828050687973	-829.4593751293498	-746.0652248237268	-658.3806324257173	-565.5469899565445	-472.15014442716847	-384.13705659598395	-307.4546872213852	-246.19058315062583	-196.99463558639516	-154.65732182024166	-113.9691191437136	-71.11169619187321	-27.831486973838317	12.733883157759438	47.446788850288364	74.08592662274995	94.09528048067817	109.83515630124015	123.66585996160298	137.53551578786562	151.7435219018543	166.1770948743269	180.72345127604154	180.72345127604154	180.72345127604154
-8460.91342468147	-8325.53619685475	-8179.440775736266	-8011.908968034263	-7812.22258045698	-7573.946605625569	-7307.778779812854	-7028.700025204564	-6751.691263986437	-6489.425286894432	-6245.3423588654105	-6020.574613386463	-5816.254183944672	-5631.419946295151	-5456.737745265083	-5280.780167949682	-5092.119801444156	-4882.783623585193	-4658.6161751754	-4428.91638775887	-4202.983192879689	-3988.9809448165997	-3790.53568878695	-3610.1388927427406	-3450.2820246359724	-3311.0076465237835	-3182.562696883858	-3052.7452082990158	-2909.353213352079	-2744.9713528067273	-2571.3307001500834	-2404.9489370501274	-2262.343745174841	-2154.336711524349	-2068.9650444273548	-1988.5698575447063	-1895.4922645372503	-1777.1179265738685	-1641.0106948555797	-1499.7789680914389	-1366.0311449904984	-1249.5145325708054	-1148.5320710863725	-1058.5256091002052	-974.9369951753092	-893.6501251499985	-812.3170839638236	-729.0320038316435	-641.8890169683173	-550.2322351384347	-458.40568830550734	-372.00338598277807	-296.6193376834891	-236.08111382507187	-187.1505284417136	-144.82295647179066	-104.09377285367928	-61.321200687658646	-18.314855721619754	21.752798134643548	55.709296971337345	81.33024661597824	100.18353184532458	114.78510717344521	127.6509271144089	140.84511213298504	154.62444649674518	168.79388042396124	183.15836413290526	183.15836413290526	183.15836413290526
-8396.541709589232	-8261.720550942857	-8116.313281534242	-7949.733790601148	-7751.395967381338	-7514.9434874939325	-7250.939172083505	-6974.1756286759955	-6699.445464797336	-6439.264848048796	-6197.044186332957	-5973.91744762773	-5771.018599911032	-5587.39966748077	-5413.78489991485	-5238.816603111172	-5051.137082967635	-4842.832198212684	-4619.762018896928	-4391.23016790152	-4166.540268107612	-3953.8449046327423	-3756.6925115399795	-3577.480485128777	-3418.606221698591	-3280.0573169434615	-3152.1821641357765	-3022.919355942514	-2880.207485030649	-2716.716774961407	-2544.043972873014	-2378.5174567979448	-2236.4656047686753	-2128.5937717430625	-2043.1152203804893	-1962.6201902657199	-1869.6989209835194	-1751.9239308298481	-1616.7968529454513	-1476.8015991822722	-1344.4220813922518	-1229.280464359806	-1129.5519245992457	-1040.5498915573548	-957.587794680918	-876.4943833276441	-795.1596864989402	-711.9890531071385	-625.3878320645712	-534.9013305709977	-444.63468897589024	-359.8330059161481	-285.7413800286711	-225.9301815765061	-177.27086732729003	-134.96016567480726	-94.19480501284198	-51.5069326914266	-8.770371885585943	30.80563527340711	64.01184665427965	88.61917222775041	106.31913037250436	119.78339156921815	131.6836262985684	144.20007479389753	157.5472562992115	171.44825981118197	185.62617432648068	185.62617432648068	185.62617432648068
-8332.090749516607	-8197.799909032774	-8053.057237450678	-7887.410903672052	-7690.409076598633	-7455.775876706782	-7193.939230771366	-6919.503017141886	-6647.071114167837	-6389.0018835575565	-6148.671620454738	-5927.2111033619185	-5725.751110781631	-5543.352884908867	-5370.799522708447	-5196.804584837651	-5010.081631953758	-4802.778047933206	-4580.776509529096	-4353.393516713687	-4129.945569459243	-3918.578323741683	-3722.754059551559	-3544.7642128830785	-3386.900219730452	-3249.08600121416	-3121.7754189597586	-2993.054819719076	-2851.0105502439396	-2688.4038849845647	-2516.6958091847196	-2352.0222357865573	-2210.5190777322337	-2102.7734209837117	-2017.1770435821861	-1936.572896588661	-1843.803931064139	-1726.6319896556904	-1592.4944813546551	-1453.74770673844	-1322.7479663844515	-1208.9899476022345	-1110.521884629885	-1022.530398437638	-940.202109995727	-859.3115039745787	-777.9845198453888	-694.9349607795457	-608.8766299484375	-519.5544132210308	-430.83752725660537	-347.6262714120196	-274.8209450441316	-215.73757097586648	-167.35506589441755	-125.06806995304524	-84.27122330500967	-41.66803406083621	0.8025178398895494	39.892584500316985	72.35431802359548	95.95241366169009	112.50173926182873	124.82970582005503	135.76372433241252	147.60024300601373	160.5118588922461	174.14020625356585	188.1269193524293	188.1269193524293	188.1269193524293
-8267.525032851576	-8133.764177776456	-7989.6858662104405	-7824.972641662641	-7629.30704764216	-7396.493922996837	-7136.827287929415	-6864.723457981376	-6594.598748694195	-6338.6542065026915	-6100.229801415061	-5880.450234332841	-5680.440206157568	-5499.267787533463	-5327.774528075474	-5154.745347141232	-4968.965164088366	-4762.643951692694	-4541.691896402799	-4315.444238085453	-4093.236216607428	-3883.210219938055	-3688.737228456916	-3511.995370646151	-3355.162774987902	-3218.094024170662	-3091.3495177083223	-2963.1661093211264	-2821.780652729318	-2660.0482166493903	-2489.2967297828504	-2325.4723358274546	-2184.5211784809608	-2076.913375765907	-1991.214943003959	-1910.5158698415628	-1817.9061459251661	-1701.3330465654296	-1568.1729897298706	-1430.6596790502222	-1301.0268181582167	-1188.6456180469781	-1091.4373191551995	-1004.4606692829644	-922.7744162303568	-842.097411463648	-760.7889211138596	-677.8683149781995	-592.3549628538758	-504.1916200553311	-417.0145839659418	-335.38353748631846	-263.8581635170713	-205.50306659409108	-157.4025377943895	-115.14578983025872	-74.32203541399069	-31.803646653547005	10.404366760432811	49.013835741639724	80.7365912037647	103.32968112142072	118.7310217129087	129.92374625745163	139.89098803427237	151.04545600474415	163.51816185884164	176.86969296868944	190.66063670641248	190.66063670641248	190.66063670641248
-8202.80904798213	-8069.60326382585	-7926.212390538391	-7762.451338988571	-7568.135020045209	-7337.147776096814	-7079.651675610631	-6809.878218573602	-6542.058904972661	-6288.239629966176	-6051.723869398223	-5833.629494284309	-5635.074375639942	-5455.132564308586	-5284.702830445529	-5112.640124034018	-4927.799395057297	-4722.452688437079	-4502.5404288489335	-4277.420135906898	-4056.4493292250113	-3847.7696110164898	-3654.6589138912777	-3479.179253058501	-3323.392643727285	-3187.081710647748	-3060.9115167339855	-2933.2677344410886	-2792.536036224146	-2631.665303729069	-2461.8572553650556	-2298.8768187321266	-2158.4889214303016	-2051.0513526092595	-1965.2933476173196	-1884.5370033524596	-1792.1044167126583	-1676.1180450730974	-1543.9017877177762	-1407.5799044078979	-1279.276654904665	-1168.2501114429247	-1072.293596152096	-986.3342436352424	-905.2991884954267	-824.8480301676972	-743.5702274150416	-660.7877038324331	-575.8223830148448	-488.8130880406957	-403.166239922188	-323.10515915497035	-252.85316623469097	-195.22645300211792	-147.41269667849895	-105.19244583020152	-64.34624902359309	-21.912912327218198	20.0357281816702	58.16957892364208	89.15854631926744	110.75068481056586	125.00664092535541	135.06520921290385	144.06518422247882	154.5355530254995	166.5660727819909	179.63669317412942	193.2273638840915	193.2273638840915	193.2273638840915
-8137.907283296253	-8005.307073832913	-7862.6500331593925	-7699.879330065505	-7506.938133341073	-7277.787585739429	-7022.4607258679935	-6755.008566297702	-6489.482119599494	-6237.775967029985	-6003.158964588524	-5786.743536960138	-5589.642108829852	-5410.93540418826	-5241.5773442482105	-5070.490149528118	-4886.5960405463975	-4682.227037112296	-4463.354356198392	-4239.3590140681035	-4019.622026984839	-3812.2855147716186	-3620.5360114898726	-3446.321154760636	-3291.588582204944	-3156.049385480198	-3030.4684723892674	-2903.374204771386	-2763.2949444657893	-2603.270679996787	-2434.3879066289837	-2272.244746312062	-2132.4393209957	-2025.2250680333796	-1939.4766863937803	-1858.7241904493844	-1766.497594572672	-1651.0779286927277	-1519.7502849650514	-1384.5507711017465	-1257.5154948149147	-1147.80606353896	-1053.086083597482	-968.1446610363812	-887.7709019015573	-807.5592844595709	-726.3257758596245	-643.691715471581	-559.2784426653034	-473.4189541439214	-389.29287594363245	-310.791491433901	-241.80608398419088	-184.90751477088486	-137.38495619803894	-95.2071584766275	-54.34287181762491	-11.994972939509045	29.69715540922806	67.36000397259086	97.6200634945838	118.21513493274914	131.3282600987801	140.25379101790773	148.28607971536306	158.07037330369036	169.6554992446867	182.4411800874624	195.8271383811278	195.8271383811278	195.8271383811278
-8072.784227181932	-7940.865514449599	-7799.0120167983105	-7637.288949309111	-7445.761527063044	-7218.463501657407	-6965.302770754482	-6700.155768532814	-6436.898929170944	-6187.2810307760965	-5954.540227170269	-5739.78701610414	-5544.131895328396	-5366.66449612651	-5198.390983913116	-5028.296657635638	-4845.366816241505	-4641.989776664277	-4424.165927782074	-4201.298676459149	-3982.791429559758	-3776.7869489980744	-3586.385416887927	-3413.426370393062	-3259.7493466772244	-3124.9973735027947	-3000.027441026685	-2873.500030004442	-2734.0756211916128	-2574.8798792257317	-2406.8992042722853	-2245.5851803787505	-2106.3893915926033	-1999.4722385578787	-1913.8293883048548	-1833.1653244603708	-1741.1845306512646	-1626.303640938354	-1495.7878911183761	-1361.6146674220477	-1235.7613560800846	-1127.316110083972	-1033.810149468266	-949.8854610282903	-870.1840315593688	-790.2270987121151	-709.0529035582982	-626.5789380249771	-542.7226940392106	-458.00935533180575	-375.39487284856415	-298.4428893390362	-230.7170475527719	-174.5460364713301	-127.31873000430284	-85.18904829329075	-44.31091147989448	-2.0489703480790364	39.38920174873249	76.58530081475259	106.12102285419371	125.72274169159392	137.69554243279367	145.48918800395904	152.553441331256	161.6497560747272	172.78634882992174	185.28312692626503	198.45999769318274	198.45999769318274	198.45999769318274
-8007.404368027151	-7876.268492327856	-7735.311564180005	-7574.712531135043	-7384.650340744414	-7159.225673583454	-6908.226142323075	-6645.361092658077	-6384.3398702832665	-6136.772634286485	-5905.872797327755	-5692.75458546013	-5498.532224736674	-5322.308029077361	-5155.136663869844	-4986.060882368688	-4804.123437828461	-4601.763686038957	-4385.007392930867	-4163.276926970114	-3945.9946566226126	-3741.3029314904875	-3552.2240257206677	-3380.5001945962836	-3227.873693400469	-3093.9259995503166	-2969.5954789987563	-2843.6597198326804	-2704.8963101389804	-2546.508435189089	-2379.4016689926075	-2218.9071827436815	-2080.356147636454	-1973.8305807023662	-1888.4158823220546	-1807.9482987134522	-1716.264076094493	-1601.8861253240086	-1472.0840158244284	-1338.8139816590806	-1214.0322568912923	-1106.7828868268477	-1014.461161741355	-931.550183152878	-852.533052579481	-772.8473972981741	-691.748947621752	-609.4479596219553	-526.1546893705253	-442.58442857114534	-361.4726114552713	-286.0597078863015	-219.58618772763455	-164.1418026743914	-117.2134317485836	-75.13723580394503	-34.24937569420974	7.925953589412671	49.11242050580992	85.8456593763941	114.6613045225773	133.2732152907239	144.10815112700743	150.77109650255377	156.86703588848874	165.27354057402079	175.95852912068872	188.16250690811387	201.12597931591765	201.12597931591765	201.12597931591765
-7941.732194219898	-7811.505914119641	-7671.561898029344	-7512.1824099589685	-7323.649713918477	-7100.124251250298	-6851.2791726267515	-6590.665806052628	-6331.835479532716	-6086.268590643129	-5857.161815245285	-5645.6408987719215	-5452.831586655783	-5277.854191994841	-5111.807298547994	-4943.784057739373	-4762.8776209931075	-4561.571544182267	-4345.911000975672	-4125.331569491081	-3909.26882784625	-3705.8624800434914	-3518.0687336233223	-3347.5479220108105	-3195.960378631025	-3062.8355884575476	-2939.1796426580017	-2813.867783948526	-2675.775255045257	-2518.1718816600464	-2351.9058214876013	-2192.2198152183446	-2054.356603542698	-1948.3378109864543	-1863.3005974168927	-1783.1610065366629	-1691.8350820484143	-1577.9163253637255	-1448.7080687298885	-1316.1911021031256	-1192.3462154396566	-1086.2090295164744	-995.0344883936573	-913.1323669520544	-834.8124400725144	-755.4161045905938	-674.4112451606757	-592.2973683918499	-509.5739808932067	-427.14431082873784	-347.5264725820429	-273.6423020916231	-208.4136352959795	-153.69459795100704	-107.06847508217457	-65.05084153234442	-24.157272144379025	17.930657015306576	58.86736498608644	95.14126958378196	123.24078862421449	140.86626593376243	150.56574938103233	156.09921284518776	161.22663020539224	168.94156603698158	179.17194769998042	191.0792932505856	203.8251207449939	203.8251207449939	203.8251207449939
-7875.747686269424	-7746.574344998472	-7607.77479863788	-7449.72284209801	-7262.792270289221	-7041.19513815972	-6794.496540809097	-6536.099833374785	-6279.408370994224	-6035.782709105328	-5808.412204347943	-5598.443413662395	-5407.022893989012	-5233.295378624703	-5068.39830629271	-4901.467292072859	-4721.637951044974	-4521.430161186803	-4306.900852067789	-4087.491216155295	-3872.6424459166856	-3670.4883800941516	-3483.9334425291845	-3314.5747033380994	-3164.009232637216	-3031.7263365318236	-2908.784265083107	-2784.133504341224	-2646.7245403563343	-2489.8811003024643	-2324.4198758491193	-2165.5307997896757	-2028.4038049175083	-1923.0201854268378	-1838.5266811152655	-1758.8613931812376	-1667.962422823201	-1554.454202564634	-1425.7064902291468	-1293.7753749653807	-1170.716945921978	-1065.598022656461	-975.5283463618719	-894.6283886401338	-817.0186210931696	-737.9302857480266	-657.03770633225	-575.1259769985085	-492.9801918994722	-411.68921955554936	-333.55702595810527	-261.1913514662443	-197.19993643907074	-143.20461688833365	-96.883611436361	-54.9292343581254	-14.033799928599553	27.96579622416324	68.6543330597868	104.47200818481426	131.85901920578877	148.50130739955148	157.06778872413548	161.4731228078719	165.6319692790918	172.65370399407885	182.4265677209269	194.03351745568224	206.55751019439126	206.55751019439126	206.55751019439126
-7809.492793170029	-7681.496984224137	-7543.956276563942	-7387.325771475144	-7202.060570243442	-6982.4172528897825	-6737.858314376099	-6481.647728399584	-6227.049468657421	-5985.312783641678	-5759.628021023946	-5551.170803270695	-5361.1167528484	-5188.640801879626	-5024.915121111327	-4859.111190946551	-4680.4004917883485	-4481.332471731804	-4267.968449640152	-4049.747712068668	-3836.1095455726195	-3635.1784876492666	-3449.8200795638063	-3281.5851135234207	-3132.0243817352916	-3000.5979259707165	-2878.402786257439	-2754.445252187318	-2617.731613352211	-2461.6283643428965	-2296.9428197458324	-2138.8424991463976	-2002.4949221299712	-1897.8581180285491	-1814.0521551606014	-1734.9876115912164	-1644.5750653854814	-1531.43579040625	-1403.0338437074372	-1271.5439781407238	-1149.1409465577906	-1044.9567457693022	-955.9523484218615	-876.0459711210549	-799.1558304724688	-720.3915690723545	-639.6285334796191	-557.933496243835	-476.3732299145737	-396.21969413922335	-319.56559695643614	-248.70883350268087	-185.9472989144259	-132.673694138403	-86.65994336239672	-44.772776584454846	-3.8789238026251653	38.03122011942239	78.4726008555292	113.83649921391442	140.51419600279726	156.17656776780632	163.61287400420775	166.89196994467704	170.08271082188975	176.40995515601637	185.72257461720724	197.02544416310758	209.3234387513626	209.3234387513626	209.3234387513626
-7743.02495603728	-7616.303689577987	-7480.110899932548	-7324.9750639148115	-7141.42465833863	-6923.755267787608	-6681.330907924357	-6427.282702181239	-6174.741773990618	-5934.852604398103	-5710.813104902294	-5503.834544615036	-5315.128192648173	-5143.9038794640155	-4981.365680926721	-4816.716234250911	-4639.158176651206	-4441.265441643167	-4229.097147946106	-4012.083710580274	-3799.6555445659214	-3599.9244263580695	-3415.7275781508074	-3248.583583572992	-3100.011026253483	-2969.449910444353	-2848.025922890533	-2724.7861709601707	-2588.7777620214133	-2433.401294898572	-2269.4713342406158	-2112.15593615268	-1976.6231567398995	-1872.8205622937048	-1789.8137598507137	-1711.447866633841	-1621.5679998660003	-1508.766140361185	-1380.6217232977058	-1249.4610474449514	-1127.61041157231	-1024.292927132216	-936.3189563092811	-857.3956739711621	-781.2302549855151	-702.8027236512667	-622.1845019924198	-540.7198614642472	-459.7530735220219	-380.7363544515724	-305.55369986095127	-236.19705018876647	-174.65834587362627	-122.10407436946585	-76.39891119152801	-34.582078870382524	6.307200063400834	48.12657575674329	88.32118906652995	123.23305352713687	149.20418267294016	163.8899786934603	170.19939839879564	172.35478725418878	174.57849072488247	180.21035252855634	189.06020939263763	200.05539629699055	212.1232482214793	212.1232482214793	212.1232482214793
-7676.401615986745	-7551.024318841381	-7416.243236868716	-7262.654585241449	-7080.854579132277	-6865.173855200331	-6624.880736050463	-6372.9779657739655	-6122.468288462124	-5884.395961520527	-5661.971295611988	-5456.446114713629	-5269.072242802562	-5099.098029082281	-4937.757923661774	-4774.282901876401	-4597.903939061526	-4401.216036746792	-4190.270301238988	-3974.4818650391885	-3763.265860648462	-3564.717819869792	-3381.654871713806	-3215.5745444930362	-3067.97436652002	-2938.2818436228604	-2817.6443916919247	-2695.1394041331478	-2559.844274352467	-2405.187513086718	-2242.0021003963448	-2085.472133672693	-1950.781710307108	-1847.8764717244223	-1765.748235483415	-1688.1503631763526	-1598.8362163955012	-1486.3503039020518	-1358.4017231328987	-1227.4907186938594	-1106.117535190753	-1003.614295022419	-916.640631759785	-838.6880567667997	-763.2480814074114	-685.1665185724526	-604.7063872602871	-523.4850079961626	-443.1197013053271	-365.23982036440947	-291.52284895556596	-223.65830351233453	-163.33570046825284	-111.49800224977267	-66.1019552550008	-24.35775187495784	16.524415499335532	58.251510191785556	98.19911838600576	132.65998198053646	157.926842873918	171.63947183144717	176.82575508544602	177.86060773499295	179.11894487916655	184.05492911746114	192.43971305103454	203.12369678146047	214.95728041031268	214.95728041031268	214.95728041031268
-7609.680214133991	-7485.688729795671	-7352.357855497467	-7200.348201279497	-7020.320377181873	-6806.637687475073	-6568.474213351017	-6318.706730231982	-6070.212013540248	-5833.936645154872	-5613.106432782032	-5409.016990584688	-5222.963932725795	-5054.236668438831	-4894.099787239366	-4731.811673713487	-4556.630712447284	-4361.171222868581	-4151.471263772147	-3936.9248287944893	-3726.9259115721106	-3529.5502918336692	-3347.600893676422	-3182.562427289775	-3035.9196028631354	-2907.0932791763676	-2787.2489093711492	-2665.4880951796144	-2530.9124383338985	-2376.9746400245635	-2214.531799275895	-2058.7921145706064	-1924.9637843914109	-1822.9947998228188	-1741.792322356518	-1665.0033060859932	-1576.2747051047281	-1464.0933325014626	-1336.3054373459615	-1205.5971277032459	-1084.6545116383356	-982.9285777171289	-896.9298365090282	-819.9336790843124	-745.215496513261	-667.4857229236018	-587.1949646728574	-506.2288711759996	-426.47309184800014	-349.7307117495473	-277.4745585241962	-211.09489546121884	-151.98198584988697	-100.85772244757425	-55.77051588406136	-14.100406257230587	26.772566335035634	68.40567048020846	108.10540950717294	142.11559543016764	166.6800402634311	179.42297883670028	183.49033724170542	183.40846438567527	183.70370917583847	187.94371792849307	195.86132659621418	206.2306685406464	217.82587712343405	217.82587712343405	217.82587712343405
-7542.918191594583	-7420.326780222211	-7288.45932394382	-7138.0397778533925	-6959.79209704491	-6748.111436958967	-6512.077754422609	-6264.4422066095	-6017.955950693299	-5783.46844544706	-5564.222356041424	-5361.5586492464245	-5176.818291832095	-5009.333215238071	-4850.399209582374	-4689.303029652628	-4515.331430236456	-4321.11796583443	-4112.683389798921	-3899.3952551952507	-3690.621115088739	-3494.4134658989324	-3313.564577462273	-3149.551662969426	-3003.8519356110583	-2875.8837707750017	-2756.830192637743	-2635.8153875729354	-2501.963541954233	-2348.750296829337	-2187.0571119421415	-2032.116901710588	-1899.1625805526216	-1798.1445000910105	-1717.8827607678356	-1641.9149002300048	-1553.778456124426	-1441.9002776320294	-1314.2644600698404	-1183.7444102889062	-1063.2135351402744	-962.2435034935626	-877.1990322926647	-801.1431005000447	-727.1386870781665	-649.7631057924035	-569.6510096197663	-488.9513863401755	-409.8132237335515	-334.20964847879856	-263.41034285075744	-198.50912802325288	-140.59982517010965	-90.18547963112114	-45.40603340995568	-3.8106526762502577	37.05149640035812	78.5887036776715	118.0390831232481	151.59820473208512	175.46163849917986	187.2384313641532	190.19153804512064	188.99739020482141	188.33241950599475	191.87675196741446	199.32529103199298	209.3766344986774	220.72938016641467	220.72938016641467	220.72938016641467
-7476.172989484087	-7354.968327902354	-7224.552210332791	-7075.713180787578	-6899.239783278881	-6689.559775999139	-6455.657773861839	-6210.157605960737	-5965.683101389586	-5732.985152543013	-5515.322905019164	-5314.0825677170515	-5130.6503495356965	-4964.401087184408	-4806.664128613679	-4646.757449584288	-4473.999025857019	-4281.043231470239	-4073.8900335726516	-3861.8757975905482	-3654.336888950216	-3459.2989657148146	-3279.544856494979	-3116.546682538212	-2971.77656509202	-2844.6528720888896	-2726.3789582012396	-2606.1044247864743	-2472.9788732019974	-2320.502104618266	-2159.5747194579585	-2005.44751795681	-1873.371300350554	-1773.2945260311149	-1693.95629101518	-1618.7933504756286	-1531.2424595853374	-1419.6761907663642	-1292.2103854374805	-1161.8967022666377	-1041.7867999217858	-941.5668006289371	-857.4606808463491	-782.3268805903408	-709.0238398772309	-632.001436266547	-552.0752974906497	-471.65248882510804	-393.14007554549147	-318.67725042397586	-249.33171621916512	-185.9033031862702	-129.19184158050194	-79.48351846866383	-35.0099481639298	6.510898208933659	47.361049525159984	88.80025683983428	127.99915992744785	161.1061207423437	184.2695012388648	195.08376106873962	196.92775067323842	194.62641819101725	193.0047117607319	195.85406423998768	202.83184736218723	212.56191757968264	223.668131344826	223.668131344826	223.668131344826
-7409.5020489180715	-7289.643230617455	-7160.641082789406	-7013.352275906491	-6838.633480441275	-6630.947376942716	-6399.1806862653	-6155.826139339909	-5913.37646709742	-5682.480556588658	-5466.411919344254	-5266.600223014783	-5084.475135250824	-4919.453701982255	-4762.9024822561605	-4604.17541339893	-4432.626432736952	-4240.933985601909	-4035.074549346684	-3824.349109329459	-3618.0586509084123	-3424.198414930548	-3245.540664198158	-3083.551917002354	-2939.6986916342507	-2813.4001367881597	-2695.885922771177	-2576.338350293598	-2443.939720065717	-2292.217684508579	-2132.081302886223	-1978.7849861734408	-1847.5831453450223	-1748.4138311452489	-1669.9496533963647	-1595.5468616901057	-1508.5617056182075	-1397.326123377079	-1270.0748075818285	-1140.0181394522372	-1020.3665002080858	-920.9061974004698	-837.7272439057361	-763.4955789315452	-690.8771416855574	-614.203483433722	-534.4686036751436	-454.3321139672154	-376.453625867331	-303.1341374568922	-235.24019291333508	-173.27972293810458	-117.7606582326452	-68.75408362845315	-24.583700477229975	16.863635739271373	57.701069539297926	99.03997702235596	137.98466061298848	170.63765431699778	193.10149214018614	202.95689960539283	203.69736830360537	200.2945813428484	197.7202218311464	199.87568775197497	206.3812365906132	215.7868407077913	226.64247246423923	226.64247246423923	226.64247246423923
-7342.962811012101	-7224.381346148867	-7096.730509438676	-6950.940929034568	-6777.943233089587	-6572.238912136825	-6342.612906229586	-6101.421017801227	-5861.019049285106	-5631.948447729912	-5417.493238645693	-5219.12309215783	-5038.307678391704	-4874.504477336011	-4719.122208432696	-4561.557400987016	-4391.206584304226	-4200.777194055336	-3996.2202913743577	-3786.797843761057	-3581.771818715198	-3389.1034371953665	-3211.5509339954287	-3050.571797368071	-2907.6235155659815	-2782.1251185429387	-2665.3418030570883	-2546.5003075676686	-2414.827370533918	-2263.8846576175033	-2104.573543289809	-1952.1303292246496	-1821.79131709584	-1723.471368935529	-1645.7995882092018	-1572.0836387406782	-1485.6311843537792	-1374.7551269367864	-1247.7893206358297	-1118.0728576615004	-998.9448302243907	-900.2694220853775	-818.0111832064799	-744.6597551000021	-672.7047792782485	-596.3720163816174	-516.8317035628835	-436.9901971029148	-359.7538532825801	-287.5809294493599	-221.1372872171827	-160.64068926658928	-106.30889827812032	-57.999419778739494	-14.128730681102123	27.246949255713485	68.071400272629	109.3075112808962	147.99460587308667	180.19111631210217	201.95547486084436	210.85577862904654	210.49878411376824	206.00091265890063	202.47858560833475	203.94165550913868	209.97369972108726	219.05172680713238	229.65274533022574	229.65274533022574	229.65274533022574
-7276.612716881744	-7159.212532277946	-7032.825058405624	-6888.463005996253	-6717.139085781306	-6513.399053928596	-6285.920848351295	-6046.915452398912	-5808.593849420957	-5581.382616112701	-5368.570702552483	-5171.662652164407	-4992.163008372569	-4829.5668309500925	-4675.331245066169	-4518.903892239009	-4349.732413986823	-4160.5598226564225	-3957.310613909017	-3749.20465423442	-3545.4618101224437	-3354.005656158502	-3177.574599310411	-3017.6107546415856	-2875.556237215443	-2750.827371023355	-2634.737315768511	-2516.5734400820534	-2385.6231125951267	-2235.490645062268	-2077.048121731592	-1925.484569974607	-1795.989017162822	-1698.4360929040727	-1621.4428357515037	-1548.3118864945884	-1462.3458859227978	-1351.8682529180983	-1225.2855187324299	-1096.024992710225	-977.5139841959171	-879.6642029608778	-798.3249604842355	-725.8299686720565	-654.5129394304076	-578.5098041979232	-499.1653725435056	-419.6266735686245	-343.04073637475	-272.0182462731922	-207.02451341462384	-147.98850415955826	-94.83918486850871	-47.22177158777369	-3.646479106792526	37.660228099210215	78.47188555500998	119.60250667111424	158.0280164009588	189.76481758371136	210.8293130585398	218.7783297946342	217.33039128127365	211.74444513775958	207.27943898339348	208.0520005172411	213.60947775742574	222.3568988018351	232.69929174835676	232.69929174835676	232.69929174835676
-7210.49485804996	-7094.160030754803	-6968.929748088364	-6825.908554679364	-6656.200995156518	-6454.403666160949	-6229.081372383391	-5992.290970526979	-5756.089317294853	-5530.779299010424	-5319.647920478247	-5124.228216123154	-4946.053220369978	-4784.65189324691	-4631.536897195601	-4476.216820261064	-4308.200250488307	-4120.273546103068	-3918.3341460539805	-3711.5572594704054	-3509.1180954817023	-3318.8990290676925	-3143.6110986100366	-2984.6725083408587	-2843.5014624922815	-2719.5076947840453	-2604.067056886359	-2486.546929957048	-2356.3146951539397	-2207.0277146736194	-2049.503274867709	-1898.8486431265935	-1770.1710868406547	-1673.2849325349139	-1596.832743272945	-1524.1641412529593	-1438.628748673168	-1328.5958189284263	-1202.513130200159	-1073.8480918664338	-956.0681133053183	-859.0962248753274	-778.6779408567631	-707.0143965103748	-636.3067270969115	-560.6194580589971	-481.4706755667536	-402.2418559721776	-326.3144756272662	-256.44664565064664	-192.9030162274708	-135.32487230952123	-83.35349884858057	-36.42293965997294	6.86172598681144	48.102659958740794	88.90202412278336	129.9243948611845	168.08400661729792	199.35750834975437	219.7215490171847	226.72319063438877	224.19114744084234	217.52454673219026	212.1225158040773	212.2066733580332	217.28860371912705	225.70238261831295	235.78208578654483	235.78208578654483	235.78208578654483
-7144.594927669303	-7029.22061920458	-6905.051397977385	-6763.2923512252455	-6595.148566185687	-6395.273378659975	-6172.113118704319	-5937.562364938666	-5703.515695982963	-5480.144522206392	-5270.727580975095	-5076.820441404448	-4899.978672609826	-4739.761645520912	-4587.7439383246	-4433.503931022095	-4266.620003614593	-4079.9288745811823	-3879.3006163124833	-3673.8636396770075	-3472.74635554326	-3283.786847564689	-3109.661890534496	-2951.757932030819	-2811.4614196318003	-2688.1718779176754	-2573.3411394770633	-2456.43411390068	-2326.9157107792425	-2178.505721136375	-2021.9434617273462	-1872.2231307403342	-1744.3389263635172	-1648.0267212397555	-1571.9890858306403	-1499.6702650524448	-1414.514503821443	-1304.969207114379	-1179.4944201498831	-1051.5533482070553	-934.6091965649968	-838.5629989616403	-759.0671029702479	-688.2116846229138	-618.0869199517322	-542.702957495872	-463.749835822803	-384.8375660070694	-309.5761591232161	-240.86643670576154	-178.77246212912334	-122.64910922769323	-71.851251835863	-25.602948344421208	17.395004630256892	58.57262591539933	99.35993433823411	140.27174596934057	178.16206585270302	208.96969627565713	228.6334395255385	234.69182218974095	231.0822680558911	223.34192521167384	217.00794174477392	216.40529491722032	221.01027868841834	229.08701619211746	238.8996305620672	238.8996305620672	238.8996305620672
-7078.884269299713	-6964.384459221175	-6841.197277836269	-6700.635353838624	-6534.011315921872	-6336.040012747557	-6115.045172848892	-5882.7527447270095	-5650.888676883031	-5429.486758611392	-5221.812142379757	-5029.437821449085	-4853.936789080344	-4694.895781784551	-4543.9565090729175	-4390.774423706708	-4225.004978447185	-4039.5410271486744	-3840.2250280377375	-3636.136840434001	-3436.356323657084	-3248.6747368897495	-3075.728938767291	-2918.8671877881375	-2779.43774245072	-2656.826955401422	-2542.5735558784354	-2426.2543672679085	-2297.446212955989	-2149.938965848872	-1994.3746969329504	-1845.6085267146668	-1718.495575700462	-1622.678268412218	-1546.9482454335669	-1474.8844513635825	-1390.065830801337	-1281.045065757365	-1156.269787888052	-1029.1613662612453	-913.1411699447922	-818.0599929238712	-739.4863288529814	-669.4180963039528	-599.8532138486155	-524.7621241282501	-446.0053660619378	-367.41600263821124	-292.82709684560274	-225.27786641302063	-164.63214803087834	-109.95993312996575	-60.331213141072546	-14.761377926369423	27.952588926449305	69.06830539830833	109.84338947013242	150.64291472633062	188.26177716524944	218.60232838871963	237.56691999857205	242.68639137942054	238.00553304701052	229.19762329987051	221.935940436529	220.64740365649615	224.77349576320853	232.50934046108443	242.0500614545421	242.0500614545421	242.0500614545421
-7013.334226501132	-6899.641712398489	-6777.3746574286015	-6637.95852072423	-6472.818761418131	-6276.7353897455805	-6057.90662035193	-5827.885218985047	-5598.223951392799	-5378.814481136215	-5172.904063028963	-4982.078849697869	-4807.924993769764	-4650.053996050284	-4500.178750060303	-4348.03749749951	-4183.368480067589	-3999.125222863456	-3801.1223845829545	-3598.38990732116	-3399.9577331731452	-3213.5683222831312	-3041.814206991926	-2886.0004376894844	-2747.43206476576	-2625.479962212459	-2511.7782984282853	-2396.0270654136925	-2267.9262551691354	-2121.341750209446	-1966.8029951069695	-1819.005324948427	-1692.6440748205423	-1597.2563834459204	-1521.746604090701	-1449.8608936569076	-1365.3454090465634	-1256.8800431387913	-1132.8796327211148	-1006.6927505581582	-891.6679694145442	-797.5826744660737	-719.9295005332543	-650.6298948477709	-581.6053046413078	-506.7987795758324	-428.2397790344413	-349.9793648305137	-276.0685987774289	-209.68118174690701	-150.4813708440323	-97.25606223223	-48.79215207492539	-3.8978086910681107	38.53371097829453	79.58787783659075	120.35016278724886	161.03625586290323	198.3827236130127	228.25635171624225	246.5239258512568	250.70906512215765	244.96272233479135	235.0926837204407	226.90673551038856	224.93253803755474	228.5772480414069	235.96789636304976	245.23151384358795	245.23151384358795	245.23151384358795
-6947.916142833514	-6834.982540330421	-6713.590806517966	-6575.282810086787	-6411.600419727523	-6217.39133097593	-6000.726546748243	-5772.982896805819	-5545.537210910011	-5328.136162691647	-5124.005801259446	-4934.742019591606	-4761.940710666316	-4605.235982330566	-4456.414801906512	-4305.302351585109	-4141.723813557309	-3958.696680783439	-3762.0076893013484	-3560.6358859182637	-3363.5603174414105	-3178.473228985091	-3007.9196588919053	-2853.15784381153	-2715.446020393641	-2594.1379333279656	-2480.9693594644245	-2365.7715836929915	-2238.375890903638	-2092.7283756164347	-1939.2343708718506	-1792.414019340453	-1666.78746369281	-1571.777875734484	-1496.4205438110203	-1424.6537854029582	-1340.415917990838	-1232.530787540067	-1109.3643539555233	-984.1681056269503	-870.1935309440929	-777.1265112923026	-700.3905000393586	-631.8433435486473	-563.3428881835551	-488.8147454583216	-410.4555874905977	-332.5298515488882	-259.3019749016978	-194.07662968190462	-136.31942747988217	-84.53621475037761	-37.23283794813811	6.988179076231787	49.13760288869802	90.12952265936913	130.8780275583537	171.4501241098066	208.52448825406813	237.93271328552493	255.50639249856357	258.76201033668224	251.95561583982428	241.02814919704468	231.92055059739835	229.2602365220899	232.42052862092254	239.46122483584932	248.44212310882313	248.44212310882313	248.44212310882313
-6882.601361856794	-6770.39710461087	-6649.852994867945	-6512.629180131024	-6350.385807903105	-6158.039657760488	-5943.534037572648	-5718.068887282364	-5492.844146832408	-5277.460276188475	-5075.119815407938	-4887.425824571092	-4715.981363758229	-4560.441434637851	-4412.668805231295	-4262.5781851481115	-4100.084283997847	-3918.270619966532	-3722.895945546129	-3522.8878218050863	-3327.1738098118494	-3143.395082235885	-2974.0472581507306	-2820.3395682309438	-2683.481243151082	-2562.8079037251146	-2450.160731324664	-2335.507297460764	-2208.815173644451	-2064.1131434681733	-1911.6748388500414	-1765.8351037895811	-1640.9287822863175	-1546.2595546715288	-1471.0064466034999	-1399.3173200722692	-1315.340037067874	-1208.0539472426	-1085.7643508977255	-961.608035996776	-848.7217905032772	-756.6869711066113	-680.8632093995849	-613.0547057008614	-545.0656603291036	-470.8118433954187	-392.6553041806901	-315.06966175824533	-242.52853520141187	-178.4644571924966	-122.14561484972448	-71.7991089002998	-25.652040071426978	17.897005090279624	59.76349676056555	100.6914192957663	141.4247570522174	181.8828741977892	218.6866541464912	247.63236012386787	264.5162553554637	266.84739394172425	258.9859934827	247.00506245334276	236.97760932860427	233.6300375717955	236.3023305996646	242.98786681731895	251.68002462986595	251.68002462986595	251.68002462986595
-6817.361227130922	-6705.875566833734	-6586.168492242124	-6450.018589061668	-6289.204442997939	-6098.712191421138	-5886.35817835996	-5663.16629950772	-5440.1604505577325	-5226.795294537489	-5026.248563811169	-4840.128758077132	-4670.044377033732	-4515.670046984593	-4368.944900654403	-4219.874197373123	-4058.4631964707105	-3877.8622594706467	-3683.8021566705097	-3485.158760561404	-3290.8079436344306	-3108.339507275771	-2940.1989684519067	-2787.545773024397	-2651.5393668548013	-2531.4969083810824	-2419.3664063468136	-2305.2535820719704	-2179.264156876531	-2035.5103551629986	-1884.1304136639892	-1739.2690721946474	-1615.0710705701176	-1520.7182296506744	-1445.5406944771175	-1373.9056911353778	-1290.1804457113858	-1183.506170527798	-1062.1200228541722	-939.0331461967907	-827.2566840619372	-736.259521613054	-661.3415106422246	-594.2602445986919	-526.7733169316988	-452.7918950068257	-374.8414418550024	-297.60099442349616	-225.7495896595741	-162.84491125316643	-107.95922986485581	-59.04346289788786	-14.04852775550826	28.829089065824768	70.41062469680287	111.27174717490506	151.98812453761045	192.33286085759943	228.86880434835746	257.35623925857146	273.55544983692835	274.96738285601384	266.05563518400936	253.02446621299532	242.07813533505214	238.0414796483655	240.22164707554228	246.54636324529463	254.94335378633482	254.94335378633482	254.94335378633482
-6752.167082215841	-6641.408088592917	-6522.544568404086	-6387.471995083443	-6228.085842065078	-6039.440753279767	-5829.228054644993	-5608.298242574925	-5387.501813483728	-5176.149690649476	-4977.394504805872	-4792.84931355053	-4624.127174481057	-4470.921513383248	-4325.247228795589	-4177.199587444752	-4016.873856057403	-3837.4868183536937	-3644.7413260277026	-3447.4617477669926	-3254.472452259123	-3073.312129345006	-2906.3767534789367	-2754.77662026856	-2619.622025321521	-2500.2119822730456	-2388.600376868684	-2275.0298128815693	-2149.742894084833	-2006.9343120992469	-1856.6071099361423	-1712.7164184544902	-1589.2173685132625	-1495.1707100655415	-1420.0596694408496	-1348.4730920628208	-1264.9998233550884	-1158.9441056770697	-1038.4717691313133	-916.4640407561501	-805.8021475899125	-715.8396305156853	-641.819285795569	-575.4562235364183	-508.46555384508713	-434.75672191224453	-357.01651326381847	-280.1260485095519	-208.96644825918756	-147.2182388383978	-93.75956943657312	-46.26799495903338	-2.42107031109855	39.78485071761629	81.07821880031543	121.868685725908	162.56590328330313	202.7984388199855	239.07052191774218	267.1052977169356	282.62591135792843	283.1241439982808	273.1663208643429	259.0874031996626	247.22235224778785	242.49410121349374	244.17747114646463	250.13525505761214	258.23024595784807	258.23024595784807	258.23024595784807
-6686.990270671495	-6576.984831482314	-6458.988493117415	-6325.010356401077	-6167.059522157584	-5980.257164658255	-5772.172751962562	-5553.487825577019	-5334.883927008135	-5125.531937435224	-4928.5600967287755	-4745.585984432082	-4578.227180088435	-4426.195527846269	-4281.579930274603	-4134.563554547602	-3975.329567839427	-3797.159515673583	-3605.728456970919	-3409.809829001627	-3218.177069035895	-3038.318573683846	-2872.5825769153225	-2722.032272040102	-2587.7308523679585	-2468.9601603781784	-2357.876635228087	-2244.8553652445194	-2120.271438754313	-1978.3993156752538	-1829.1109422889458	-1686.1776364679445	-1563.3707160848044	-1469.633805309749	-1394.5997535036718	-1323.0737163251335	-1239.8608494326954	-1134.4244009718225	-1014.859989035598	-893.9213242040088	-784.3621170570423	-695.4227655185584	-622.2904168879093	-556.6389058083197	-490.1420669230144	-416.70814573137653	-339.1830311574215	-262.64702298132306	-192.18042098325475	-131.5846869226739	-79.54593047617281	-33.471423299627496	9.231562951086001	50.76470976040364	91.76551117400909	132.48041437789797	173.1558665580659	213.277962815696	249.2913899127209	276.88048252626055	291.72957533343526	291.31984428725525	280.31983044429137	265.19491613700495	252.41048369785716	246.98744072887405	248.16879591034078	253.75308319210743	261.538836524024	261.538836524024	261.538836524024
-6621.802136057828	-6512.595957095826	-6395.507536145692	-6262.654631219299	-6106.155000328515	-5921.193246878488	-5715.221355847482	-5498.75815760704	-5282.3224825287	-5074.950507805523	-4879.747797916612	-4698.337264162596	-4532.3418178440925	-4381.491784386112	-4237.947145711198	-4091.9752978662805	-3933.84363689829	-3756.8955704882264	-3566.7785528533723	-3372.216049845084	-3181.931527314715	-3003.3644655325484	-2838.81840244457	-2689.312890415694	-2555.8674818108348	-2437.7484776736574	-2327.209173762832	-2214.7496145157806	-2090.8698443699254	-1949.9196672893572	-1801.64792534485	-1659.6532201338487	-1537.5341532537961	-1444.1243247769187	-1369.1973286745622	-1297.7617573928537	-1214.8262033779213	-1110.0037046934647	-991.325081873477	-871.4256010695226	-762.9405284331672	-675.0043943257284	-602.7487859475368	-537.8045547086753	-471.8025520192268	-398.6479880839238	-321.3435082860957	-245.16611680372117	-175.392817814779	-115.9445024804785	-65.31760989495187	-20.652466135561838	20.910602720328818	61.76908590893589	102.47173392078932	143.10511255999756	183.75578763066915	223.7697875754791	259.5309913913689	286.68274071384644	300.8683771784199	299.55665064166703	287.5179438444455	271.3480477486826	257.64275331630597	251.5210366562003	252.19461446507987	257.39838858661625	264.86726086448107	264.86726086448107	264.86726086448107
-6556.583721102545	-6448.236454708083	-6332.109388196642	-6200.422721451235	-6045.3966543548795	-5862.275288684859	-5658.3983337955015	-5444.129400935404	-5229.832101353156	-5024.414408290121	-4830.961742958725	-4651.103888564168	-4486.470628311641	-4336.81124013277	-4194.3529808648755	-4049.442602071711	-3892.4268553170255	-3716.7071576873154	-3527.90358836004	-3334.69089203541	-3145.7438134136305	-2968.454709309285	-2805.0863849944603	-2656.6192578556174	-2524.0337452792205	-2406.582725723827	-2296.608921936383	-2184.7275177359315	-2061.5536969415148	-1921.50692574663	-1774.2237998426026	-1633.1451972952125	-1511.7119961702392	-1418.657172554137	-1343.8820946160513	-1272.580228545801	-1189.9450405332052	-1085.7262520070005	-967.8986053515953	-848.9930981903141	-741.5407281464825	-654.5813122520726	-583.1899451736468	-518.9505409864138	-453.44701376558265	-380.57788632639813	-303.50011644424814	-227.6852706345563	-158.60491541274627	-100.29817232055586	-51.0743830049801	-7.810444139328171	32.61674760309068	72.79817118045534	113.19630807689697	153.7415154080348	194.36415028948804	234.27281265398554	269.78907370269434	296.51274745389077	310.04364792585164	307.83601726098306	294.76181009821005	277.547409200587	262.9191973311686	256.09446963453144	256.2541707813386	261.07015782377533	268.21428781402693	268.21428781402693	268.21428781402693
-6491.354865204381	-6383.920624316652	-6268.8034237545235	-6138.320303843601	-5984.788304909489	-5803.5074485117875	-5601.709681146104	-5389.609930542046	-5177.423124429215	-4973.9347798946255	-4782.212771454905	-4603.895562984086	-4440.621618356202	-4292.15990468638	-4150.801402054133	-4006.9675937800703	-3851.079963184799	-3676.594275487665	-3489.103423502964	-3297.2345819437305	-3109.614925522995	-2933.591326143885	-2771.389444469891	-2623.954638354598	-2492.2322656515894	-2375.4637224417056	-2266.0745577148114	-2154.7863586880267	-2032.3207125784734	-1893.161679479099	-1746.8432109861608	-1606.6617315717428	-1485.9136657079302	-1393.2396315023614	-1318.6570216048908	-1247.5274223009292	-1165.212419875885	-1061.5866256118172	-944.57675077738	-826.6225316378762	-720.1637044586095	-634.1556250557642	-563.6161274490509	-500.0786652090618	-435.0766919063887	-362.49874076255145	-285.653663602781	-210.20539190323643	-141.8178571400764	-84.64714258869411	-36.81793872142044	5.052912190179487	44.34856787454048	83.85124680217591	123.93941041191317	164.39058088465828	204.9822804013171	244.78811690147512	280.0660413594354	306.37009050818045	319.254301080693	316.1565474676174	302.0500546902461	283.7918854275334	268.23910235843385	260.7074890123857	260.3477123207631	264.7691600654241	271.58122002822705	271.58122002822705	271.58122002822705
-6426.145106929828	-6319.6675935998155	-6205.599438247736	-6076.349998851521	-5924.328633389104	-5744.888352216205	-5545.1567751997045	-5335.2051745842755	-5125.104822614582	-4923.523297243605	-4733.51339925755	-4556.724235150934	-4394.804911418269	-4247.545050764617	-4107.296340737216	-3964.5509850938497	-3809.801187592301	-3636.553877937874	-3450.374889625952	-3259.8447820994397	-3073.5441148012405	-2898.7756163440895	-2737.730692020039	-2591.3229162909697	-2460.465863618767	-2344.3910423274797	-2235.601696189838	-2124.9190028407397	-2003.1641399150826	-1864.8817743255263	-1719.5105300957816	-1580.2125205273198	-1460.1498589216137	-1367.8770791760146	-1293.5183975713871	-1222.590450984475	-1140.6098762920228	-1037.5669950908964	-921.3468678584522	-804.308239792169	-698.8098560895254	-613.7307661057991	-544.0312358274645	-481.1918353987949	-416.69313496406374	-344.41126743294546	-267.8046167767199	-192.7271297320685	-125.03275303567219	-68.99309926494206	-22.550444360208825	17.935269897466874	56.10410172702439	94.92736630380465	134.7014066287544	175.053822659222	215.61221435255578	255.31732399211006	290.3624631652633	316.2540857854	328.4986457659046	324.5161318647208	309.38067221802896	290.07992980656843	273.60156761107874	265.3598863156466	264.47573741774715	268.4966101182028	274.96999361783605	274.96999361783605	274.96999361783605
-6360.983984845382	-6255.496490235875	-6142.507227104681	-6014.514426930115	-5864.016321190489	-5686.416625655042	-5488.740993256723	-5280.920561219406	-5072.886466766964	-4873.191634961628	-4684.876142219065	-4509.6018527932965	-4349.030630938347	-4202.973951085161	-4063.8417283723757	-3922.193488115546	-3768.58875563023	-3596.5829190865416	-3411.714818072813	-3222.5191550319364	-3037.530632406802	-2864.008880217645	-2704.1132387940816	-2558.727976043072	-2428.737359871579	-2313.364259881338	-2205.185952453189	-2095.118315662746	-1974.0772275856239	-1836.665056124677	-1692.2301284917241	-1553.8072617258242	-1434.4312728660368	-1342.5748931295225	-1268.4625104458469	-1197.7564269226775	-1116.1189446676822	-1013.6495300272223	-898.1963063024358	-782.0445610331541	-677.4795817592087	-593.310168771175	-524.4391733626042	-462.2929595777901	-398.2978914610275	-326.31618237814286	-249.95344298109134	-175.2511332433605	-108.25071313843745	-53.33772832934929	-8.274067237281962	30.83429602703899	67.88138735288797	106.02558321504802	145.4826624303365	185.7327544010795	226.25598852960292	265.862057600052	300.6789079238485	326.16404919423303	337.77499110444677	332.91266105544395	316.7516572790335	296.40999571473805	279.00569230208026	270.0514530701973	268.6387444066844	272.25372278875153	278.38254469360874	278.38254469360874	278.38254469360874
-6295.901037517539	-6191.426441903123	-6079.536585753758	-5952.816208534502	-5803.850049710405	-5628.09089468523	-5432.463712617575	-5226.761518604752	-5020.777327744066	-4822.951467673264	-4636.313516191848	-4462.540363639758	-4303.308900356931	-4158.453878365687	-4020.441496417857	-3879.8958149476507	-3727.4408943892795	-3556.678352982264	-3373.120040187355	-3185.255363270617	-3001.573729498111	-2829.2924180722944	-2670.540195941195	-2526.1737019892394	-2397.049575100851	-2282.382949603468	-2174.822941596587	-2065.37716262272	-1945.0532242243785	-1808.509370715314	-1665.006377494247	-1527.455652731137	-1408.7686045959447	-1317.3384509173086	-1243.4856481585762	-1173.0124624417733	-1091.7211598889255	-989.8164000037775	-875.1124158169522	-759.8258337407912	-656.1732801876364	-572.8972664208884	-504.8438431081852	-443.3849457682231	-379.8925099196989	-308.21420163870556	-232.1006092309209	-157.7780515594193	-91.47284748727498	-37.682715761964644	6.009025331424219	43.74765762340157	79.67846294447737	117.14495106561309	156.28354351957591	196.42888977958467	236.91563931885804	276.42394139946333	311.0159444388621	336.0992966433643	347.0816462192803	341.34402564293765	324.1610044707351	302.78053652908903	284.45057564441584	274.7819808019213	272.8372316219686	276.04171288371055	281.82080936629984	281.82080936629984	281.82080936629984
-6230.9258035127905	-6127.47657627985	-6016.697309623366	-5891.257964119802	-5743.828500345613	-5569.909785163695	-5376.326310582675	-5172.733474897621	-4968.786676403592	-4772.814470003081	-4587.838037028304	-4415.551715418903	-4257.649843114523	-4113.99210532387	-3977.0995763319065	-3837.6586776926556	-3686.355830960144	-3516.837133673638	-3334.5873873133846	-3148.0510693448755	-2965.6726572335997	-2794.627530215779	-2637.0146746105574	-2493.663978507809	-2365.405329997409	-2251.4466859940558	-2144.5082787117553	-2035.688409189335	-1916.0853784656263	-1780.412563936201	-1637.8436484236076	-1501.1673911071375	-1383.1725511660827	-1292.1731300937972	-1218.5840986398816	-1148.345669868	-1067.3980568418149	-966.0497746035447	-852.0825461096238	-737.6463962950412	-634.891350094786	-552.4954924239357	-485.24914811792326	-424.4707019922698	-361.478538862497	-290.10604125519546	-214.24658254123437	-140.30853380255238	-74.7002661210879	-22.02974754283714	20.29666602997351	56.67302173106009	91.49336669413857	128.28452338520668	167.10441559938894	207.14374246409147	247.59320310672038	287.004599064506	321.37414151397496	346.0591440414779	356.41692023336566	349.8081162303527	331.60670839060884	309.19000562666747	289.93531685106234	279.5512610367018	277.07169739799355	279.86179520972	285.286723746664	285.286723746664	285.286723746664
-6166.087821397632	-6063.666021044348	-5953.999194141902	-5829.842314141132	-5683.950354492877	-5511.87192294737	-5320.3301644524445	-5118.841858255328	-4916.923783603248	-4722.7923165756465	-4539.46222058083	-4368.647855859314	-4212.063582651618	-4069.5959046773864	-3933.819899572773	-3795.4827884530564	-3645.3317924335174	-3477.0562152092634	-3296.1136907947116	-3110.903935784109	-2929.8266667717003	-2760.0155169558448	-2603.5397859513446	-2461.2026899771167	-2333.807445252077	-2220.5550435532896	-2114.2375788904164	-2006.0449208312662	-1887.1669389436495	-1752.3724816261015	-1610.7463126000646	-1474.9521744177068	-1357.6538096311967	-1267.0843082134124	-1193.7541498200696	-1123.7431615275948	-1043.1311704124137	-942.3318234095069	-829.0940468880727	-715.5005870758645	-613.6341902006352	-532.1082801493138	-465.65899144553435	-405.5531362721067	-343.05752681184094	-271.9924172681748	-196.39182992705773	-122.84322909506692	-57.93407907877944	-6.380509652015872	34.58668754242974	69.60805539452002	103.3241367942175	139.44335370353576	177.9456443726918	217.87882612395362	258.2907162795892	297.60565426934215	331.754067952858	356.04290729725807	365.7791222696636	358.30282342084	339.0867636361299	315.63685638451994	295.4590151349972	284.3590853004223	281.3426400691528	283.7151845734203	288.78222394545617	288.78222394545617	288.78222394545617
-6101.416629738556	-6000.013903874913	-5891.452034737766	-5768.571879053615	-5624.2142935489555	-5453.9759338931835	-5264.476651527295	-5065.092096835182	-4865.197920200738	-4672.896682015531	-4491.198582701829	-4321.840732689578	-4166.560242408717	-4025.2725491439132	-3890.6063975987026	-3753.3688593313436	-3604.3670059000947	-3437.332551637736	-3257.6957819751424	-3073.811625117713	-2894.0350092708463	-2725.457678600233	-2570.1186411127323	-2428.7937207754976	-2302.2587415556804	-2189.7075967813557	-2084.0064572242936	-1976.4395630171866	-1858.2911542927277	-1724.3869696237782	-1583.7187413438753	-1448.8197002267245	-1332.2230770460314	-1242.0773628305776	-1168.9920896294457	-1099.192049746795	-1018.9020354867836	-918.6447160046464	-806.134267859921	-693.3827444632215	-592.4021992251612	-511.7390629660189	-446.0772761447337	-386.6351566299092	-324.6310222901494	-253.87404571820528	-178.53681840341645	-105.38278655926992	-41.17539639925238	9.263311930450389	48.87692255285698	82.55042565828708	115.16881143706036	150.62049555030725	188.80759554240086	228.63565442852519	269.010215223864	308.2287306881339	342.15629255918236	366.0499023193893	375.16656145113484	366.8260378175505	346.59916480477364	322.1195421796929	301.0207697091974	289.20524511896616	285.65055796984035	287.6030957814514	292.3092460734309	292.3092460734309	292.3092460734309
-6036.94176710206	-5936.539352449837	-5829.065626839359	-5707.449279312369	-5564.618998910613	-5396.2204438580675	-5208.767149107646	-5011.489618794498	-4813.61835705377	-4623.139240947303	-4443.059639243704	-4275.142293638276	-4121.149945826319	-3981.0293114411256	-3847.4630018679436	-3711.317602430012	-3563.459698450571	-3397.6630970076544	-3219.3304921984854	-3036.771799875085	-2858.2969358894693	-2690.955315456689	-2536.7543512439	-2396.44095528129	-2270.762039599046	-2158.9039201784426	-2053.8105288051115	-1946.8652012157715	-1829.4512731471436	-1696.4538737679961	-1556.7653059752993	-1422.779666098072	-1306.8910504653336	-1217.1576714997182	-1144.2942059983177	-1074.6794468518387	-994.6921869509883	-894.970621971947	-783.1905587327916	-671.2872068370731	-571.195775888342	-491.3912742430485	-426.50790526923777	-367.71967108785424	-306.20057381984225	-235.75164264584956	-160.6820149853371	-87.92785531746932	-24.42532812141049	24.900031224512	63.16520374531849	95.49779956686629	127.02542881501266	161.81500245522767	199.6906348114321	239.41574104715954	279.7537363259436	318.875451995043	352.58138413661845	376.07944501655527	384.5775469007396	375.37565002363453	354.14190649401473	328.63651638923244	306.61967978663995	294.0895320182165	289.9959494344495	291.5267436404535	295.8697262413431	295.8697262413431	295.8697262413431
-5972.692772054634	-5873.2614944474135	-5766.849765875078	-5646.4771353725155	-5505.163151974612	-5338.60407869895	-5153.203034493914	-4958.039852290586	-4762.194365020048	-4573.531667995529	-4395.057906058853	-4228.564486433995	-4075.8428163449225	-3936.8734642867003	-3804.3936438387427	-3669.329729851554	-3522.60809717564	-3358.0448053676164	-3181.0146528085497	-2999.7821225856196	-2822.6116977860033	-2656.509727832955	-2503.450027494023	-2364.148277872829	-2239.3201600729985	-2128.1435882447367	-2023.6454087245925	-1917.3147008956953	-1800.640544141177	-1668.5710398975182	-1529.8903778145943	-1396.8417695956293	-1281.6684269438485	-1192.330611775258	-1119.656786856991	-1050.1924651689633	-970.48315969109	-871.2917108943911	-760.2502692143062	-649.2083125773795	-550.0153189101552	-471.06834734939883	-406.954781872762	-348.80958766811756	-287.7677299233383	-217.62592409166948	-142.82788668784522	-70.47908449197213	-7.6849842841566165	40.52796225012019	77.44936380387838	108.44784416476335	138.8920271204206	173.02592794800407	210.5951278827019	250.22059964921078	290.52331597222746	329.5474418642318	363.02991148883734	386.13085129744064	394.0103877414386	383.94955064224314	361.71298330132873	335.1862323901851	312.2548445803022	299.0117375240569	294.37931279737427	295.48734295706697	299.46560055994723	299.46560055994723	299.46560055994723
-5908.693268067344	-5810.196986585922	-5704.814788400464	-5585.660756806941	-5445.848975101317	-5281.1283177261275	-5097.78682371019	-4904.747323228893	-4710.932646457622	-4524.082318147061	-4347.202641349081	-4182.116613690848	-4030.6472327995293	-3892.8114918470837	-3761.4023661846336	-3627.406826708093	-3481.8118443133794	-3318.4763034639036	-3142.746742893086	-2962.841614901845	-2786.979371791097	-2622.1223264032724	-2470.2082337468332	-2331.9187093717524	-2207.9353688280034	-2097.4266667934626	-1993.5084144576251	-1887.7832621378905	-1771.8538601516586	-1640.7355399764178	-1503.0943577300197	-1371.009050690403	-1256.5583561355086	-1167.5957630554133	-1095.0737672887396	-1025.7196163862466	-946.2605578986932	-847.5947950895958	-737.3043540734977	-627.1422166776997	-528.8613647295017	-450.77295489452354	-387.4208431916612	-329.9070604781299	-269.3336376111447	-199.49746861979668	-124.97490022068051	-53.037142302267085	9.044595246973007	56.14566499859894	91.72766936428935	121.3987732157528	150.7671414246978	184.25255964640075	221.52129667040887	261.05124206983726	301.320285417801	340.2456641110363	373.5020068407634	396.20329012182344	403.4634904690581	392.54584007482214	369.3105938415244	341.76726234908796	317.92535617743545	303.97151181397294	298.80086937604034	299.485694888461	303.0982543760585	303.0982543760585	303.0982543760585
-5844.9432182295295	-5747.352601743585	-5642.973195479617	-5525.0162096596005	-5386.692854505512	-5223.806054063355	-5042.5255876752635	-4851.6129485074	-4659.829629725924	-4474.786267837874	-4299.4900727137865	-4135.797397565075	-3985.5645956031512	-3848.8467240838	-3718.4936564402938	-3585.5539701502744	-3441.076242691389	-3278.9629088335323	-3104.5318325156177	-2925.954734968809	-2751.403337424271	-2587.7949633078715	-2437.029344824287	-2299.7518163728987	-2176.6077123530854	-2066.755186889984	-1963.4036730117582	-1858.275423472327	-1743.092691025611	-1612.9413504700096	-1476.3617647818414	-1345.257918981904	-1231.533798090996	-1142.9295121135713	-1070.5296709887048	-1001.2550096391275	-922.02626298757	-823.8852578137133	-714.35818832504	-605.0923405859838	-507.73500066097705	-430.5047264497033	-367.90516319284666	-311.0112279663412	-250.89783784612118	-181.36630488864128	-107.12352107243807	-35.60277335656875	25.762651299909653	71.75268334676436	106.00012286905988	134.35098736068505	162.6512943155287	195.49512152041143	232.46878793388046	271.90667280741513	312.1431553924943	350.9684431154884	383.99605610233374	406.2953426538574	412.93565107088716	401.1634579159967	376.93375279874573	348.3786535904406	323.6302781623876	308.96793967186017	303.2597324200015	303.52094599392194	306.76686998073205	306.76686998073205	306.76686998073205
-5781.436670535096	-5684.732641838615	-5581.3380293037735	-5464.562249092214	-5327.714717365579	-5166.653034287751	-4987.427536031596	-4798.636742772219	-4608.879174684727	-4425.63527386622	-4251.9131701017695	-4089.6029150984423	-3940.5945605633024	-3804.981702407143	-3675.6721133556835	-3543.7771103383698	-3400.408010284652	-3239.5116117112034	-3066.3766394836116	-2889.127300054693	-2715.887799877261	-2553.5296010534785	-2403.913188282895	-2267.646301914406	-2145.336682296909	-2036.1316709127027	-1933.3370137777042	-1828.7980580412318	-1714.3601508526065	-1585.181673968916	-1449.6731475783256	-1319.5581264767686	-1206.5601654601792	-1118.3024475669106	-1046.0066688049953	-976.7941534248857	-897.7862256770337	-800.1731250575294	-691.4207520450175	-583.0639223637802	-486.6374517381	-410.2625308266754	-348.40585002586806	-292.12047466645544	-232.4594700792151	-163.23232408018265	-89.27421442642637	-18.17674136027276	42.46849487595184	87.34880714280594	120.26716071238761	147.3054339596798	174.54550525966553	206.7540716280875	243.43710464372705	282.7853945261254	322.9897314948235	361.71344339879454	394.51000860473926	416.40544310879017	422.4257629070803	409.80155355868726	384.58167887447024	355.01957222823324	329.3686669937807	313.9999645332165	307.75473816184365	307.591829183265	310.4700789010835	310.4700789010835	310.4700789010835
-5718.1676729779565	-5622.341408789222	-5519.922332064175	-5404.317630266509	-5268.9344908599105	-5109.685004976441	-4932.5008784216525	-4745.818720669467	-4558.075141193809	-4376.621093030359	-4204.464903461836	-4043.5292433327218	-3895.7367834874985	-3761.21896822741	-3632.9423356807697	-3502.0821974326577	-3359.8138650681535	-3200.1294023316186	-3028.2878816045377	-2852.3651274276776	-2680.4369643418054	-2519.328202146823	-2370.8595916791687	-2235.600869034416	-2114.1217703081397	-2005.5586412400212	-1903.3142661461782	-1799.358038986835	-1685.6593537222186	-1557.4497130637626	-1423.0090547277412	-1293.879425181635	-1181.6028708929277	-1093.6851580326113	-1021.486931585721	-952.3325562408019	-873.5463966863989	-776.4684228118317	-668.501025309515	-561.0622000726383	-465.5699429943906	-390.04523683717815	-328.9210118402765	-273.2331851121778	-214.01767376137488	-145.09541737640117	-71.427445465955	-0.7598100187757928	59.16143697639715	102.93382623491227	134.52921928846933	160.26306037285605	186.45079372386	218.02986802747972	254.425749770558	293.68590989014837	333.8578193233045	372.4783294821602	405.04181367917005	426.53202570186886	431.9327193377917	418.459276395814	392.2535907701754	361.6891843764562	335.13957913023705	319.0665298335397	312.28472283415243	311.69707736630534	314.2065126642283	314.2065126642283	314.2065126642283
-5655.130273552019	-5560.183204513617	-5458.739145952062	-5344.301108344204	-5210.372102166889	-5052.917712706542	-4877.753824487896	-4693.158896845262	-4507.411389112945	-4327.735482128543	-4157.138242742783	-3997.572459309683	-3850.9909201832547	-3717.5610629548937	-3590.3089221655146	-3460.47518159341	-3319.3005250168762	-3160.823270929478	-2990.272276685861	-2815.674034355944	-2645.055036009642	-2485.1927290946314	-2337.8683825696194	-2203.614220771068	-2082.9624680354427	-1975.0386202503407	-1873.3412595078937	-1769.9622394513644	-1656.9934137240186	-1529.738670345173	-1396.3500348383543	-1268.1915671031402	-1156.6273270391107	-1069.048232127853	-996.9526301789904	-927.8657265841553	-849.3127267349796	-752.7811770674058	-645.607988194617	-539.0924117741066	-444.53369946336755	-369.8517132929489	-309.4487567856217	-254.3477438372125	-195.57158834354794	-126.95547595927626	-53.5836793743325	16.64725696252651	75.84078860254407	118.50753047127283	148.78673499150284	173.22481396033353	198.36817917486434	229.32296877663958	265.4342262849835	304.60672156366513	344.7452244764536	383.26076588679166	415.5894206568171	436.6735246483414	441.45541372317615	427.1357758202973	399.948707187339	368.3866561490999	340.94207103037866	324.1665790083276	316.8485226695139	315.8354234528585	317.9748027972821	317.9748027972821	317.9748027972821
-5592.31852025119	-5498.262330930011	-5397.801513158673	-5284.531438487024	-5152.047478464904	-4996.366904055176	-4823.19458387279	-4640.657285945712	-4456.881778301909	-4278.970197959027	-4109.926157893414	-3951.728640071092	-3806.356626458086	-3674.0105279998897	-3547.7764715598796	-3418.962012980902	-3278.874708105803	-3121.6002077394824	-2952.33654253505	-2779.0598381076707	-2609.7462200725067	-2451.1251444036325	-2304.939388510757	-2171.685060162501	-2051.8582671274826	-1944.5741303220625	-1843.4238232535636	-1740.6175325770478	-1628.3654449475794	-1502.041748403771	-1369.676636518432	-1242.4643042479206	-1131.5989465485966	-1044.3622584698142	-972.385935432912	-903.3891729522254	-825.0911665420892	-729.1214138150383	-622.7506207764077	-517.1597955297332	-423.52994617854995	-349.680829005725	-289.98719301145394	-235.4625353752639	-177.12035327668207	-108.81239101078758	-35.74338133486775	34.04369587823813	92.50586075569082	134.06970970007677	163.04014421568536	186.19164208223162	210.29868107943062	240.6338319336182	276.4620371576135	315.54633221085646	355.6497525527869	394.0584171338949	426.1507788688708	446.82837416345507	450.99273942338806	435.8302012250573	407.6662468274385	375.1111536601543	346.7751991528276	329.2990554930782	321.44497390051373	320.00560035273946	321.7735808273602	321.7735808273602	321.7735808273602
-5529.726461069381	-5436.583089956614	-5337.122475875249	-5225.02737585669	-5093.980546932338	-4940.048325599463	-4768.831366218797	-4588.313902616935	-4406.48016862048	-4230.316997320071	-4062.8216188625292	-3905.993862658719	-3761.8335581195065	-3630.569904772693	-3505.3495826138305	-3377.5486417554084	-3238.5431323099183	-3082.4672029963326	-2914.4873969595715	-2742.5283559510385	-2574.514721722137	-2417.1274105805524	-2272.072437059094	-2139.8120902468545	-2020.8086592329246	-1914.1676938335881	-1813.5677867739016	-1711.3307915061137	-1599.7785614824734	-1474.3521498301805	-1342.969408376242	-1216.667388622614	-1106.4831420712549	-1019.5978256756744	-947.7690181955952	-878.8984038422926	-800.887666827042	-705.4991590455154	-599.937903130972	-495.26958940106726	-402.5599081734569	-329.53145278724435	-270.53442866732365	-216.57594426003658	-158.663108011725	-90.66605371291489	-17.90701653086962	51.428743022963076	109.15596443713557	149.62015376951334	177.28988335521439	199.16449209866988	222.24331890431102	251.96291555646678	287.50868535905784	326.5032444959029	366.56920915082054	404.86894774467606	436.72383764652193	456.9950084624576	460.54358979858216	444.5417020030145	415.40542839195166	381.86184302360994	352.63801995620616	334.4629027232892	326.0729127597379	324.20634097576385	325.60147828157835	325.60147828157835	325.60147828157835
-5467.348144000497	-5375.149783511635	-5276.715076293027	-5165.807675614925	-5036.191234747581	-4883.977723916523	-4714.672381168379	-4536.128761505047	-4356.20041992843	-4181.767637009925	-4015.8175955989286	-3860.3642041143326	-3717.421370975031	-3587.241734683597	-3463.032854077328	-3336.241018077203	-3198.3125156042024	-3043.431246934729	-2876.731557766893	-2706.0854051542283	-2539.3647461502696	-2383.201490132119	-2239.267355771141	-2107.994014062268	-1989.8131360004322	-1883.8218331633184	-1783.7789794596213	-1682.1088893807896	-1571.2358774182717	-1446.663077215025	-1316.2088990200505	-1190.7705722338567	-1081.2453262569538	-994.7255223626127	-923.0840493151481	-854.3889277516357	-776.7081783091511	-681.9244387496232	-577.1788153343936	-473.4270314496567	-381.62481048160737	-309.402453449244	-251.08857190278053	-197.68635502523466	-140.19899199962413	-72.51635524763753	-0.07505014564667079	68.80163469130567	125.7904106481768	165.15865252777192	191.53638880428753	212.144311369768	234.20311211625773	263.31067770323665	298.57367385992677	337.4759610829857	377.5013998690709	415.69002224034125	447.3065463209613	467.1718617605966	470.10685820891297	453.26942754708915	423.165470582356	388.6378903534572	358.52958989913657	339.6570641344588	330.73117547977233	328.4363782317469	329.457126687052	329.457126687052	329.457126687052
-5405.177617038449	-5313.9667135132895	-5216.592356603249	-5106.891092923452	-4978.699469089018	-4828.17084558348	-4660.725838364002	-4484.101877256161	-4306.036392085536	-4133.313873826849	-3968.9070580514162	-3814.8357414797033	-3673.119720832176	-3544.028559142897	-3420.8308847003364	-3295.0450921065612	-3158.1895759636413	-3004.499329789373	-2839.0757427644817	-2669.7368029854206	-2504.300498548643	-2349.3493455650605	-2206.523972203409	-2076.229534646882	-1958.8711890786722	-1853.539070689655	-1754.0632307014373	-1652.9586993433054	-1542.7405068445476	-1418.9677331489297	-1289.3756570581254	-1164.743607088286	-1055.8509117555632	-969.7159371478092	-898.3131996396805	-829.8562531775356	-752.5586517077313	-658.4072789181488	-554.4823374627578	-451.63735973705093	-360.725878136521	-289.29269980346226	-231.64773086737551	-178.79215220456322	-121.72714469132795	-54.363186796935906	17.752052637491563	86.16160717786929	142.40851039011213	180.68499582304113	205.7800969571016	225.13204725564486	246.17908018202243	274.67757643197865	309.65650563082977	348.462984636285	388.4441303060536	426.51930514209613	457.89685422337885	477.35736827311916	479.6814380145347	462.01252725020134	430.94559210012903	395.43846176368595	364.4489654402406	344.8804831620844	335.41859829320265	332.6944450305038	333.3391575708965	333.3391575708965	333.3391575708965
-5343.208928177148	-5253.038181879783	-5156.767358997154	-5048.296382943993	-4921.525177135037	-4772.64343717745	-4606.999947448127	-4432.233264516393	-4255.981944951574	-4084.947464569095	-3922.0829761687914	-3769.404551796599	-3628.9282634984547	-3500.932919560889	-3378.7482732328194	-3253.9668140037584	-3118.181031363217	-2965.6784417949652	-2801.526669759805	-2633.4883667127956	-2469.326184108994	-2315.5729393861043	-2173.8421139124093	-2044.5173550388351	-1927.9823101163083	-1823.3219287910003	-1724.4263698900622	-1623.887094535888	-1514.2955638508736	-1391.2593202225175	-1262.450231098734	-1138.5562451925393	-1030.2653112169519	-944.5396586484426	-873.438640017301	-805.2958886172711	-728.4450377420964	-634.9577055418781	-531.8574495921487	-429.90581232479826	-339.8643361717168	-269.20106066163646	-212.2100137106585	-159.89172033172645	-103.24670553778381	-36.20643954278938	35.57382663523653	103.50789677725825	159.00957466424006	196.19897350351047	220.02144420785427	238.1286471164203	258.17224256835743	286.0640698007441	320.75668364237686	359.46281781998186	399.39520606028503	437.35446097114703	468.49271068496563	487.5499622152731	489.26622257560206	470.77015050527143	438.7450116467485	402.2627233682868	370.3952030381405	350.13210324166414	340.1340174326147	336.9792742818499	337.24620246022744	337.24620246022744	337.24620246022744
-5281.438820616465	-5192.3649510797095	-5097.244265757814	-4990.0299488656365	-4864.675184618037	-4717.4006319584105	-4553.4968487443	-4380.521867561782	-4206.033720996937	-4036.664461863633	-3875.3422238869057	-3724.069161019581	-3584.8474272144863	-3457.9569109027257	-3336.7884384285303	-3213.010570614407	-3078.2918682828663	-2926.9737897442196	-2764.0893832599945	-2597.3445945795233	-2434.4453694521353	-2281.874598750064	-2141.2229538371485	-2012.8580512001288	-1897.1475073257461	-1793.1730452635472	-1694.8728143143026	-1594.8990703415886	-1485.904069208982	-1363.535615242289	-1235.423706616233	-1112.1938899677668	-1004.471711933844	-919.1827500116591	-848.4527051393735	-780.7073091153902	-704.3722937381123	-611.5826205936892	-509.31017041925844	-408.23605373970366	-319.04138107990883	-249.12723092733472	-192.77455361974924	-140.9842674574971	-84.75729074092318	-18.046201640368917	53.38978219383721	120.83978324137	175.5929239819042	211.70026207381375	234.26059589026852	251.1346589831375	270.18318490428965	297.4702845760398	331.87357840248626	370.47406415817346	410.35273961764545	448.19359204483624	479.0925666612386	497.74859817773455	498.86062130520656	479.5419532771924	446.56344141785263	409.1103155740032	376.3678055924603	355.4112761076904	344.8766309047624	341.28990855639563	341.17714763530967	341.17714763530967	341.17714763530967
-5219.874818380138	-5131.93362578318	-5037.99181953564	-4932.048785986935	-4808.103911486485	-4662.405109917751	-4500.194405300379	-4328.96234918806	-4156.199493134485	-3988.4781016522784	-3828.697291089811	-3678.837890754386	-3540.880729953308	-3415.100842353003	-3294.950079056383	-3172.1744955254817	-3038.520147222334	-2888.383446661898	-2726.762234570836	-2561.3047087287387	-2399.6590669151915	-2248.258109404099	-2108.673046446615	-1981.259690788209	-1866.3738551743502	-1763.0955195746553	-1665.4013328553344	-1565.9921111067458	-1457.5686704192478	-1335.8126918782466	-1208.329316549339	-1085.7045504931702	-978.5243997703852	-893.6931725044711	-823.3883850702812	-756.1058559055111	-680.3414034478559	-588.276429974828	-486.83467312320903	-386.6254543695976	-298.25809519059214	-229.0742098714478	-173.34458393204514	-122.07229570092098	-66.26042350661221	0.11665086238954181	71.1993317777739	138.15672015127575	192.15791689462998	227.1880846643633	248.49663309616975	264.14903357053515	282.21075746794537	308.8950223581943	343.0060305683085	381.49573061462263	421.3160710134712	459.0365518650526	489.6968796050207	507.954312252893	508.46610782818715	488.3296178187471	454.4025675857233	415.9827759585922	382.36806176683064	360.7189866906338	349.64708381307156	345.6266290679323	345.13189838900473	345.13189838900473	345.13189838900473
-5158.52714069787	-5071.727271210684	-4978.969903072873	-4874.297537633805	-4751.752676242857	-4607.608937729714	-4447.064410845307	-4277.548301820885	-4106.489816887695	-3940.4059157055594	-3782.164571648606	-3633.721511519538	-3497.0324621210584	-3372.364576651172	-3253.230713889082	-3131.455159009296	-2998.862197186318	-2849.9037021307745	-2689.541901697778	-2525.366612278562	-2364.967650264361	-2214.7276217434523	-2076.200291592293	-1949.732214384383	-1835.669944693225	-1733.0925666094763	-1636.009282292426	-1537.1618234185203	-1429.2919216642053	-1308.1111980162684	-1181.2108307028577	-1059.1518872624638	-952.4954352335759	-868.1343619238571	-798.2888337176621	-731.5108367685189	-656.3523572299555	-565.0304155686309	-464.4221695037294	-365.069811067566	-277.51553229245604	-209.04582285669665	-153.92436302251284	-103.15913069811177	-47.75810379170043	18.28104494435918	89.0018633810851	155.4582045453405	208.70392146398837	242.66155106201623	262.728365856909	277.17032226427585	294.2533766997259	320.33675345599215	354.1527483343026	392.5269250130089	432.2848471704628	469.88363172982105	500.30660859346136	518.1686609085667	518.0846718223199	497.13533295469153	462.2645698168032	422.8821163925642	388.39770666588424	366.0566282199594	354.4463830351358	349.9900266910462	349.1106147673235	349.1106147673235	349.1106147673235
-5097.406006799366	-5011.728952582718	-4920.138399111757	-4816.720847132168	-4695.562797389638	-4552.964182068545	-4394.078659108026	-4226.273317885917	-4056.9152477800494	-3892.465435794008	-3735.760459434395	-3588.7307938335666	-3453.3069141238802	-3329.747976536687	-3211.627861699334	-3090.8491313381633	-2959.3143471795174	-2811.5308457336255	-2652.42506264627	-2489.5282083471197	-2330.3714932658436	-2181.28728616337	-2043.8125891256668	-1918.2855625699601	-1805.0443669134766	-1703.1674012531637	-1606.6940194048473	-1508.4038138640742	-1401.0763771263912	-1280.451781542234	-1154.1120188815974	-1032.5995607693642	-926.4568788304182	-842.5697540667973	-773.1972049891552	-706.9415594853006	-632.405145443041	-541.8358592584364	-442.06387136054985	-343.56492068669655	-256.8147461741912	-189.04589524580305	-134.51814926611993	-84.24809808518424	-29.25233155303833	36.44590758441213	106.79676499780835	172.74373346192826	225.23030575154965	258.11977105362905	276.9546042038368	290.1970764500214	306.3094590400319	331.79394817821714	365.3124398949269	403.5667551770113	443.2587150113203	480.7351229371663	510.9227127037097	528.3932006125734	527.7183029653803	505.9612875097806	470.1516277775345	429.8103487464295	394.4584753942533	371.4255939251324	359.27553544854874	354.3806923003233	353.113456816277	353.113456816277	353.113456816277
-5036.521635914328	-4951.921735119772	-4861.457190394535	-4759.26335780794	-4639.475593429305	-4498.4229096084855	-4341.208943817479	-4175.130989808814	-4007.486341335024	-3844.6741936881504	-3689.5013483182775	-3543.8765082149994	-3409.708376367912	-3287.2509047490034	-3170.139041259844	-3050.3529827843986	-2919.872926206631	-2773.2611670532274	-2615.408395421763	-2453.787400052535	-2295.87096968584	-2147.9412530590976	-2011.5178388982213	-1886.929675926247	-1774.5057128662097	-1673.3232383908685	-1577.452900971866	-1479.713689030568	-1372.9245909883393	-1252.8550903420223	-1127.0766508903635	-1006.1112315075857	-900.4807910679125	-817.0627847302702	-748.1566527923986	-682.4173318367413	-608.4997584457413	-518.684042927581	-419.7509904933996	-322.1065800800756	-236.15679062448726	-169.07825240148816	-115.13020103783307	-65.34252349825215	-10.745106747475447	54.610165761421584	124.58342462198213	190.01280393940402	241.736437818885	273.5618544260591	291.1741581683043	303.2278475134348	318.3774209292649	343.2650768336536	376.48381344464025	414.61432893030917	454.2373214587445	491.5913167851135	521.5461510129152	538.6294878327317	537.3689909351448	514.8096703087704	478.06592113435994	436.7694848906982	400.55210305657056	376.8272770356177	364.13554793090424	358.79921677035026	357.14058458187606	357.14058458187606	357.14058458187606
-4975.884247272458	-4892.288684042336	-4802.8861596634515	-4701.869712987039	-4583.432382864337	-4443.937187023782	-4288.427058702603	-4124.114910015231	-3958.2136530760963	-3797.0497211585157	-3643.4036321713543	-3499.1694251823624	-3366.2411392592944	-3244.873224027573	-3128.7617713433165	-3009.963283620314	-2880.534263272355	-2735.0909556723536	-2578.488578029705	-2418.1420905129303	-2261.4664532905485	-2114.693672825879	-1979.3239407614399	-1855.674495034551	-1744.0625735825292	-1643.5632929077428	-1548.283283772751	-1451.0870555051624	-1344.8391174325857	-1225.3417723015114	-1100.1484965339625	-979.7505599708435	-874.6392324530595	-791.676889711255	-723.2103310350305	-657.9574616037271	-584.636186596685	-495.5662484594023	-397.47473870200815	-300.6905861007898	-215.54271943203412	-149.14671968647315	-95.76477671261914	-46.44573257342953	7.761570668138386	72.77274645426036	142.36123024764458	207.26491301613243	258.22168572756516	288.986910966163	305.38583778166236	316.2611868401782	330.45567880782573	354.7486097310858	387.6655771779015	425.6687540965819	465.22031343543557	502.45250457168765	532.1778825982271	548.8790790368593	547.0387254093889	523.6826701764163	486.0096295537219	443.7615366958808	406.6803247574685	382.2630707808807	369.027427359796	363.2461909757132	361.19215811013146	361.19215811013146	361.19215811013146
-4915.504060103462	-4832.812864570905	-4744.385189660746	-4644.484555995384	-4527.374484197217	-4389.459080988677	-4235.7047974923435	-4073.2186709308285	-3909.1077385267463	-3749.6095499756334	-3597.483704864726	-3454.6203152541843	-3322.909493204168	-3202.6147971118503	-3087.493570722456	-2969.6766041182236	-2841.2946873813908	-2697.01650117378	-2541.662288475546	-2382.59018284643	-2227.158317846169	-2081.5486958589586	-1947.2387945668077	-1824.5299604761803	-1713.7235400935404	-1613.8907796889391	-1519.1825245867713	-1422.5195198750191	-1316.8225106416646	-1197.9324753065805	-1073.3713256172011	-953.5812066528528	-849.0042634928607	-766.4755048067308	-698.4013936246895	-633.5812565671441	-560.8144202545014	-472.4737577372375	-375.2263277861049	-279.31273560192574	-194.97358638552163	-129.25512246347927	-76.42613466544512	-27.56105094683047	26.265700736953317	90.93257664180128	160.12956986883393	224.4995577304782	274.6854175391609	304.3940504607981	319.588453075262	329.2956458159141	342.54264911611574	366.24301717929796	398.85643928916943	436.72913849950874	476.2073378640942	513.3189775949139	542.8188665367951	559.1435306927743	556.7294960658887	532.582475937474	493.98493270206313	450.7885160324877	412.84487560157964	387.7343683903864	373.95218061281764	367.72220579099843	365.26833744705425	365.26833744705425	365.26833744705425
-4855.39129363704	-4773.477341925967	-4685.914163128663	-4587.052530158891	-4471.243215930419	-4334.940658177412	-4183.013953915639	-4022.4358649812625	-3860.1791532104507	-3702.3712119100323	-3551.7579602694946	-3410.239948948991	-3279.7177286086726	-3160.4754867412876	-3046.331958169967	-2929.4895145504397	-2802.150527538433	-2659.0340931402807	-2504.9262047647353	-2347.129580171156	-2192.9469371189016	-2048.5104725535816	-1915.2703001658076	-1793.5060128324421	-1683.4972034303476	-1584.3089136196083	-1490.1479801931948	-1394.0066887272985	-1288.8773247981114	-1170.6478472431072	-1046.7889079448855	-927.6668320473281	-823.6479446943163	-741.522065813676	-673.7729944690132	-609.3080245078772	-537.0344497778188	-449.3978526444234	-352.99696954541906	-257.96882543656983	-174.45044527363942	-109.40728609522753	-57.11853327127755	-8.691804254568684	44.76528350211983	109.0885833029175	177.8878314795886	241.71623512080623	291.1270013152433	319.78238269682123	333.7808140804543	342.32977582630514	354.6367482945363	377.74676948707446	410.055107972903	447.7945899627693	487.1980416674208	524.1910271528174	553.4700619057683	569.4243992682954	566.4432925824203	541.5112764166992	501.9940102458261	457.85243477102915	419.04749069353664	393.2425630936001	378.9108145675631	372.22785209079245	369.36928263865525	369.36928263865525	369.36928263865525
-4795.556167102897	-4714.265181328019	-4627.432962809445	-4529.51827880348	-4414.979896566427	-4280.333985264236	-4130.326321701433	-3971.7600845921925	-3811.4384526506888	-3655.3522387322405	-3506.2427922567617	-3366.0390967853114	-3236.670135878949	-3118.4551556553397	-3005.274452458556	-2889.3985851892776	-2763.0981127481828	-2621.140021154632	-2468.2770049027226	-2311.758185605234	-2158.832684874946	-2015.5831533049934	-1883.4263574099248	-1762.6125926846448	-1653.3921546240563	-1554.8209095849038	-1461.177007371291	-1365.5441686491624	-1261.0061140844618	-1143.5085359969714	-1020.445013321823	-902.0710966479853	-798.6423365644279	-716.8800085290711	-649.3682874756406	-585.1570732068137	-513.2962655252675	-426.32981506429826	-330.7778757796808	-236.6546524578094	-153.97434988507803	-89.60703594443987	-37.84623090508409	10.15868186724106	63.25831900678742	127.23969341648117	195.63540307394615	258.9144422254806	307.5458051173827	335.1510174610891	347.96173082858985	355.3621282570133	366.7363927834879	389.25833696319916	421.2602914235604	458.86421631004237	498.1920717681154	535.0689445434225	564.1324277822958	579.72324123124	576.1821046367593	550.4712604388471	510.03904185145313	464.9553047820152	425.28990513797186	398.78904811998655	383.9043361016258	376.7637207496814	373.4951537309452	373.4951537309452	373.4951537309452
-4736.008899730736	-4655.159447997549	-4568.901471445336	-4471.826445255068	-4358.5258446077205	-4225.591128923387	-4077.6136945786657	-3921.184922189276	-3762.8961923709385	-3608.5701622127885	-3460.9545946976273	-3322.0285292816716	-3193.7710054211384	-3076.553666593459	-2964.3185723609276	-2849.400386307051	-2724.133772015337	-2583.3305747996096	-2431.7113668949573	-2276.4739022667864	-2124.815934880502	-1982.770888508438	-1851.7148661506433	-1731.8596406140955	-1623.4169847057715	-1525.429982469977	-1432.2669629003283	-1337.1275662277712	-1233.2114326832507	-1116.5351894540518	-994.3834115528193	-876.8576609485392	-774.0594996101963	-692.6127687498944	-625.23042655221	-561.1477104448387	-489.5998578554755	-403.2609268801988	-308.56025828861925	-215.36601351873077	-133.54635400852703	-69.85819737383719	-18.613485941831335	28.987081782485056	81.74280729410656	145.38483396136547	213.37167264594504	276.0936760828663	323.9411970071501	350.4990645404588	362.1300133510196	368.3912544937012	378.839999023372	400.7761899164563	432.4706978356007	469.93712536500743	509.1890750888788	545.9530210647548	574.8069232435274	590.0416130494264	585.9479219066817	559.4646168286737	518.122207185387	472.0991379359566	431.57385403951776	404.37521669901116	388.93375209259966	381.33040264225156	377.64611076993526	377.64611076993526	377.64611076993526
-4676.758244881648	-4596.154569677288	-4510.3018891932625	-4413.951198149907	-4301.853491267556	-4170.690212226356	-4024.8646005457067	-3870.7103447048157	-3714.561133182895	-3562.0371521285197	-3415.9045783677334	-3278.2160863959416	-3151.024350708554	-3034.7723224594633	-2923.4640594365083	-2809.4938960860136	-2685.256166854304	-2545.604289040282	-2395.2280113531615	-2241.276165354737	-2090.8975826068004	-1950.0767892826682	-1820.1410900017504	-1701.25348399498	-1593.57697049329	-1496.137885227128	-1403.4159099249973	-1308.7540628149172	-1205.4953621249056	-1089.742134324925	-968.6339388527151	-852.06964338796	-749.9481156103437	-668.7631992255655	-601.3886420433853	-537.2931678995792	-465.94550062992266	-380.1856154961249	-286.3384934636301	-194.10036692381618	-113.16746826806087	-50.16368996514641	0.5764352065277475	47.79071439115769	100.21695473293964	163.52288324282873	231.09590639881623	293.2533505456525	340.3125420280877	365.82569561208277	376.28457974844116	381.4158513091766	390.94616716630304	412.2990241262309	443.68527873295557	481.0126274648691	520.1887668003634	556.8433721244687	585.4940344487674	600.3803236914797	595.7418097708264	568.4925850475689	526.2448316526339	479.2852541594886	437.9005571416008	410.002095033163	393.999821711269	385.92834091373743	381.8222563783872	381.8222563783872	381.8222563783872
-4617.807092442278	-4537.290424198907	-4451.705685868887	-4355.9848073655685	-4245.0597186023015	-4115.713583833601	-3972.1345046786237	-3820.3618170976893	-3666.4348570511165	-3515.743930281544	-3371.0832216608824	-3234.5978858433605	-3108.433077483208	-2993.118186814614	-2882.7195463916087	-2769.6877243481845	-2646.473288818332	-2507.968680370899	-2358.833829314151	-2206.1705383912113	-2057.0806103452005	-1917.4998096404656	-1788.6997476262425	-1670.7859973729917	-1563.864131951173	-1466.9405230772477	-1374.6247370516742	-1280.427138820913	-1177.8580933314229	-1063.1184126189626	-943.1706970764837	-827.6679941862383	-726.2633514304765	-645.2918205152654	-577.8164700419337	-513.582372835627	-442.33460172148983	-357.11089039872587	-264.1196160627735	-172.8618167831298	-92.83853062929184	-30.522810176116934	19.72423398009587	66.56947673768722	118.67979299499775	181.65252487167092	248.80688337256126	310.3925467238261	356.6591931516228	381.1303299142958	390.424780398938	394.43519702482917	403.05423221124937	423.8264372543099	454.9039589574479	492.09084300093224	531.1911350650314	567.7394095687382	596.192355885941	610.7371921292523	605.5611364112847	577.5526071034622	534.4048236124557	486.51220560374816	444.26917274282226	415.66924121702743	399.1023133011808	390.5573877919663	386.02346348606795	386.02346348606795	386.02346348606795
-4559.15686643066	-4478.618251916315	-4393.206648702554	-4298.049068089956	-4188.272521379104	-4060.769648802823	-3919.495606322914	-3770.1711788334173	-3618.5171512283764	-3469.675856480283	-3326.4758198754166	-3191.167114778508	-3065.999814554287	-2951.5997633845354	-2842.0958887192605	-2729.9928888255213	-2607.7954619703783	-2470.4335106680037	-2322.537754421012	-2171.1641169791333	-2023.3685220920938	-1885.0378643181186	-1757.3829214494183	-1640.4454420867012	-1534.2671748306745	-1437.8323393083754	-1345.8950392521567	-1252.151849420701	-1150.2993445726909	-1036.646745170233	-917.9538544891326	-803.593121508619	-702.936995207922	-622.1385701306151	-554.4735230776479	-489.9981764143143	-418.76885250590806	-334.0469065953131	-241.9138254357754	-151.65612865813108	-72.56033589321626	-10.9339486835034	38.83160378199015	85.32391040261071	137.13056007770467	199.77239378507795	266.50326081637485	327.51026254169915	372.9805003311546	396.4124485757284	404.55007374994057	407.4487153491941	415.1637128688925	435.3582524330811	466.12690668037374	503.17209487802694	542.1962362932967	578.6403693533665	606.9000091251288	621.1092898354036	615.4023457110106	586.6411756409169	542.5992371626784	493.7778524759975	450.6783437805775	421.3758463182138	404.24074749907277	395.21724777541357	390.2495475994954	390.2495475994954	390.2495475994954
-4500.8089908648235	-4420.189293183423	-4334.898564924612	-4240.2657755109785	-4131.619894365109	-4005.966812191727	-3867.0201048240747	-3720.170269377525	-3570.807802967453	-3423.8182905331632	-3282.067668309682	-3147.9169603559676	-3023.7271907309773	-2910.2255558948555	-2801.603941912497	-2690.4204072499847	-2569.2330103734016	-2433.0085418081403	-2286.3487203168343	-2136.26399672143	-1989.764821843872	-1852.6888680519178	-1726.1826938965794	-1610.220079474682	-1504.7748048830488	-1408.8077772085514	-1317.2284114982438	-1223.9332497892265	-1122.8188341185999	-1010.3098528128078	-892.9435793556697	-779.785433520349	-679.9008350800087	-599.2433855832371	-531.3194136803215	-466.5234297969749	-395.24994435890943	-311.0038190931993	-219.73132093236293	-130.4890681102804	-52.33367886083174	8.604503835938463	57.900238015326536	104.05455696646418	155.56849397848305	217.88112492023475	284.1836959794507	344.6054959235825	389.27581352008133	411.6715327250102	418.6599182488782	420.45582999080574	427.27412784991355	446.8942927949317	477.3542900730288	514.2567060009832	553.204126895573	589.5454874341566	617.6151157364109	631.4936882825924	625.2618815529582	595.754783304497	550.8251264011269	501.0800549834983	457.1267131922614	427.12110140433106	409.41464494168235	399.90762536255454	394.5003242251873	394.5003242251873	394.5003242251873
-4442.764889762807	-4362.054788354141	-4276.875221765407	-4182.756724816538	-4075.2298323274645	-3951.413479058015	-3814.7801995276027	-3670.390928195535	-3523.3065995211196	-3378.1565922486084	-3237.8440622620205	-3104.8406097303186	-2981.6178348224657	-2869.004068071198	-2761.2545614643504	-2650.9812973535345	-2530.79625809036	-2395.703535667853	-2250.275660644705	-2101.4772732210263	-1956.2730135969255	-1820.450735578152	-1695.0911473930248	-1580.098170875504	-1475.3757278595492	-1379.8612800658148	-1288.6264487617336	-1195.7763951014324	-1095.4162802390383	-984.0904563807558	-868.1000399411025	-756.1853383866735	-657.0866591840643	-576.5462043847525	-508.3137543797473	-443.14098414494106	-371.7795686562254	-287.99178289969586	-197.58230190226206	-109.36640070103724	-32.15935433313461	28.09415670545401	76.93183008322217	122.76195800978472	173.99283269475657	235.97735321432714	301.8468461109836	361.677244793788	405.5444826718019	426.9070634907718	432.75377234318154	433.4559646581996	439.38499586499455	458.43438147224964	488.58627730670884	525.344999274631	564.2148632822749	600.4539997669125	628.335797289868	641.8874589434785	635.1361878200818	604.8899227387662	559.0795454256275	508.4166733335128	463.61292391526905	432.90419754298887	414.6235262657472	404.6282250518646	398.77560886966154	398.77560886966154	398.77560886966154
-4385.02598714264	-4304.2659777823765	-4219.230406455286	-4125.6437111945415	-4019.230330033314	-3897.2180544593884	-3762.8480897789937	-3620.8649947529675	-3476.0133281421513	-3332.6761214350427	-3193.790297030775	-3061.9312500561423	-2939.6743756379374	-2827.943803639188	-2721.0586028678536	-2611.686576868129	-2492.49552918421	-2358.5282541236847	-2214.3275090477123	-2066.811042080848	-1922.8966013476452	-1788.3213816331101	-1664.1003643640536	-1550.0679776277389	-1446.0586495114287	-1350.9872911682046	-1260.0907460144238	-1167.6863405322617	-1068.0914012038943	-957.9712767081467	-843.383404510438	-732.7332442728382	-634.4262556574158	-553.9869640467826	-485.41615770571826	-419.8336906195456	-348.35941677358704	-265.0209530221145	-175.47696769519905	-88.29389199186124	-12.038157111121686	47.536619248288225	95.92807338879368	141.44665511310902	192.4028142239486	254.05971360454058	319.4913684601678	378.72450707662716	421.78585773971525	442.11852200164327	446.83109448028046	446.4485430599104	451.49583562481655	469.97834159742246	499.8230365527099	536.4372976038007	575.2285018638161	611.365142307437	639.0601753555802	652.2876732907208	645.0217083953352	614.0430865882881	567.3595483340056	515.785567733303	470.1356188869958	438.72432580179634	419.86691210800507	409.3787513418192	403.07521703943604	403.07521703943604	403.07521703943604
-4327.593707022355	-4246.874101822039	-4162.057906224594	-4069.048529832893	-3963.7493822498045	-3843.4889434535503	-3711.295974923744	-3571.6243085153474	-3428.9277760833234	-3287.3622379008902	-3149.8916679142894	-3019.182068488021	-2897.899441986581	-2787.053266324451	-2681.0269216160377	-2572.547263525729	-2454.341147717911	-2321.4924590521796	-2178.513199168943	-2032.2723989038193	-1889.639089092423	-1756.2987209530816	-1633.2024272349659	-1520.1177610699583	-1416.8122755899412	-1322.1802538037605	-1231.6228982281127	-1139.6681412566586	-1040.843915283058	-931.93503462905	-818.7538413286842	-709.3695593440885	-611.8514126373916	-531.505602080949	-462.58623618802727	-396.5844003821213	-324.9911800867259	-242.10148446776716	-153.42551766090034	-67.27730754421223	8.029118004210275	66.93350078768611	114.89066133515783	160.1091898569738	210.79767656348258	272.12684102806065	337.1159202761977	395.74628069641165	437.99928867722	457.305389386255	460.89134310760517	459.432988904473	463.6061658400615	481.52599630283777	511.0647359823278	547.533923893322	586.2450990506109	622.278151011534	649.7863715036281	662.691402796979	654.9148871616727	623.2107674976266	575.662189224087	523.184598390131	476.69344104483685	444.5806772483629	425.14432310519356	414.15890873089376	407.39896424102875	407.39896424102875	407.39896424102875
-4270.4694734199875	-4189.930400827038	-4105.4515083036795	-4013.0929759194973	-3908.9149837440823	-3790.3345510982026	-3660.19605430735	-3522.7007089481954	-3382.0497305974104	-3242.200301454574	-3106.133470210906	-2976.586252180532	-2856.2956626775804	-2746.3409598526127	-2641.170373201935	-2533.5743750582906	-2416.3434377544204	-2284.6059123298805	-2142.841664651486	-1997.8684392928658	-1856.503980827649	-1724.3806682743548	-1602.3894184310602	-1490.2357825407332	-1387.6253118463405	-1293.4346112605215	-1203.2245003745982	-1111.7268524495653	-1013.6735407464174	-905.9644509775352	-794.1715186608476	-686.0346917656702	-589.2939182613187	-509.04205599887257	-439.78360235646693	-373.3759645940007	-301.6765499713728	-219.24353224396523	-131.4381511490918	-46.32241291954948	28.041676211864857	86.286410646893	133.82128732543165	178.75010382191618	229.17665771078208	290.1773704220733	354.71915880826805	412.7415635774532	454.1841254377154	472.4671467732375	474.93397667258597	472.4087259004229	475.715505221411	493.0771687208835	522.3115437668587	558.6352010480255	597.2647112530732	633.1922618350068	660.5125073040923	673.0957189349123	664.8121680020487	632.3894581113459	583.9845221936973	530.6116255112591	483.2850333261872	450.472442950298	430.45527989405025	418.9684017175637	411.74666598095763	411.74666598095763	411.74666598095763
-4213.654710353569	-4133.486115151285	-4049.5049999228863	-3957.898844642261	-3854.855129283293	-3737.8632824510482	-3609.6205272753086	-3474.1260355170352	-3335.3789789371876	-3197.175671904521	-3062.5009992189694	-2934.1369882882605	-2814.8656665201233	-2705.815387949298	-2601.4998131185794	-2494.7789291977765	-2378.512723356695	-2247.8783758333325	-2107.321839138429	-1963.6062588509137	-1823.4947805497159	-1692.5651383332204	-1571.6534203776378	-1460.4103033786355	-1358.4864640318804	-1264.744806826527	-1174.897147425679	-1083.8675292859268	-986.579995863862	-880.0422465876728	-769.5966047719368	-662.6690497028293	-566.6855606665256	-486.53626331217583	-416.967868740831	-350.1912344165172	-278.41721780326037	-196.45725135802132	-109.5250675095006	-25.43497367933352	47.99872271084456	105.59695814915318	152.72164476273116	197.3699385884721	247.53899566326987	308.2099367237633	372.2997413055724	429.70935364406273	470.3397179745994	487.6032752912203	488.95845362265226	485.3751777562944	487.82337247954604	504.6316819839467	533.5636280775976	569.7414519727406	608.2873948816169	644.106710733658	671.2367043270527	683.4976931771795	674.7099947994169	641.5756510740088	592.323601340662	538.064509303949	489.909038668442	456.3988139752105	435.7993031113128	423.80693480030425	416.1181377657403	416.1181377657403	416.1181377657403
-4157.150841841132	-4077.5924851486857	-3994.3121683125632	-3903.5879311890885	-3801.6978136345833	-3686.18354256979	-3559.641593173117	-3425.932127687389	-3288.91530835543	-3152.273709059154	-3018.9795502368224	-2891.827463965786	-2773.6120823233955	-2665.485054340132	-2562.0260968590023	-2456.171943676144	-2340.859328587695	-2211.319611439079	-2071.9626562728595	-1929.492953180888	-1790.6149922550135	-1660.8500458659666	-1540.9865154999975	-1430.6295849222365	-1329.3844378978142	-1236.1052837898167	-1146.6424343531528	-1056.0952269406857	-959.5629989052807	-854.1511422935318	-744.9892679269587	-639.2130413208113	-543.9581279903396	-463.9281615324798	-394.0986478709122	-327.01306101100323	-255.21487495811928	-173.7527968172468	-87.69646609185261	-4.62075538502372	67.89946270015298	124.86675261771197	171.5934270501734	215.96923573717874	265.88392841836963	326.2231748703165	389.85632501730555	446.6486488205521	486.4654162412713	502.7132560688341	502.9642324052346	498.3317681806227	499.9292863251485	516.1893592244153	544.8211570858413	580.8529995722978	619.3132063466564	655.0207336632919	681.9570841425901	693.89439699644	684.6048114367314	650.7658390301794	600.6764807628068	545.5411099754627	496.56410000899626	462.3589813907099	441.1759133937187	428.67421247759086	420.5131951018948	420.5131951018948	420.5131951018948
-4100.959495697897	-4022.284562361396	-3939.936606424486	-3850.242605286756	-3749.529536347796	-3635.3686421799807	-3510.308226046833	-3378.140856384659	-3242.6591016297643	-3107.4851809612246	-2975.5599165291896	-2849.6537812265797	-2732.537247946314	-2625.3559969836188	-2522.756538242953	-2417.760589031084	-2303.3898666547766	-2174.9359938948064	-2036.7702154279762	-1895.533681405096	-1757.8675419769777	-1629.2345440582305	-1510.3838216186616	-1400.8861053918765	-1300.3121261114816	-1207.5131564422154	-1118.4626367733451	-1028.41454942527	-932.6228767183904	-828.2784829722498	-720.319760502966	-615.6219836258016	-521.0604266560183	-441.17269380154823	-371.1457088410018	-303.82872544565976	-232.07099728680214	-151.13801477717524	-65.96021529538822	16.115727038483957	87.74313810436631	144.0968553098844	190.43776217346587	234.54825374123868	284.2107250593311	344.2158874784366	407.3877175675112	463.55850820007595	502.5605522496523	517.7965439688143	516.9507831263461	511.27797087008463	512.0328083478673	527.7499878689354	556.0841663881508	591.9699920217795	630.3421128860874	665.9337315899584	692.6722687127445	704.2836993264151	694.49399850294	659.9573509800052	609.0407801581649	553.0395191036895	503.24880088285045	468.3519123883769	446.58435581883344	433.5696871992434	424.93146255463006	424.93146255463006	424.93146255463006
-4045.0831149278165	-3967.532643084543	-3886.321130096153	-3797.78753481753	-3698.270816103556	-3585.3515146785753	-3461.5764987447674	-3330.7342183737683	-3196.6131236372194	-3062.8224885907957	-2932.2548832263255	-2807.6237015196766	-2691.642337446716	-2585.424390769776	-2483.684284397052	-2379.5366470232057	-2266.0961073428984	-2138.720349432775	-2001.7392788974132	-1861.7258567233741	-1725.253043897219	-1597.7227398930384	-1479.8525981350426	-1371.1892105349723	-1271.2791690045667	-1178.9762230906886	-1090.3627528806894	-1000.828296097043	-905.7623904622236	-802.4301096732339	-695.5986713251917	-591.9108289877443	-498.009336230538	-418.2848257817137	-348.1194470033852	-280.6432284161599	-208.9861985406453	-128.61151598622698	-44.31485971740351	36.77496121254853	107.52913775035245	163.2861352192653	209.25351644867885	253.1061186445184	302.5187790127095	362.1875478829003	424.89332807962995	480.43823555116074	518.6243862457545	532.8524887903176	530.917622526332	524.2134594739242	524.1336716532205	539.3132125211871	567.3521612821505	603.0918785772769	641.3737250477325	676.8457655206961	703.3828815673954	714.6666589450709	704.3786834109632	669.150861345967	617.416381625598	560.5587537490269	509.96148721542426	474.37567865567655	452.0227732275329	438.49180322045896	429.37180092391964	429.37180092391964	429.37180092391964
-3989.524346332029	-3913.2908348014944	-3833.37836088649	-3746.1079622025454	-3647.8006763651883	-3536.029999130378	-3413.379258815788	-3283.6842418795195	-3150.7807347796747	-3018.3034411622552	-2889.0827334248625	-2765.7479011529995	-2650.928233932167	-2545.683944821498	-2444.7989407746336	-2341.488052218849	-2228.9661095814167	-2102.6621171563866	-1966.8617747049161	-1828.0649558549394	-1692.771534234391	-1566.3199788027632	-1449.4031398457764	-1341.5524629807087	-1242.2993938248383	-1150.5049530459867	-1062.348461514146	-973.3388151498516	-878.9849098736394	-776.6164874889587	-670.8466733309134	-568.1094386175228	-474.8387545668047	-395.29452876545105	-325.0404142748453	-257.46600052504454	-185.96087694610557	-106.16960234104367	-22.75661300470818	57.35868539509319	127.25688719055267	182.4329132735199	228.03899077447377	271.64167338355065	320.80751479088667	380.1377970980021	442.37271605195224	497.28719581117605	534.6561605341126	547.880414066606	544.8642790041212	537.1379576295274	536.2316522256943	550.8786420791092	578.6245144907305	614.2179337651343	652.4075642068962	687.7570614727903	714.0900466283825	725.0451320914359	714.2609302797147	678.3478809061289	625.8037328641757	568.098062342499	516.7004455297429	480.4281280040453	457.4890329015211	443.438752747779	433.832880068428	433.832880068428	433.832880068428
-3934.285836711676	-3859.5132449956263	-3781.020920354429	-3695.0891298629417	-3597.9981405960166	-3487.301934600196	-3365.6493538087702	-3236.962955126716	-3105.165295459012	-2973.945847889995	-2846.0617502214377	-2724.037056434475	-2610.395820510238	-2506.1283682616818	-2406.0901128290375	-2303.602739184357	-2191.9879322996912	-2066.7507361690455	-1932.1296308742312	-1794.5464555190115	-1660.4230492071506	-1535.0316062197803	-1419.0457415474991	-1311.9894253582727	-1213.386627820068	-1122.1098156188618	-1034.4254415126766	-945.9484547775446	-852.2938046894992	-750.8480815118997	-646.0844394574103	-544.247673726022	-451.58257951772543	-372.2317740452359	-301.92916257216683	-234.3064723748559	-162.9954307296412	-83.80857573826816	-1.2816888041131285	77.86863784403998	146.92581197740714	201.5355104003123	246.79248604951113	290.15376089486705	339.07635690624375	398.0662761380364	459.8254409827674	514.1047539174908	550.6551174192605	562.8796433309415	558.7902809586416	550.0511889742794	548.3265260497737	562.4458854406398	589.9005987367805	625.3474321116948	663.4431517388823	698.6678454635263	724.7948878175442	735.4209750045378	724.1428032281085	687.5499204385553	634.2032815729671	575.65669331513	523.4639623488309	486.50710824491966	462.9810021225013	448.408727987745	438.3133698468196	438.3133698468196	438.3133698468196
-3879.3702328678983	-3806.153981150306	-3729.1614300588976	-3644.6162802198564	-3548.742232259364	-3439.065160152834	-3318.3196312725845	-3190.542386340161	-3059.7701660771127	-2929.7675179884045	-2803.210216712686	-2682.501843672026	-2570.0459802884943	-2466.7513702132237	-2367.5474060135984	-2265.8686424860675	-2155.1496344270795	-2030.9756455741538	-1897.5347754291029	-1761.1658324348077	-1628.207625034152	-1503.8629675764628	-1388.7906980368455	-1282.5136602968494	-1184.5546982380247	-1093.801280120065	-1006.5993717152415	-918.659563173969	-825.6924446466628	-725.1353568345319	-621.3326426419601	-520.3553955241255	-428.2747089362059	-349.12653291354303	-278.8062438121328	-211.1740745681349	-140.09025811770917	-61.52473807454216	20.11369923757197	98.3065568173121	166.53533766335713	220.5922475273078	265.51230317245233	308.6412241150005	357.32472987116256	415.9726260172981	477.25106237036596	530.8902748074748	566.620499205733	577.8495001165859	572.6951567888219	562.9528771455665	560.4180691099447	574.0145515037177	601.1797867431902	636.4796481433027	674.4800090189959	709.5783435101896	735.4985290567206	745.7960439234048	734.0263663750585	696.7584907213106	642.6154754510418	583.2338950979449	530.2503241957138	492.6104671897361	468.49654817217754	453.3999211468985	442.8119401177592	442.8119401177592	442.8119401177592
-3824.7801816018336	-3753.1671507489064	-3677.7125115588224	-3594.5746556944246	-3499.9119748185544	-3391.2175148530973	-3271.3229387561014	-3144.3945637446577	-3014.5987070358556	-2885.786260671873	-2760.5464159952407	-2641.1529391735785	-2529.8795963745038	-2427.5466597990185	-2329.160425781654	-2228.2736966903226	-2118.439274892938	-1995.3262844751148	-1863.0691363932765	-1727.9185633215466	-1596.1252979340493	-1472.8194083051844	-1358.6483041104516	-1253.1387304256243	-1155.8174323264782	-1065.589815860347	-978.8759309608016	-891.4744885329725	-799.1841994819904	-699.4887785493299	-596.6119558218409	-496.4624652227169	-404.94904067515233	-326.0087766628473	-255.6922099115268	-188.07823770742277	-117.24575733676679	-39.31439124650765	41.433337473537016	118.67418057283233	186.08488980084348	239.60144558217118	284.19674304195837	327.1029059804834	375.5520581980247	433.85648775008167	494.6491397130378	547.6431234184975	582.551548198065	592.7893079568012	586.5784348935905	575.8427457807741	572.506057390693	585.5842491662814	612.4614512328499	647.6138563863018	685.5176574225411	720.4887816300655	746.2020942677505	756.1721950870649	743.9136838394786	705.9751025324593	651.0407621974687	590.8289161219675	537.0578175934161	498.736052649931	474.03353833225344	458.4105244317811	447.32726073991114	447.32726073991114	447.32726073991114
-3770.518329714622	-3700.5068612747978	-3626.586786413132	-3544.849498707784	-3451.3863917369094	-3343.656837765791	-3224.5921238081937	-3098.491515565008	-2969.6542787371213	-2842.0198851547907	-2718.0886311657387	-2600.0010192470563	-2489.897551875834	-2388.5079461419637	-2290.918777586541	-2190.8058363634623	-2081.844912626626	-1959.7920919753317	-1828.724641790498	-1694.800124898446	-1564.176104125498	-1441.9062738383193	-1328.6288545649525	-1223.8781983737836	-1127.188657333199	-1037.485892150459	-951.2607980883175	-864.3955790484026	-772.7724389323422	-673.9188117487688	-571.9430519343305	-472.59874403268043	-381.6394725874712	-302.90847658562365	-232.6076127871326	-165.02839239526082	-94.46232661327136	-17.173837150806698	62.6810122569719	138.9732473685235	205.57389394230717	258.5614254925674	302.8441065566906	345.5376494278481	393.75776639921185	451.71750235068185	512.019232509073	564.3626646879283	598.4475067007907	607.6983903848494	600.4396436718761	588.7205185172883	584.5902668765041	597.1545873262696	623.7449649286493	658.7493313670359	696.555618324822	731.3993858404397	756.9067073724733	766.5512847345465	753.8068197402829	715.2012666500656	659.4795895113176	598.4410048182224	543.8847290649629	504.88171243694086	479.58983988443276	463.4387300489341	451.8580015719401	451.8580015719401	451.8580015719401
-3716.5873240074015	-3648.127220211351	-3575.696876180755	-3495.3260516810715	-3403.044506477754	-3296.2809679557195	-3178.060033977732	-3052.8052700260146	-2924.9402415827903	-2798.4862006515464	-2675.855145320813	-2559.0567602003835	-2450.100729900051	-2349.628938364953	-2252.8120668815945	-2153.452996071827	-2045.3546065574997	-1924.3625071782058	-1794.4932196445113	-1661.8059938847239	-1532.3600798271518	-1411.1289096082403	-1298.7426441969835	-1194.7456267705118	-1098.6822005059564	-1009.4999783011515	-923.7596519367495	-837.4251829141062	-746.460532734578	-648.435921525323	-547.3466039167073	-448.79409316489944	-358.3799025260679	-279.8556039743469	-209.57300435573327	-142.03396923419	-71.74036417367986	4.900622315919019	83.86050994106692	159.20549546230876	225.00177564018935	277.4705081861615	321.45269461531007	363.94429739362727	411.9412789871058	469.5553108333938	529.360900256762	581.0482635531368	614.3076170184448	622.5760709339927	614.278311522607	601.5859189924951	596.6704735518638	608.7251748816211	635.0297005534787	669.8853476118487	707.5934131011437	742.3103821585973	767.6134922927286	776.9351691048777	763.7078381963851	724.4384938521939	667.9324050916579	606.0694096177341	550.7293451333793	511.0452943622022	485.1633201104193	468.48273020489927	456.4028324725106	456.4028324725106	456.4028324725106
-3662.9898112813135	-3595.9823350419365	-3524.9554024206204	-3445.889557035425	-3354.765342504411	-3248.9877444876906	-3131.659516813589	-3007.307855352481	-2880.4599559747444	-2755.2030163765307	-2633.8642415570994	-2518.3308383414856	-2410.4900135547246	-2310.9033455908834	-2214.829899120153	-2116.2031103817576	-2008.9564156149188	-1889.026969187142	-1760.3667979790632	-1628.931646999599	-1500.6772612576665	-1380.4926610473224	-1268.9999678031813	-1165.7545782449959	-1070.3118890925205	-981.6425436231765	-896.3781713450593	-810.5656483239322	-720.2518506255589	-623.0505729714682	-522.8432847062497	-425.0783738302585	-335.2042283438497	-256.8801301214926	-186.60893653411333	-119.1043988267524	-49.08026824445045	26.91268525702666	104.97561687901123	179.3726631121101	244.3679604469302	296.32701459061786	340.02080811647744	382.32169281435273	430.10202047408757	487.36955421251105	546.673702454394	597.6992849514921	630.1311214555615	637.4216731374925	628.0939668447114	614.4386708437795	608.7464534012577	620.295620730274	646.3150308302274	681.021179647084	718.6305631268098	753.2219966018237	778.323572950355	787.3257044370861	773.6188033266989	733.6882949169081	676.3996566375585	613.7133789515267	557.5899523216899	517.2246462371513	490.75184629191654	473.54071710621787	460.96042330028706	460.96042330028706	460.96042330028706
-3609.728438337497	-3544.026313249927	-3474.2749866916556	-3396.4252571919815	-3306.4279232802037	-3201.6750064265084	-3085.323419864635	-2961.9712997692104	-2836.216782314863	-2712.1881415441335	-2592.134202971233	-2477.833929978287	-2371.066285947421	-2272.324876942651	-2176.9618797555536	-2079.0441138595943	-1972.6383987282395	-1853.7749171055423	-1726.3373048178983	-1596.1725609622893	-1469.1276846356968	-1350.0028735879391	-1239.4111201801807	-1136.918615426421	-1042.0915503406613	-953.9240574272847	-869.1220351522072	-783.8193234717274	-694.1497623421446	-597.773231179679	-498.4537672402357	-401.4814472396414	-312.1463478937226	-234.01202631953552	-163.73596123905588	-96.24911177548893	-26.482437052040055	48.866049775874565	126.0301194239951	199.47648857585082	263.671873914971	315.12926563360145	358.5467479588541	400.6686786265572	448.2394153725391	505.159873502329	563.9571986002595	614.3150938203638	645.9172623166755	652.234520528611	641.8861380371181	627.2784977085279	620.8179824091712	631.865533770167	657.6003284817857	692.1561019990856	729.666589777125	764.1344551874042	789.0380732671923	797.7247469701999	783.5417792501385	742.9521806222732	684.8817918480888	621.3721612506247	564.4648371529202	523.4176158732247	496.3532857106283	478.6108829594315	465.52944391393424	465.52944391393424	465.52944391393424
-3556.8055705475954	-3492.225037282802	-3423.5903347385847	-3346.8472936355197	-3257.9417446941843	-3154.266433712255	-3039.0017667958095	-2916.775065128026	-2792.213649892085	-2669.455207933495	-2550.6788887471025	-2437.574207490085	-2331.83067931962	-2233.8899449686655	-2139.2021474732946	-2041.9695554453608	-1936.394437496717	-1818.6008979488784	-1692.4003839620118	-1563.5261784059458	-1437.7115641505081	-1319.6635321845545	-1209.9839059730434	-1108.2482170999608	-1014.031997149292	-926.3527203685667	-841.9956316594913	-757.1879185873165	-668.1567687172935	-572.6120521600582	-474.19436920778793	-378.027002698045	-289.2332354683922	-211.27521916424658	-140.97058066244455	-73.47581564767692	-3.9474198046348388	70.7634290992993	147.02682496597683	219.51817961455757	282.91290486420127	333.8757730764795	377.02899878260996	418.9841570562219	466.3528229709447	522.925810377152	581.2108882321957	630.8950642701717	661.6653462251762	667.0140089111455	655.6543954613761	640.1051160890047	632.8847810071682	643.4344320739948	668.884837727583	703.289198051022	740.7007131274019	775.0475188497737	799.7574943510336	808.1334545740394	793.4782144616482	752.2313320561176	693.3793377973051	629.0455052244683	571.3531078768649	529.6230108386889	501.9664453738808	483.6922342913182	470.10920039987815	470.10920039987815	470.10920039987815
-3504.222447565261	-3440.591489444476	-3372.9244890493114	-3297.1854041053866	-3209.3381923383217	-3106.78906978612	-2992.7132857363167	-2871.7283477888304	-2748.4517635435814	-2627.001137582755	-2509.4944624176087	-2397.5498275416658	-2292.785322448451	-2195.6057759193927	-2101.5629738875323	-2004.9954415738155	-1900.2417041991876	-1783.5198903808969	-1658.5665423213986	-1530.997805619451	-1406.429825873811	-1289.4731798799933	-1180.7161692205377	-1079.7415266747405	-986.1319850218986	-898.9276584794694	-814.9981870175582	-730.6705920444313	-642.2718949683554	-547.5659555932199	-450.06398730540644	-354.71404188691946	-266.46417111976365	-188.66945646458078	-118.31309809656253	-50.78532586953799	18.523630362663695	92.60359694805173	167.96462504198792	239.4968220016723	302.09029518430486	352.5658120154275	395.4667801939499	437.26726748712326	484.4413416621992	540.6665091513245	598.4340310462286	647.4386071035359	677.3749370798713	681.7598231710338	669.3984773295173	652.9182139469907	644.9463474151223	655.001470413477	680.1672887732071	714.4187866133607	751.730948052987	785.9590881919636	810.4798460534889	818.55019164159	803.4270949602941	761.5256115453276	701.8931390592106	636.7351606961621	578.2571596504011	535.8434777291308	507.59389119148983	488.7870349096023	474.7015437555914	474.7015437555914	474.7015437555914
-3451.9800276146457	-3389.1504270029727	-3322.3225762975344	-3247.498225404569	-3160.679124230311	-3059.2957989645674	-2946.4938809314262	-2826.8477777385447	-2704.9318969935825	-2584.8186750948043	-2468.5726636029053	-2357.756442869188	-2253.9325932449547	-2157.4822994708115	-2064.0611638445826	-1968.1433930533979	-1864.203193784385	-1748.5519809774119	-1624.8500025833027	-1498.5947148056196	-1375.2835738479253	-1259.4289992391705	-1151.6032638098566	-1051.3936037158733	-958.3872551131097	-871.6457291367794	-788.1276368393917	-704.2658642527799	-616.4932974087773	-522.6315520774053	-426.05716298143534	-331.5353945818274	-243.831511339541	-166.18844133278836	-95.75976710879256	-28.176734832029318	40.92940933302565	114.38434216636179	188.8414322258288	259.4109710137414	321.20325003241453	371.1988483803238	413.859495540588	455.51720859248707	502.5040046153005	558.381014799201	615.6258267779315	663.9451422961272	693.0456630984239	696.4717204647488	683.1181638161944	665.7174721091453	657.0021242999857	666.5657127350889	691.4462833207854	725.5429953533941	762.7550081292345	796.8665987341551	821.2025154121218	828.9726241966295	813.3867911211734	770.8345517265542	710.4241195827952	644.4433777672261	585.1802093571758	542.082622896967	513.239128798894	493.89836294224517	479.3089612063084	479.3089612063084	479.3089612063084
-3400.0792689199097	-3337.9266072263176	-3271.829723156956	-3197.844394336057	-3112.0263983878513	-3011.839505564066	-2900.3794566264114	-2782.1499849640936	-2661.65482396632	-2542.9005650725353	-2427.90523192315	-2318.1897062088133	-2215.2748696201725	-2119.529445298903	-2026.7135221907658	-1931.4350306925508	-1828.3019012010434	-1713.71725631424	-1591.2649874349695	-1466.3241781672682	-1344.2739121151733	-1229.5281728270022	-1122.6405436281952	-1023.1995077884727	-930.7935485775557	-844.503789717284	-761.3819167379767	-677.9722556220721	-590.8191323520085	-497.8054522108573	-402.16843768422046	-308.483890558333	-221.3276126194298	-143.8258768811212	-73.30684126651869	-5.649134926109322	63.268612989619925	136.10345359845817	209.65515909129854	279.2591819273101	340.25097456566203	389.77434810104523	432.2065481702372	473.73317904553767	520.5398449992458	576.0683722951353	632.7854751628769	680.4140898236155	708.677152498496	711.149457948763	696.8132350960594	678.5025714021275	669.0515543287097	678.1262229853056	702.7204230724449	736.6599519384138	773.770606931499	807.7674859965283	831.9228894644958	839.3984182629354	823.3556733193822	780.1576852364476	718.973203317049	652.1724065391803	592.1254738808359	548.3440526946142	518.9056638315313	499.02929651720746	483.9339399772631	483.9339399772631	483.9339399772631
-3348.521129705207	-3286.9447873825347	-3221.491056301275	-3148.282547702838	-3063.4418728286387	-2964.4730739010806	-2854.4059170665437	-2737.6515994523998	-2618.6213181860226	-2501.2395521188396	-2387.4839069984973	-2278.8452702966993	-2176.8145294851474	-2081.757143079646	-1989.5368537723996	-1894.8919752997144	-1792.5608213978962	-1679.0358029671959	-1557.8257195636436	-1434.193467907212	-1313.4019447178755	-1199.7678832084036	-1093.8233625627472	-995.1542984576524	-903.3466065698655	-817.4986975977697	-734.7589623262971	-651.7882865620162	-565.2475561114964	-473.08426659181737	-378.3923528621058	-285.5523595919989	-198.94483145113426	-121.5754662218296	-50.95057413712364	16.79838145726476	85.53993721561659	157.7587200885708	230.40371821219756	299.04001001892476	359.2326739411804	408.2917771074703	450.50734143061203	491.91437751950104	538.547895983033	593.7276266134819	649.9121759366384	696.8448696616715	724.2690334977506	725.79279277955	710.4834713437652	691.2731926525973	681.0940801682466	689.6820651106032	713.9883097303132	747.767784035712	784.7754580351349	818.6591854992646	842.6383552481747	849.8252398642854	833.3321119300177	789.4945447116589	727.5413142109616	659.924497113545	599.0961701050285	554.6313734744896	524.59700192484	504.18291376245014	488.5789672936899	488.5789672936899	488.5789672936899
-3297.3065681946914	-3236.2297247396473	-3171.3517024041885	-3098.8713223079008	-3014.98740557037	-2917.249388292077	-2808.6091664970936	-2693.3692511903855	-2575.8321533769213	-2459.828380836606	-2347.3004284491017	-2239.7187878690065	-2138.5539507509197	-2044.1753224890213	-1952.547963435801	-1858.5358476833296	-1757.0029493236766	-1644.5277075120948	-1524.546421656569	-1402.2098562282658	-1282.668775698353	-1170.1453129482898	-1065.1470745007064	-967.2530352885251	-876.0421702446682	-790.627310155023	-708.2567092173367	-625.712477482321	-539.7767250006882	-448.4646058185274	-354.72344996343594	-262.7336314583883	-176.67552432635898	-99.43091246716455	-28.68721928799055	39.16672192713534	107.74207789418536	179.3479304809292	251.08502216232574	318.7520105651312	378.1475533161018	426.7506013294765	468.7612786694256	510.0600026876022	556.5271907356592	611.357822728595	667.005128834789	713.236901785966	739.8209343138503	740.4014821135825	724.1286527339643	704.0290166872136	693.1291444855477	701.2323030574564	725.2485449965177	758.864619312581	795.7672750154969	829.5391327625447	853.3462998007225	860.2507550244572	843.3144773281767	798.844662788839	736.1293762135234	667.7018995918404	606.0955149134004	560.9481915890098	530.3166487142587	509.36229280593426	493.2465303808232	493.2465303808232	493.2465303808232
-3246.43654261252	-3185.806176565681	-3121.4567881394	-3049.6693549542338	-2966.724854630742	-2870.2213330535214	-2763.025109163332	-2649.3195701649734	-2533.288103263246	-2418.6597958287275	-2307.346535895117	-2200.805911661893	-2100.495511328531	-2006.793913203008	-1915.763656027289	-1822.3882686518382	-1721.6512799271186	-1610.213056524752	-1491.441316400991	-1370.3806153332457	-1252.0755090989267	-1140.657644611576	-1036.6070333292669	-939.4907778462044	-848.8759807565933	-763.8864847658307	-681.8730930240795	-599.7433487926952	-514.4047953330323	-423.94308048922926	-331.15627043655564	-240.0205359330645	-154.5120477368086	-77.38591872937685	-6.5130302865026195	61.45679409254478	129.8737309084959	200.86887361976284	271.69698351548305	338.39373884247544	396.99481784755886	445.1502866969419	486.96776323439207	528.1692532230667	574.4767624261227	628.9580056148293	684.0635335929021	729.589606172169	755.3324831644579	754.9752831073333	737.7485594413091	716.7697243326361	705.1561899475652	712.7760007723411	736.4997305731855	769.948585436313	806.7437714479398	840.4047633065494	864.0441101597028	870.6726297672283	853.301139888956	808.2075721046383	744.7383132737242	675.5068640755869	613.1267251895991	567.2981133905915	536.0681098352256	514.570511775621	497.93911646389694	497.93911646389694	497.93911646389694
-3195.912011182847	-3135.6989001286584	-3071.8514401806056	-3000.7352824448244	-2918.716078027451	-2823.4417925018793	-2717.6896493105305	-2605.5191863630857	-2490.989941569225	-2377.726541698093	-2267.6139689566994	-2162.1022944115175	-2062.6415891290217	-1969.6228448975853	-1879.2007363931805	-1786.4708590136795	-1686.5288081569547	-1576.1119365809818	-1458.5246264841535	-1338.7130174249664	-1221.623248961917	-1111.3020607631772	-1008.1985929356224	-911.862585695803	-821.8437792602697	-737.2730788069788	-655.6060493595096	-573.879420902847	-489.12992342197606	-399.51630120216436	-307.6853557298091	-217.40590279159017	-132.44675817418732	-55.43418812071701	15.575739299957394	83.66950556253587	151.93359214171832	222.31933834930163	292.2375148454698	357.9637501275037	415.7736726926844	463.49029913974454	505.1261984732254	546.24132779912	592.3956442234211	646.5272202465388	701.0865899465508	745.9024027959517	770.8033082672362	769.5139529172759	751.3429716404523	729.4949964155246	717.174659221251	724.312222201733	747.7404681624442	781.0178100742004	817.7026609078179	851.2535126514598	874.7291733626793	881.0885301163767	863.2904699874518	817.5828052957077	753.3690493405542	683.3416406663046	620.1930178172714	573.684745231652	541.8548909231791	519.8106487994712	502.6592127681455	502.6592127681455	502.6592127681455
-3145.733932129828	-3085.9326526966042	-3022.580785201507	-2952.1277415826617	-2871.0229337781957	-2776.9636509536167	-2672.638691183961	-2561.984729771646	-2448.93844201909	-2337.021363047596	-2228.0944672540045	-2123.6035888540423	-2024.9945620634348	-1932.6720472487343	-1842.876009379795	-1750.8052395772968	-1651.6585289619197	-1542.2444342566005	-1425.8105745933024	-1307.214334706244	-1191.3130993296456	-1082.0757439680094	-979.9171072069674	-884.3635184024351	-794.9413069103274	-710.7839496552549	-629.4535138366115	-548.1192142224861	-463.950265580968	-375.18087855557536	-284.3052472915418	-194.88256180952936	-110.47201213020058	-33.56942375343666	37.58283590400551	105.8057639461502	173.9203574770215	243.69711351377427	312.7045287260851	377.4605996967613	434.48332300861	481.7701045877616	523.2359877336385	564.2754250889866	610.2828692965513	664.0645115980776	718.0734976313076	762.1747116329838	786.2330378398469	784.0172486998824	764.9116695060462	742.2045137625379	729.1839949735562	735.8400312921068	758.9693594664209	792.0704208935347	828.6416569704853	862.0828163174561	885.3988764472158	891.4961220956793	873.2808379987615	826.9698949986974	762.0225083630029	691.2084794655132	627.2976096800643	580.1116934646074	547.6804976135575	525.0857820054458	507.40930651880313	507.40930651880313	507.40930651880313
-3095.9032636776196	-3036.5321915375434	-2973.6899498758034	-2903.905369170734	-2823.707279900672	-2730.8397927252004	-2627.9081390288948	-2518.7328303775776	-2407.134378337072	-2296.537004480126	-2188.7797704071863	-2085.3054477256246	-1987.5568080428106	-1895.9514499324341	-1806.8062798334495	-1715.4130311511296	-1617.0634372907466	-1508.6306361274226	-1393.313383415681	-1275.8918393798938	-1161.1461642444337	-1052.9758767909875	-951.7579300304959	-856.9886355312136	-768.1643048613952	-684.4159546874454	-603.4134220683688	-522.4612491613207	-438.86397812345564	-350.93342314770393	-261.0104865700978	-172.44334276244481	-88.58016609655262	-11.785328739786266	59.51200595825902	127.86647685243054	195.83272279757554	264.99998795741067	333.0959377311293	396.88284282679444	453.12297395246867	499.9891689708712	541.2965343633457	582.2707437658923	628.1374708145113	681.5689246438001	735.0234563827463	778.4059526589358	801.6213000999537	798.4849276116263	778.4544332127433	754.8979572003354	741.183639871433	747.3584919899386	770.185006187243	803.1045455616081	839.558473211297	872.8901098247195	896.0506064508759	901.8930717289139	883.2706142979813	836.368373850259	770.6996142900606	699.1096305747335	634.4437176616248	586.5825644418749	553.548435541799	530.3989895215059	512.191884941104	512.191884941104	512.191884941104
-3046.421225000455	-2987.5174192995605	-2925.2148189938625	-2856.114629478556	-2776.818056148838	-2685.112031288837	-2583.5263947384124	-2475.776713226356	-2365.578553481461	-2256.268072820566	-2149.663790912693	-2047.204818014912	-1950.3302643842915	-1859.4683208513295	-1771.0035005402392	-1680.309397148663	-1582.759604374243	-1475.2847223144636	-1361.0433766661765	-1244.7511995260757	-1131.1238229908543	-1024.0008510003133	-923.7177748666761	-829.734057745274	-741.5091627914363	-658.1663482590593	-577.4840527962994	-496.9045101498788	-413.8699540665195	-326.7716662090804	-237.79711990496705	-150.08283639772176	-66.765336930887	9.922968614313907	81.36611580593367	149.85225157434402	217.6695228499166	286.226060167138	353.40992847695327	416.2291763344224	471.69185229460527	518.146955732924	559.3072893062489	600.226606491813	645.9586607668484	699.039679784705	751.9357879031985	794.595583656263	816.9676655778305	812.9166037486866	791.9708544370214	767.574845457877	753.1730046262954	758.8668831260684	781.3865256159867	814.1191001235906	850.4517746764202	883.6737720912196	906.6825343415427	912.2775581901473	893.2583403997901	845.7775729924599	779.4007290270688	707.0464768217596	641.6334846946755	593.099812561087	559.4610867247745	535.7523250866462	517.0085455476099	517.0085455476099	517.0085455476099
-2997.290079072883	-2938.8888201509826	-2877.154309812723	-2808.7532966417466	-2730.3525292216946	-2639.7778967396957	-2539.491850796833	-2433.1159835976764	-2324.271887346796	-2216.216623781762	-2110.7491327721423	-2009.3038237205058	-1913.3151060294188	-1823.2192808147245	-1735.460216045365	-1645.4836714035562	-1548.7354065715147	-1442.1972471195377	-1328.9952821702427	-1213.7916667343275	-1101.2485558224903	-995.1538951773333	-895.7987934690755	-802.6001500998394	-714.9748644717484	-632.0339726404953	-551.6650572760528	-471.4498377019641	-388.9700332417715	-302.69782149938993	-214.66721320021972	-127.80267735003342	-45.02868295460335	31.554639228265973	103.14451143264117	171.76249414055667	239.4301478340468	307.3746672006738	373.6457837501103	435.49886319755666	490.1892712582134	536.2429183736614	577.2678938910041	618.1428318837255	663.7463664253095	716.476699128369	768.8103017620323	810.7432136345568	832.2714740541998	827.3113189660669	805.459770862658	780.2340488733215	765.1513721274057	770.3653430687955	792.5750973995241	825.1161541361604	861.3240322952744	894.4359556260808	917.2959668083755	922.6498132545993	903.2432423771933	855.1960175890385	788.1239663047746	715.0169319394824	648.8647579082419	599.6612844007393	565.4163387050854	541.1437448839974	521.8573270001925	521.8573270001925	521.8573270001925
-2948.51234981953	-2890.6420236401955	-2829.4980977060923	-2761.8069722624505	-2684.295047554502	-2594.8238483286873	-2495.7953973362855	-2390.746841829785	-2283.2153290616743	-2176.3865752985507	-2072.040572863444	-1971.6058830934928	-1876.5110673258337	-1787.198288858588	-1700.1641188338028	-1610.9187303545102	-1514.9722965237397	-1409.3528583896577	-1297.1599287809738	-1183.0108884715316	-1071.5231182351758	-966.4394471066803	-868.004497164534	-775.5883387481554	-688.5610421969627	-606.0180670808745	-525.9564298918125	-446.09853635219895	-364.1667921844558	-278.71522341060546	-191.62433725107076	-105.60626122587455	-23.373122855039732	53.1074288278031	124.84565873459256	193.5963102636596	261.1141268133351	328.44545575843375	393.80306037970513	454.69130793438273	508.61456567969975	554.2765079067982	595.1780370424556	636.0193625473578	681.500693882191	733.8800802090134	785.646929495374	826.8484894101942	847.5320076223951	841.6679720584772	818.9198316752564	792.8742756871286	777.1179933084887	781.8542250707849	803.7524167736765	836.0985655338744	872.1786684680912	905.1797563362164	927.8929944708527	933.0105818477796	913.2247174427783	864.6220313091494	796.8668778102774	723.0180423870677	656.1343104804254	606.2636745845433	571.4109554067655	546.5701807077241	526.7353782480509	526.7353782480509	526.7353782480509
-2900.090561165026	-2842.772659315589	-2782.235858047678	-2715.2612579428146	-2638.6299595825253	-2550.236345306724	-2452.4279244889003	-2348.6654882609314	-2242.4098277546973	-2136.7818453057716	-2033.5428880645106	-1934.1144143849633	-1839.9178826211798	-1751.3993040188893	-1665.1029013905325	-1576.5974504402293	-1481.451726872099	-1376.73620397184	-1265.5281453514667	-1152.4065122045715	-1041.9502657247472	-937.8619445729883	-840.3383972798946	-748.7000498434685	-662.2673282617114	-580.1178708293191	-500.3581650277626	-420.85191063520716	-339.46280742981764	-254.8272063347018	-168.67206285273645	-83.49698363174119	-1.801575319535488	74.57908313865723	146.46802360799768	215.35280565624277	282.7209888511492	349.4380725408323	413.88131519484153	473.8059150630846	526.9670703954697	572.2471753460482	613.037407685447	653.8561410884367	699.2217492297884	751.2499205608586	802.44560263935	842.9110577995508	862.74854837575	855.9854618206267	832.349686060419	805.4942341397567	789.0721191032685	793.3338823847002	814.920178974264	847.0691922512884	883.0191055951026	915.9082701285396	938.4757079484522	943.3606088951973	923.202162809132	874.053937821948	805.6270152306756	731.0468546236801	663.4389155893263	612.9036777362099	577.4417007538485	552.0285643519906	531.6398482403843	531.6398482403843	531.6398482403843
-2852.027237033997	-2795.2763567255515	-2735.357266211188	-2669.1017552849844	-2593.341613741023	-2506.0018469247166	-2409.380322386806	-2306.868123229364	-2201.8563325544637	-2097.4063517382624	-1995.2608552532513	-1896.8328358460053	-1803.535286263099	-1715.816285331598	-1630.2642562005303	-1542.5027080994157	-1448.1551502577713	-1344.3319317130981	-1234.0907607348167	-1121.9761854003298	-1012.5327537870389	-909.4258253608898	-812.8040051419981	-721.9367095390237	-636.0933549606259	-554.3326231349499	-474.8702570680862	-395.71126508561116	-314.8606555131014	-231.03710466365192	-145.8139608004317	-61.478240174128146	19.683040964571248	95.9673478865615	168.01007194906765	237.0310860308973	304.2502630108581	370.35216424828513	433.880105024624	492.8420891018479	545.2461202419298	590.1543717051258	630.8456947448228	671.6531101126906	716.9096385603989	768.5863177181262	819.2062527300867	858.9305656190031	877.9203784075987	870.2626870472252	845.7479832037486	818.0926324716653	801.01300044547	804.8046682632059	826.0800792371083	858.0308922229589	893.8487660765403	926.6245929099634	949.0461978606529	953.7006393223616	933.1749756888419	883.4900607965895	814.4019302530685	739.1004151084851	670.7753464130461	619.5779884794506	583.5053386703681	557.5158276109611	536.5678859263918	536.5678859263918	536.5678859263918
-2804.3249013510704	-2748.148745418469	-2688.8519975703275	-2623.3140658911043	-2548.4143584652597	-2462.1068124335748	-2366.643481162131	-2265.3509470733293	-2161.5557925895723	-2058.26401253086	-1957.1992513075766	-1859.7645657277071	-1767.3630125992322	-1680.4431918326825	-1595.635875748774	-1508.6173797707706	-1415.064019321936	-1312.1246894604453	-1202.8386037841187	-1091.7175555256886	-983.2733379178861	-881.1355272550178	-785.4048320776858	-695.2997439880668	-610.0387545883374	-528.6615632468882	-449.4927003969664	-370.67790423803376	-290.36291296955153	-207.34825278942958	-123.05360188937186	-39.553426459530584	41.077807309941946	117.26996879724862	189.47026965401304	258.630257100214	325.7014783558303	391.18737758120744	453.7989866981569	511.7992345688571	563.4510500554863	607.9975479977456	648.6025871454273	689.4102122258465	734.5644679663184	785.8893692150369	835.9288113037106	874.9066596849275	893.0467798112747	884.4985465329825	859.1133722908484	830.6681789233133	812.9398882688174	816.2669359589667	837.23381279803	868.9865233834417	904.6710723126366	937.3318205874014	959.6065548269331	964.0314180547813	943.1425532944953	892.9287239022291	823.1891745645545	747.175770300648	678.1403761296859	626.2833014379769	589.5986330803584	563.0289022788003	541.5166402552726	541.5166402552726	541.5166402552726
-2756.9860780408744	-2701.38545494273	-2642.7097274988055	-2577.8837913633206	-2503.8325421904947	-2418.5377010842108	-2324.2082909470055	-2224.1101601310766	-2121.5091569886226	-2019.3587456184014	-1919.3628531053982	-1822.9130222811575	-1731.4007959772225	-1645.273982558112	-1561.2054525202407	-1474.924341892998	-1382.1597867057726	-1280.0991250608965	-1171.762503352469	-1061.6282700475308	-954.1747736131239	-852.9954880400057	-758.1443894137991	-668.7905793438432	-584.1031594394776	-503.1039304142554	-424.2254893985871	-345.7531326270979	-265.97215633441255	-183.76398510400838	-100.39455691477237	-17.72593809444376	62.37980502923808	138.4846915964514	210.84708261904456	280.14942457678364	347.07416394943453	411.9433592400145	473.6375170445446	530.6767559822974	581.5811946725454	625.7761552376219	666.3077738121044	707.1273900336322	752.1863435398435	803.1591725858118	852.6132098963486	890.8389868137001	908.1270346801124	898.6919390726085	872.4445025073211	843.2195817351603	824.8520335070357	827.7210387246465	848.3830748928503	879.9389436672935	915.4894467036232	948.0330490677665	970.1588694667712	974.3536900179662	953.1042928386796	902.368250808022	831.986299852233	755.2699666593338	685.5307779173464	633.0163112354998	595.718347907853	568.5647201496727	546.4832601762258	546.4832601762258	546.4832601762258
-2710.0132910280363	-2654.9821148467213	-2596.9201313703284	-2532.7965333037773	-2459.5805133519907	-2375.280972127534	-2282.065641873557	-2183.141962740852	-2081.7173748802134	-1980.694468935725	-1881.7564375246247	-1786.281623757444	-1695.648370744711	-1610.302616543855	-1526.9606789999077	-1441.4064709047989	-1349.4239050504602	-1248.2398863614653	-1140.8532882929617	-1031.7059764327387	-925.2398163685866	-825.0101455004858	-731.0261884771787	-642.4106417595984	-558.2862018086776	-477.6589638861723	-399.0686184571311	-320.93825478742593	-241.6909621429287	-160.28763599936156	-77.84039667184817	4.000829314637539	83.58611543512151	159.6092620099029	232.1389767403732	301.58769417319724	368.36784885503965	432.61975592512186	493.3952528928918	549.4740578603542	599.6358889295136	643.4896444384693	683.9609436696991	724.8045861417755	769.7753713732708	820.3958253646725	869.2593800441274	906.7271938216977	923.160425107445	912.8417634608131	885.7400230387698	855.7455491476653	836.7486870938493	839.1673298129101	859.5295607573903	890.8910110090706	926.3073116497326	958.7313742579722	980.7052323996459	984.6682001374254	963.0595915339818	911.8069651831233	840.7908578032026	763.3800506437082	692.9433249541291	639.7737124957309	601.8612470768858	574.1202130177427	551.4648946384508	551.4648946384508	551.4648946384508
-2663.409064237183	-2608.934354678832	-2551.4728845586033	-2488.037893314622	-2415.64262038501	-2332.3230848144567	-2240.206424073916	-2142.4425552409057	-2042.181395392945	-1942.2751004176682	-1844.3847814431688	-1749.8737884076565	-1660.1054712493403	-1575.5230528258821	-1492.8892476727528	-1408.0466432448768	-1316.8378269971784	-1216.5316212091666	-1110.1017874586935	-1001.9483221481955	-896.4712216801101	-797.1839374210922	-704.0537405946671	-616.1613573885786	-532.5875139905696	-452.32590291176103	-374.0220819567826	-296.2345752536416	-217.52190693034538	-136.92253986746354	-55.39469195581544	25.6234801612173	104.69381984025293	180.6414257633351	253.34441791420892	322.94417160204483	389.5820621360134	453.21621433694406	513.0717510723019	568.1905447212113	617.6144676627962	661.1374666140014	701.5617856430545	742.4417431560033	787.331657558896	837.5994250858391	885.8672532831727	922.5709275252957	938.1462331866063	926.9469184923053	898.9985830707966	868.244789401287	848.6290999629824	850.6061624764211	870.6749656274703	901.8455833433287	937.128089551196	969.4298920649313	991.247734245035	994.9756933386675	973.0078465929893	921.2431906966882	849.600400104562	771.5030687129358	700.3747904181345	646.5521998423812	608.0240945114904	579.6923126771745	556.4586925911464	556.4586925911464	556.4586925911464
-2617.1759215929433	-2563.237803987449	-2506.3576624373386	-2443.593472997999	-2372.003211724814	-2289.6504983958894	-2198.6215276802113	-2102.0081379694852	-2002.9021676554162	-1904.1045579990691	-1807.2526617389399	-1713.6929344828832	-1624.7718318387526	-1540.929250440161	-1458.9788510237536	-1374.8277353519343	-1284.3830051871068	-1184.9589774510143	-1079.4988297027594	-972.3529546607838	-867.8717450435295	-769.5213015864578	-677.2305570931054	-590.0441523840292	-507.00672827978497	-427.10398674014255	-349.0858742817246	-271.6433985603673	-193.4675672319067	-113.6720311002876	-33.06101356188917	47.13861883880073	125.69999955729418	201.57892858248115	274.46187203676266	344.21796257591757	410.7163328557248	473.7323811758967	532.6665684118798	586.8256210830542	635.5162657087999	678.7190727779332	719.1099886570152	760.0388036820436	804.8553081890158	854.7700692835331	902.4367611496115	938.3698347408706	953.0837410109307	941.0063029617953	912.218831789005	880.7160107364849	860.4925230481599	862.0378899678444	881.8209847389115	912.8055186046244	947.9552028082456	980.1316983955572	1001.7884656224171	1005.2769145472022	982.9484552282892	930.6752510178719	858.4124784434105	779.6360673261821	707.821947487464	653.3484678991623	614.2036541357008	585.2779509221328	561.4618029835119	561.4618029835119	561.4618029835119
-2571.315262482532	-2517.8885805743153	-2461.5660338119856	-2399.4517573414287	-2328.6498863085317	-2247.252545772256	-2157.3038204438612	-2061.8357849476834	-1963.8805139080564	-1866.186002429861	-1770.3639275401554	-1677.7418867465444	-1589.6474775566317	-1506.5168500642992	-1425.2203647085423	-1341.7369345146349	-1252.0454725078503	-1153.5102931290508	-1049.0373164814487	-942.9178640838464	-839.443257455045	-742.0255099220103	-650.559402044365	-564.0604061898968	-481.54399472639244	-401.99308459797464	-324.26037105410694	-247.16599392058825	-169.53009302321738	-90.5388039324734	-10.842245197556286	68.54346888765387	146.60222402927687	222.4198567895515	295.49000715519213	365.4082659690321	431.7702240739047	494.1679374461559	552.1793225961817	605.3787611678905	653.3406348051909	696.2337902486051	736.6049346251099	777.5952401582956	822.3458790717525	871.907353049589	918.9674816179837	954.1234137636335	967.9722984732346	955.0190653559298	925.3997665106438	893.158234658748	872.3383025216134	873.4625463313853	892.9685163633077	923.7725064033986	958.7908102376766	990.8389140468857	1012.3290735906737	1015.5727370234149	992.8813524994825	940.1021084821286	867.2251546701169	787.7763810710885	715.281677692685	660.1592878650965	620.3968682087078	590.874428666452	566.4719791812632	566.4719791812632	566.4719791812632
-2525.8239881435143	-2472.8847552546003	-2417.097141214976	-2355.6127648739325	-2285.5832450807598	-2205.1300544420287	-2116.254080593441	-2021.9260649279756	-1925.1167488386154	-1828.5195657203565	-1733.7187169762562	-1642.0210960113898	-1554.7335962308289	-1472.288218942454	-1391.61739706537	-1308.778671421487	-1219.8295828327166	-1122.1886670654285	-1018.718439663825	-913.6424111165683	-811.1840919123198	-714.6951709163593	-624.0400505004399	-538.211311412933	-456.2015344022103	-376.99558562206073	-299.5474728479442	-222.8034892607388	-145.7099280413222	-67.52299196932515	11.261477780609903	89.83773043508768	167.40001522071282	243.16365909266744	316.4282999204431	386.51465330210897	452.74343483573404	514.5227013669416	571.6098747315717	623.8497180130184	671.086994294676	713.680451562864	754.0447774156046	795.1086443538449	839.8007248785323	889.0088617062952	935.4575784164845	969.8305688041318	982.8115266642691	968.9853529291044	938.5417770795473	905.5717357336846	884.1661655096023	884.8788887774136	904.1152709153407	934.7435630536316	969.6320163225356	1001.5497593764414	1022.8694309662984	1025.8645473671963	1002.8086248542247	949.5252800901105	876.0385312881308	795.9224970491998	722.7512959742317	666.9817372404519	626.6013923303301	596.4805233026468	571.489392216183	571.489392216183	571.489392216183
-2480.697875276043	-2428.224887096825	-2372.952020610486	-2312.079397509905	-2242.8071394879603	-2163.286725553194	-2075.4750639768126	-1982.2804203456824	-1886.6110602466724	-1791.1046226959638	-1697.3162404269906	-1606.5304196024995	-1520.0316663852373	-1438.2474059604208	-1358.1767396031412	-1275.9616876109599	-1187.744270281438	-1091.0008882773282	-988.5454637221447	-884.5262991045937	-783.0916969133816	-687.5277271989083	-597.6715302583531	-512.4980139505903	-430.9820861344938	-352.1145089267399	-274.94946147521676	-198.55697718561518	-122.00708946362569	-44.6240886588127	33.25070710376494	111.02172275517479	188.09338322648443	263.81012479642834	337.2764291344087	407.53678925749495	473.63569818275613	534.7965254612348	590.9581467798662	642.2383143595591	688.7547804212221	731.0577655621832	771.4273638854501	812.5761378704491	857.2166499966074	906.0716781335534	951.9048617117214	985.4900555517476	997.601114474268	982.9055626276513	951.6456014711956	917.9571017919325	895.9759343768934	896.2853553078411	915.2581618454656	945.7145365451889	980.4746619624331	1012.261479631872	1033.4089670051876	1036.153860513314	1012.7328965871847	958.9469215087685	884.853220964172	804.073190490537	730.2282256250045	673.8129701008074	632.8150604355435	602.0953813429014	576.5148175365705	576.5148175365705	576.5148175365705
-2435.9327005802725	-2383.9075351695164	-2329.1317079626947	-2268.8545571637437	-2200.3254209765983	-2121.7262602537403	-2034.969526441843	-1942.900293636126	-1848.3636359318086	-1753.9405481820934	-1661.1557082721065	-1571.2697148449568	-1485.5431665437525	-1404.398460003996	-1324.9051838307637	-1243.294724621525	-1155.7984689737498	-1059.9537457819324	-958.5216531286662	-855.5692313935693	-755.1635209562597	-660.5206213990624	-571.4528691151299	-486.92165970032244	-405.88838875049936	-327.35287362635313	-250.46861874790656	-174.42755030001496	-98.42159446753362	-21.84158744890711	55.125994503063176	132.09576512198672	208.68233814147288	284.3590432054325	358.034073598981	428.47433851753567	494.4467471565133	554.9892622520152	610.2240607028808	660.5443729486329	706.3434294287953	748.3644410880353	788.7505408915961	829.994842309865	874.5904588132292	923.092885211265	968.3071416703028	1001.1006296958627	1012.3407507934644	996.7800913979024	964.7119776610685	930.3149206641301	907.7674314882531	907.680383924578	926.3941026041366	956.6812748679349	991.3145880569783	1022.9713200608244	1043.9471109632373	1046.4421913965339	1022.6567919930305	968.3691884050526	893.6698363649598	812.2272366251208	737.7098899379041	680.6501405217424	639.0357064593237	607.7181492994005	581.549030590725	581.549030590725	581.549030590725
-2391.5242407563555	-2339.931258541196	-2285.6372392357775	-2225.941145749844	-2158.1419409931377	-2080.452359691652	-1994.7402238363952	-1903.7871272346263	-1810.3746636936046	-1717.0267170041536	-1625.236330891352	-1536.238839063842	-1451.269575230267	-1370.7454299589751	-1291.8095212571427	-1210.7865239916516	-1124.0011130293838	-1029.0540285964216	-928.6502723556463	-826.7709113291396	-727.3970125389827	-633.6712961462258	-545.383094867794	-461.4833945595815	-380.9231810774823	-302.7136988352397	-226.10722647799395	-150.41630120873438	-74.95346023045052	0.8250182124217424	76.88789170966015	153.06017680959602	229.16689006056063	304.8102036242792	378.70091211605325	449.32696576457806	515.1763147985491	575.1007642622643	629.4075384624316	678.767716521361	723.8523775613629	765.5991869818935	806.0121552909937	847.3618792738505	891.9189557156504	940.0695658193318	984.6622284588368	1016.6610469258593	1027.030124512093	1010.6093361861912	977.7416436246473	942.6457801809152	919.5404792084483	919.0624126295357	937.5200066418089	967.6396260117352	1002.1476355057819	1033.6765259109457	1054.483292096344	1056.731054951624	1032.582935366432	977.7942364459145	902.4889901572141	820.3834106829723	745.193712205831	687.4904025788355	645.2611643366465	613.3479736843285	586.5928068269461	586.5928068269461	586.5928068269461
-2347.468272504446	-2296.294616280388	-2242.469650393912	-2183.342065182602	-2116.260550984041	-2039.4687250149154	-1954.7899120083332	-1864.9423635765042	-1772.6443313316393	-1680.362503987553	-1589.5573186644745	-1501.4376495842373	-1417.2123709686741	-1337.2923647111536	-1258.896543391184	-1178.4458272598092	-1092.3611365680736	-998.3085257379768	-898.9345858753421	-798.1310422569495	-699.7896201595786	-606.9771940698024	-519.4612353133688	-436.1843644258202	-356.08920194269814	-278.20000366773945	-201.86756647745983	-126.52432251657018	-51.602703929781306	23.376234877203608	98.536950454711	173.915277092075	249.54704907862953	325.16339535756765	399.276623487518	470.09433568096847	535.8241341504067	595.1308840149627	648.508502020335	696.9081678188643	741.2810610628915	782.7607120852309	823.2100539405933	864.6743703641625	909.1989450911227	956.9988028376556	1000.9679322439318	1032.1700629311194	1041.6689245203866	1024.393693938849	990.7353373374112	954.9502681729263	931.2948999022453	930.4298794246255	948.632787408937	978.5854379664547	1012.9696452084531	1044.3743424298834	1065.0169396604044	1067.0219661133508	1042.5139510020574	987.224221298305	911.3112950076544	828.5404878941125	752.6771157216857	694.3309103476662	651.4892680024876	618.98400100987	591.6469216935328	591.6469216935328	591.6469216935328
-2303.7605725246967	-2252.9961674556157	-2199.6299774012737	-2141.0602173764123	-2074.685102395772	-1998.7790573715174	-1915.1213468055212	-1826.3674450970807	-1735.172826645493	-1643.9472839577004	-1554.1178819712222	-1466.8660037312238	-1383.3730322828685	-1304.043313146327	-1226.1730417417934	-1146.2813759644685	-1060.8874737095525	-967.724026223779	-869.377858160011	-769.6493275226446	-672.338792316076	-580.4357577991965	-493.6863182488788	-411.02571519649155	-331.38919017340277	-253.81480723819206	-177.75192055828512	-102.75270682831902	-28.369342742930876	45.81256909746822	120.0737224693709	194.66138524349583	269.82282529056164	345.41840770989666	419.76088651526817	490.7761129490533	556.3899382536291	615.0794740330908	667.5268733384069	714.9655495822637	758.6289161773478	799.8477252395209	840.3420836973454	881.9294371825589	926.4272313268985	973.8776791461385	1017.222063192196	1047.626433401025	1056.25683970858	1038.1335616022093	1003.6937967748415	967.2289724708008	943.0305159344113	941.7812223117585	959.7293583559757	989.5145587219586	1023.7764580646024	1055.0620148652854	1075.5474829113148	1077.3164398164818	1052.452463194576	996.6612986291748	920.1373635830008	836.6972434885625	760.1575237783691	701.1688179038134	657.717851391823	624.6253777882097	596.7121506387848	596.7121506387848	596.7121506387848
-2260.3969175172606	-2210.0344711354023	-2157.11925622204	-2099.098504245672	-2033.4194466747933	-1958.387057909443	-1875.7372840758228	-1788.0638142316757	-1697.9603374347453	-1607.7804317400041	-1518.9172311913426	-1432.5237588298817	-1349.753037696742	-1271.0023241502897	-1193.6458078178762	-1114.301911644098	-1029.5890585735535	-937.307319071009	-839.9833536819094	-741.3254704718692	-645.0419775065028	-554.0444299638119	-468.0573714713475	-386.00859276904777	-306.8258845968511	-229.561128660937	-153.76257053245027	-79.10254674877714	-5.253393847303769	68.13452742524572	141.49875948479536	215.29882053793116	289.9942287912392	365.5750299858656	440.1533800011969	511.37196225117947	576.8734601497598	634.94638683963	686.4625743784638	732.9396845526805	775.895379148699	816.8589352862366	857.4060914182007	899.1242013307968	943.60061881023	990.703277624682	1033.4224314702376	1063.0289140249588	1070.7935589669064	1051.8293361226035	1016.617759912418	979.482480905178	954.7471496697127	953.1148792928459	970.8066329333799	1000.4228362681121	1034.56391497384	1065.736788464798	1086.074351104972	1087.6159909957837	1062.401096238657	1006.1076241054756	928.9678085499726	844.852452696343	767.6323596687816	708.0012793228564	663.9447484396285	630.271250531532	601.7892691110013	601.7892691110013	601.7892691110013
-2217.3730841822917	-2167.4080863882727	-2114.9385228203887	-2057.459827704776	-1992.4674352675706	-1918.2964277766798	-1836.640479667103	-1750.0329134156116	-1661.007051498977	-1571.8613221598737	-1483.9545767045843	-1398.4107722052945	-1316.3538657341903	-1238.1734466088394	-1161.3216331283393	-1082.5161758371696	-998.4748252798107	-907.0651932968489	-810.7543369132957	-713.1591744502695	-617.8966242288884	-527.8006531930539	-442.57342277779946	-361.13414304094243	-282.4020240402998	-205.4419870503149	-129.90179821193706	-55.57493488274209	17.745125579694243	90.34261641256506	162.81261323213872	235.82790224945248	310.0612696755436	385.63305149007294	460.4537827471962	531.8815482696925	597.2744328803412	654.7314749575601	705.3155271023211	750.8303954712347	793.0798862209111	833.7930510668505	874.3999239601092	916.2557844106332	960.7159119283684	1007.4726811531873	1049.5668472446644	1078.3762604923015	1085.2787711855997	1065.4814144463649	1029.5079647256205	991.7113813066948	966.4446234729157	964.4292883697983	981.8615245916037	1011.30611859478	1045.3278568357748	1076.395908476069	1096.5969734972714	1097.9221345860237	1072.3624744289682	1015.5653533941571	937.8032425752892	853.0048907474747	775.0990466858234	714.8254486803739	670.1677930808794	635.9207657520213	606.8790525584816	606.8790525584816	606.8790525584816
-2174.6848492199433	-2125.1155722827502	-2073.088813160496	-2016.1470896681215	-1951.832919620566	-1878.5108681212132	-1797.8336894272256	-1712.2761850842082	-1624.313156637768	-1536.1893300427178	-1449.2291288906947	-1364.5269011825426	-1283.1769949191062	-1205.5607294077706	-1129.207309182088	-1050.932910082152	-967.5537079480569	-877.0044379184791	-781.6940723264265	-685.1501428034902	-590.900180981261	-501.7018701163262	-417.23349996525855	-336.40351190962804	-258.1203473310041	-181.46040152066516	-106.17188540872596	-32.17096383501014	40.62619836065868	112.43734261145636	184.01583544255652	256.2489496521324	330.0239580383571	405.5922615271179	480.66177355515924	552.3045356869393	617.5925894869168	674.4345909098621	724.0856534717952	768.6375050790477	810.1818736379514	850.6487814228359	891.3214281800215	933.3213080238257	977.7699150685665	1024.1829726115566	1065.653120682085	1093.667228492436	1099.7121652548938	1079.090193519825	1042.3651491899298	1003.9162615059896	978.1227597087873	975.7228875445273	992.8909467811021	1022.1602536918274	1056.0641245500178	1087.0366201467455	1107.11477934411	1108.236385521969	1082.339222060179	1025.036642162171	946.6442783256706	861.1533328719788	782.5550081223956	721.6384800519454	676.3848192505518	641.5730699618623	611.982276429525	611.982276429525	611.982276429525
-2132.3289948984284	-2083.155815649019	-2031.5708873511337	-1975.1624609562957	-1911.5187874160295	-1839.0331506425134	-1759.3189663905457	-1674.7946833755789	-1587.878750313067	-1500.7639297686424	-1414.7402397086526	-1330.8720119496243	-1250.2235783080866	-1173.16737143419	-1097.308227312583	-1019.5590827615384	-936.8328745993285	-847.130582447261	-752.8053571387823	-657.2983923103743	-564.050881598518	-475.7462651181765	-392.03696889823897	-311.81766544607575	-233.98302726905752	-157.618753230531	-82.57464761774874	-8.891541073939548	63.38973575766776	134.41901253617704	205.10876013002274	276.562109709972	349.88219244679186	425.4523749884309	500.7769658915634	572.640509190045	637.8275489177314	694.0554310610204	742.7727094164799	786.3607397332192	827.2008777603486	867.4252777788566	908.1692881972497	950.3190559559125	994.7607279952306	1040.8323891861207	1081.679876121629	1108.9009633253327	1114.09342532081	1092.6557996798922	1055.1896761674282	1016.0974075965198	989.7813467802692	986.9945230250471	1003.8926716102995	1032.9822043087413	1066.7695328930863	1097.6564969203364	1117.6266470846424	1118.5589618644406	1092.3324197381687	1034.5225948375996	955.4914439078491	869.2975193473691	789.999373554611	728.4393697296945	682.5951142794081	647.2280244122087	617.0995173365528	617.0995173365528	617.0995173365528
-2090.3063257582035	-2041.5290143639136	-1990.3844020794545	-1934.5051880146586	-1871.524071279358	-1799.862329245986	-1721.0955523373884	-1637.5879092390114	-1551.7035686363033	-1465.5849939365467	-1380.4878274343632	-1297.4460061462107	-1217.4934670885473	-1140.993171580454	-1065.6241781515098	-988.394569633917	-906.3124288598784	-817.4441183712798	-724.0891195487392	-629.6051934825574	-537.3501012630358	-449.9349896037306	-366.9845477112192	-287.3768504153344	-209.989972545909	-133.9168715152728	-59.11003506574408	14.263166477861645	86.03536279072894	156.287132549892	226.0908504397832	296.7668401466845	369.6354253568778	445.21280911276426	520.7987118812213	592.8887334852453	657.9784737478328	713.5930671415292	761.3757867370754	803.9994402547613	844.1368354148766	884.1234618923354	924.9455371805484	967.2519607275514	1011.6916319813786	1057.4237852889237	1097.6489945925082	1124.0781687333129	1128.4222165525177	1106.1772768257722	1067.9804080666056	1028.2538987230153	1001.4200372429996	998.244673843783	1014.8679058194948	1043.7733922334912	1077.4447921491276	1108.254425023798	1128.1292518910511	1128.8848941784743	1102.3369733136547	1044.0201108930505	964.3449291886036	877.4410506411263	797.4380976914313	735.234482871921	688.8037790813569	652.8883493100903	622.2305565484724	622.2305565484724	622.2305565484724
-2048.618651907783	-2000.2356940659233	-1949.5287381772023	-1894.1737861947588	-1831.8468400717304	-1760.9965283885174	-1683.1619862345658	-1600.6549753265813	-1515.7872573812706	-1430.652494700023	-1346.47195192296	-1264.248794274885	-1184.986186980603	-1109.0370787402264	-1034.1535521551048	-957.437473301896	-875.9907082572596	-787.9442776727982	-695.5458204998932	-602.072130264871	-510.80000049405766	-424.26993673325484	-342.0772926061656	-263.08113375596884	-186.14052582584293	-110.35394775445171	-35.777531662399	37.29317703422632	108.56263291933536	178.04100897799626	246.96135179990495	316.8624263759143	389.28299769687743	464.8729067257042	540.7262983135324	613.0483932835571	678.0444124589733	733.0464147233886	779.8938112020624	821.5528510806668	860.9897835448737	900.7446981038872	941.6530455610366	984.1241170431825	1028.5672036771864	1073.9611696384402	1113.5631712964584	1139.1999380692885	1142.698199374976	1119.6533982472479	1080.7358321825545	1040.384512293026	1013.0384496907938	1009.4742272392651	1025.8187148069587	1054.5363540136711	1088.091586479198	1118.8296188799477	1138.6187181187784	1139.2079161551612	1112.3462449485664	1053.5250385622649	973.2048394747275	885.588492268226	804.8788415250315	742.0320268534712	695.0173679660944	658.5574796015069	627.3749764983139	627.3749764983139	627.3749764983139
-2007.2677834556841	-1959.2763803935457	-1909.0032764761274	-1854.1667708481493	-1792.4851626543318	-1722.4338725269997	-1645.5168070488962	-1563.9949942903697	-1480.1294623217675	-1395.9664042126699	-1312.6926730295806	-1231.2802868382364	-1152.701263704374	-1077.2980418071752	-1002.8947397796086	-926.6858963680885	-845.8660503190296	-758.6302923340828	-667.175920935845	-574.7007866021498	-484.4027398108302	-398.75299966701925	-317.31625978504803	-238.9305824065471	-162.43402977314702	-86.92917332763243	-12.576621317403875	60.19850880898407	130.97109960297684	199.67994814588158	267.71950963845194	336.848153811303	408.8242503950502	484.43201065283364	560.5590119778934	633.1186732959945	698.0244135329018	752.4143893785957	798.3257085799181	839.0202166479258	877.7597590936757	917.2903507541249	958.2946837698294	1000.9396196072446	1045.3920197328262	1090.4485509531428	1129.4251014352133	1154.267364686169	1156.9210342131414	1133.0829372341	1093.454435810367	1052.488025714102	1024.6362027174653	1020.6840704500221	1036.7471639709597	1065.2736261968723	1098.7116000443523	1129.381292911603	1149.0911701232653	1149.5217614855915	1122.3535968048313	1063.033226078981	982.0712800730123	893.7444097436418	812.3292660475855	748.8402090491891	701.2424352433156	664.2388502324574	632.532359619107	632.532359619107	632.532359619107
-1966.255530510421	-1918.6515989852712	-1868.807397807973	-1814.4826573263792	-1753.4371078883414	-1684.1724861183181	-1608.158553747192	-1527.6070787824524	-1444.7298292315888	-1361.5266946280794	-1279.1500506093582	-1198.540394338849	-1120.638222979976	-1045.7750096749648	-971.8461314812588	-896.1379414351021	-815.936792572741	-729.5013943373959	-638.9798818001909	-547.4927464392246	-458.1604797325963	-373.3860715652905	-292.7025054498327	-214.92526330563408	-138.86982705210562	-63.641739614376164	10.493212059554246	82.97918001596773	153.26031630114647	221.203256378943	288.364569383491	356.72330786649474	428.2585243796584	503.88946371973867	580.2961396637037	653.0987582335741	717.9175254513705	771.695906679151	816.6704046391228	856.4007813935314	894.4467990046206	933.7617841836638	974.8733222380453	1017.7025631241776	1062.170656798473	1106.8899379515071	1145.2374802105076	1169.2815419368658	1171.0903814919725	1146.4646670761113	1106.134706245136	1064.5632163937928	1036.212914916829	1031.8750907145834	1047.6553187097682	1075.9877453306879	1109.3065170056468	1139.9086615415822	1159.542732259954	1159.8201638608557	1132.3523910443787	1072.54052167694	990.9443562902513	901.9133685823488	819.7970322512683	755.6672368339209	707.4855352227166	669.9358961489417	637.7022883438812	637.7022883438812	637.7022883438812
-1925.5837031805104	-1878.3618754795943	-1828.9404830044875	-1775.1199609810005	-1714.7007446349423	-1646.2104936193625	-1571.085765296269	-1491.4903414549094	-1409.5880038845319	-1327.333338099848	-1245.8441445174294	-1166.0290272793102	-1088.7965905275269	-1014.4669312372625	-941.0061177162947	-865.7917111055484	-786.2012725459499	-700.5568156650035	-610.9581640365299	-520.4495937209293	-432.07538077860175	-348.1710455883375	-268.2370858024885	-191.06524339179705	-115.44726032700561	-40.49083799424669	33.43248455878582	105.63520886900773	175.4298364733349	242.61024000257302	308.895776463087	376.48717395513177	447.58516057896213	523.244608752003	599.9369681603605	672.9878328073104	737.7227966961289	790.8898821970516	834.9268251481549	873.6937897544741	911.0509402210446	950.1603627331169	991.3918313968009	1034.4170422984203	1078.9076915242995	1123.2893393520058	1161.0030028240758	1184.2435631742894	1185.2059016364267	1159.797361063063	1118.7751307819528	1076.608861739648	1047.7682048826987	1043.0481752714782	1058.5452444216523	1086.6812479627092	1119.878021524137	1150.4109391927025	1169.9695288842854	1170.096856972044	1142.3359898291365	1082.0427735898809	999.8241734332362	910.0999342993209	827.289801128254	762.5213175825108	713.753222213993	675.6520522969586	642.884345105666	642.884345105666	642.884345105666
-1885.254111574469	-1838.4077355150098	-1789.401912897419	-1736.0771971635652	-1676.2741417553175	-1608.5460194870232	-1534.296980662944	-1455.643894959821	-1374.7036320543948	-1293.386306781573	-1212.7750146089302	-1133.7460961622073	-1057.1758920671462	-983.3727553877353	-910.3730889409566	-835.6453079820391	-756.6578277662127	-671.7957882991706	-583.1112285884614	-493.5729123920978	-406.14960346809215	-323.1098148964295	-243.92105704498428	-167.35058960360345	-92.16567226213388	-17.475659846807737	56.241712270601326	128.16661358193446	197.47921357903277	263.9002053421643	329.3123763053046	396.13903749085625	466.8034999212218	542.4967885752108	619.4807842572612	692.7850817282181	757.4392757489268	809.9952315042963	853.0938958754925	890.8984861677452	927.5722196862839	966.4874507430981	1007.8530816772122	1051.0871518344113	1095.607700560479	1139.6507638731118	1176.7243644776509	1199.1545217513496	1199.2672550714615	1173.0797924847361	1131.37419671591	1088.6237391592165	1059.3016912088876	1054.2042113592352	1069.4190065048815	1097.3566706405288	1130.4277977608776	1160.8873402877816	1180.3676843517003	1180.3455745102467	1152.2977553210326	1091.5358300515434	1008.7108368087589	918.3086724095325	834.815233670717	769.4106586698043	720.0520505268398	681.3907536225074	648.078112337491	648.078112337491	648.078112337491
-1845.2685658008108	-1798.789704730009	-1750.191068318511	-1697.3528812256222	-1638.1553681106468	-1571.177188178186	-1497.7907388140293	-1420.0668519492622	-1340.0763595149713	-1259.6855728268465	-1179.942720738994	-1101.6915114901246	-1025.775653318949	-952.4914310200471	-879.945435611481	-805.6968346671821	-727.3047957610822	-643.21754422216	-555.4395363995817	-466.8642863975609	-380.38530832031057	-298.204272649833	-219.7554753792864	-143.78136887961796	-69.02440552177475	5.404603448379394	78.92141128531371	150.5734123685808	219.4080010777332	285.0724587231118	349.61361433821077	415.67818388731257	485.9128833346996	561.6453460149477	638.9268747438051	712.4896897073141	777.0660110915163	829.0108701728847	871.1705425896156	908.0141150703372	944.0106743436768	982.7444125542218	1024.2599435103982	1067.7169864365912	1112.2752605571868	1155.9782202333004	1192.4042603729686	1214.015511020958	1213.2741022220348	1186.3107346309139	1143.9303913421006	1100.6066260600487	1070.8129924892116	1065.344086216384	1080.2786703577262	1108.0165499117395	1140.957529876925	1171.3370792496376	1190.7333230176412	1190.560050166555	1162.231049681996	1101.0155392956676	1017.6044517236124	926.5441484279581	842.380990870832	776.3434674706467	726.3885744709532	687.1554350715877	653.2831724723862	653.2831724723862	653.2831724723862
-1805.6288759680538	-1759.5083087630871	-1711.3073300995131	-1658.9455285187248	-1600.342492562114	-1534.1021241497424	-1461.565578716342	-1384.7583250753144	-1305.7058320400602	-1226.231108389266	-1147.3473227627585	-1069.8651837656507	-994.5954000030553	-921.8219070278665	-849.7215481841092	-775.9443937635899	-698.1405140581157	-614.8213154162383	-527.9435484134913	-440.3252996821535	-354.7846558545035	-273.45631200881803	-195.74139700736458	-120.35764815840878	-46.022802770215975	28.150760511750143	101.47209769323263	172.85562344277628	241.21575242892598	306.12630647080744	369.7987359898695	435.10389855814213	504.91265174765516	580.6896238967969	658.2745264093891	732.1008414556122	796.6020512056465	847.9357137748138	889.155691059002	925.0399208992407	960.3663411365587	998.9326125071011	1040.6152873274739	1084.3106408093981	1128.9149481645948	1172.2757171510445	1208.0453857117625	1228.8276243360242	1227.2261035131041	1199.488960791377	1156.4422019556157	1112.5562998496937	1082.3017273174833	1076.4686870814535	1091.1263013784546	1118.663422323933	1151.4689020333342	1181.7593705010872	1201.0625692375486	1200.734017632058	1172.1292350739548	1110.4777495559933	1026.5051234845887	934.8109278695719	849.994733720773	783.3279513598824	732.7693483560283	692.9495315901985	658.499107943381	658.499107943381	658.499107943381
-1766.3368521847103	-1720.5640732527354	-1672.750079072169	-1620.8536543944206	-1562.8335839708984	-1497.3189518585775	-1425.620039336695	-1349.7174269900534	-1271.5916954034558	-1193.0228856224244	-1114.9888805353567	-1038.2670234913692	-963.6346578395801	-891.3631323048568	-819.6998171150775	-746.3860878738708	-669.1633201848659	-586.6063338636678	-500.6237255737861	-413.95753619070626	-329.3498065899139	-248.8678261336509	-171.87987813118508	-97.07949437854069	-23.160206671741896	50.76361996374321	123.89428758467095	195.01326501835376	262.9020210921042	327.0610549106459	389.86698668834754	454.4154669169891	523.8021460883505	599.6289650463442	677.5230260434122	751.6177216841289	816.046444573069	866.7686778820838	907.0482670521316	941.975148091448	976.6392570082677	1015.0534149423511	1056.921983559558	1100.872209657272	1145.5313400328778	1188.547263344818	1223.6504356957676	1243.5919550494598	1241.1229193696277	1212.6132442559076	1168.9081158515485	1124.471537935701	1093.7675142875178	1087.578901192973	1101.9639649653366	1129.299824424702	1161.963598391161	1192.1534284649492	1211.3515473668645	1210.8612105978473	1181.9856736588374	1119.91830906626	1035.41295739848	943.1135762493483	857.6641232127148	790.3723177123572	739.2009264917613	698.7764781243395	663.725501183505	663.725501183505	663.725501183505
-1727.393263490899	-1681.9569242197288	-1634.5184995548327	-1583.075904102484	-1525.6270524689562	-1460.8262074597362	-1389.953024677163	-1314.9435079227871	-1237.7336609981608	-1160.0607635842653	-1082.8671988798037	-1006.8966259629098	-932.8927039117174	-861.114019852494	-789.8788731040469	-717.0204910333165	-640.3721010072444	-558.572235987715	-473.4806513163845	-387.7624079298533	-304.08256676472115	-224.44037181827244	-148.17179933053032	-73.94700860220256	-0.43615893399680905	73.24374209283286	146.18829377484664	217.04624712805833	284.4663531684819	347.87607394039617	409.8177156011414	473.6122953363227	542.5808303315454	618.4628303852871	696.6717757475132	771.039639281062	835.3983938487714	885.5088804754228	924.8474128335711	958.8191727577154	992.829342082354	1031.1076279096594	1073.1818384125004	1117.4043070314187	1162.1273672069565	1204.7954147683452	1239.2210950995723	1258.309115973315	1254.96418516225	1225.682584505901	1181.3268921111792	1136.3512601518416	1105.209840801647	1098.6751212451218	1112.7929287098718	1139.9274254342722	1172.442773656698	1202.518758705456	1221.5976582685796	1220.937373124035	1191.795804049787	1129.334280057083	1044.3278430902951	951.4549633270776	865.3941109450845	797.4819070274077	745.6875762788898	704.6384943098109	668.9620367304517	668.9620367304517	668.9620367304517
-1688.7947146531358	-1643.6843892139627	-1596.6109898122781	-1545.6114424855716	-1488.7226732713311	-1424.6240739008774	-1354.5648988808537	-1280.4368684117342	-1204.1317026939944	-1127.344148950118	-1050.9810624906304	-975.7523256480662	-902.3678207549603	-831.073339103484	-760.2583078243579	-687.8480630079385	-611.7679407445834	-530.7202759756474	-446.5153990464796	-361.74063915342754	-278.98332549283805	-200.17416039130848	-124.61733869643642	-50.960428386069275	22.14900256194542	95.59069385964514	168.35361597860705	238.95404708029326	305.908265326166	368.57098774733146	429.65068685347325	492.6942740239189	561.2486606379962	637.1911532197753	715.7206388722957	790.3663998433398	854.6577183806894	904.1562491704773	942.5531366522384	975.5718977038582	1008.936049203222	1047.0938342950105	1089.3924011910872	1133.9036243701103	1178.699378310739	1221.0169163163482	1254.7550069891818	1272.9777977561998	1268.7494360443627	1238.696885789203	1193.69837696054	1148.1949560367664	1116.627669496274	1109.7557617546768	1123.6112689764786	1150.544425263406	1182.9054647171843	1212.8560313525004	1231.8034088358831	1230.9662907468214	1201.5633706648043	1138.7275807465767	1053.248807457905	959.8311758418116	873.1788109413187	804.650592302336	752.2244174823202	710.5329385416159	674.2088075405671	674.2088075405671	674.2088075405671
-1650.536769369534	-1605.7433961676074	-1559.0257515958817	-1508.4595642845582	-1452.1205628638372	-1388.71314582781	-1319.4563911261293	-1246.1980465723375	-1170.7858599799774	-1094.8723352996562	-1019.3290010302431	-944.832141807671	-872.0580422678735	-801.239823598338	-730.8379531927693	-658.8697349964259	-583.3524729545668	-503.0521124557311	-419.729164661581	-335.89278217705925	-254.05211760710853	-176.06906681505404	-101.21649869775044	-28.120025410434746	44.594740891655974	117.80379389284661	190.38955063570953	260.736034002379	327.2272668749893	389.1454840911035	449.3657683099992	511.66141414638275	579.8057162149607	655.8139849520745	734.6695940806068	809.5979331450757	873.8243916899987	922.7109139916271	960.1656632531424	992.233357409459	1024.9587143954916	1063.010060693464	1105.550156974839	1150.365372458388	1195.2420763628827	1237.2070601188027	1270.248804003458	1287.5962105058668	1282.478182115047	1251.6562785452745	1206.0226884118542	1160.0022575553487	1128.0198318163216	1120.8187426940667	1134.4162643228076	1161.1481564954997	1193.3501790050977	1223.1662076773925	1241.9725824695142	1240.9537593714304	1211.2941943731055	1148.101343349732	1062.1746617173983	968.236604777419	881.009627831108	811.8693796589369	758.8042829580027	716.4559539045597	679.4660086748625	679.4660086748625	679.4660086748625
-1612.6149913382126	-1568.1308730128405	-1521.7609866570256	-1471.6195642403243	-1415.8208377322921	-1353.094017886349	-1284.628230591358	-1212.227580520045	-1137.6961723451357	-1062.6446162125583	-987.9095441610526	-914.1340937025611	-841.9614023490262	-771.6122068775713	-701.617641126044	-630.0864381974719	-555.1273311948836	-475.56940405623584	-393.1231440592016	-310.21938931638255	-229.2889779403801	-152.12496605180738	-77.96928180332286	-5.426071355596198	66.90051913070278	139.88236082110052	212.2953941859081	282.3915770216327	348.42286712478165	409.5992507313611	468.96282783537265	530.5137268703166	598.2520762696939	674.3313769844473	753.5186200352907	828.7341689603803	892.8983872978727	941.1730049632486	977.6852173812886	1008.8035863540979	1040.896673683781	1078.8543337000788	1121.6515908432755	1166.78476208129	1211.7501643820428	1253.3611383056805	1285.69911878126	1302.1625643300656	1296.149933473382	1264.5608932135754	1218.2999444773423	1171.772796672461	1139.3851592067108	1131.8619840357187	1145.2051933065077	1171.735951713949	1203.7754239529147	1233.4502489514398	1252.1089625702118	1250.9055749030836	1220.9940960439064	1157.4587000815384	1071.1042170848623	976.6656411177671	888.8779662441417	819.1292752190041	765.4200055618857	722.4036834834465	684.7338351943474	684.7338351943474	684.7338351943474
-1575.0249442572845	-1530.8437476818335	-1484.8148967470856	-1435.0907370937434	-1379.8236143625097	-1317.7672847223032	-1250.081146454902	-1178.5260083702995	-1104.8626792784896	-1030.6602852684969	-956.7212215454647	-883.6562005935688	-812.0759348969835	-742.1892224816952	-672.5972035409402	-601.499103809765	-527.0941490232177	-448.27380940542724	-366.6985331368508	-284.7210128870276	-204.69394132549655	-128.3417330638635	-54.87569048200078	17.121162098152404	89.06580035465697	161.82571327307338	234.07044306895995	303.9200452653747	369.4945753853756	429.93197542775584	488.4417332942494	549.2512233623256	616.5878200094535	692.7433807191592	772.2676953991942	847.7750370633672	911.8796787254861	959.5426521097211	995.1120237816859	1025.2826190173573	1056.7492630927102	1094.6246799099144	1137.6931878759171	1183.1570040238578	1228.218345386877	1269.4744430069568	1301.1025839614497	1316.6750693365484	1309.7642002184475	1277.410860233566	1230.5302631692264	1183.5062053529764	1150.7224831123647	1142.8834057520612	1155.9753344852284	1182.305143502151	1214.1797069931126	1243.7091164459516	1262.2163325387153	1260.8275332470057	1230.6688965464234	1166.8027831569875	1080.0362847763856	985.1126758467248	896.7752308101101	826.4212851043324	772.0644181499189	728.3722703630817	690.0124821600325	690.0124821600325	690.0124821600325
-1537.7621918248665	-1493.8789481067608	-1448.1856836174418	-1398.872377585695	-1344.129009240307	-1282.7335409814862	-1215.8158678951272	-1145.0938682385479	-1072.2854202690642	-998.9186360471488	-925.7625628458894	-853.3964817415299	-782.3996738103131	-712.9696039512241	-643.7764723542197	-573.1086630319976	-499.25455999725676	-421.1669871315739	-340.4565277920408	-259.3982052046276	-180.26704259530445	-104.71924281351973	-31.93572720263385	39.52140327051466	111.0900476390873	183.63316987742917	255.71399372462	325.320807860923	390.4419009666017	450.1433459399372	507.80235255128343	567.8739147890122	634.8130266414953	711.0500475584735	790.9167988351625	866.7204672281475	930.7682394940131	977.8199854554213	1012.4463071993407	1041.6704898788175	1072.515818646897	1110.3191259180298	1153.6714331522837	1199.4773090711296	1244.64132239604	1285.5422663526049	1316.4558321828863	1331.1319356330657	1323.3204924493232	1290.206310044706	1242.7137624997272	1195.202115561767	1162.0306349782038	1153.8809278155215	1166.7239664166195	1192.853064443501	1224.561535558168	1253.943771432236	1272.298475775763	1270.7254303084183	1240.3244167498715	1176.136724791068	1088.969676008056	993.5720999481595	904.6928261587027	833.7364154367157	778.7303535780516	734.3578576282694	695.302144632928	695.302144632928	695.302144632928
-1500.822297739076	-1457.233402219798	-1411.871549019474	-1362.9637804570573	-1308.7371388515005	-1247.9933813097105	-1181.8331240904004	-1111.931698240236	-1039.9644348058835	-967.4189621281909	-895.0320977247362	-823.3529564072801	-752.9306529875829	-683.9520848266721	-615.1552794826438	-544.9160470628614	-471.61019767468804	-394.2505958629446	-314.3983239222837	-234.25151858481544	-156.00831658265028	-81.2573702630736	-9.149394434071606	61.77438048119424	132.97272405956255	205.30404926283217	277.22534259264313	346.59323393559566	411.26435317829026	470.2330500275548	527.0445534711289	586.3818123169799	652.9277753730752	729.2514289046535	809.4659090060404	885.5703892288327	949.5640431246271	996.0051350247267	1029.6882923792593	1057.9672334180595	1088.1956763709609	1125.9356983194837	1169.5828117518947	1215.7408880081455	1261.0137984281885	1301.5599004725977	1331.7554960844307	1345.5313733273676	1336.8183202650885	1302.9473730864554	1254.850560481067	1206.8601592637049	1173.3084462491506	1164.852470198527	1177.4483676583297	1203.3770471213943	1234.9194170805574	1264.1551751816019	1282.3591756820936	1280.6050619925445	1249.966477523467	1185.4636571987708	1097.9032019959607	1002.0383044059391	912.6221569196091	841.065672337948	785.4106447022324	740.3565883638141	700.6030176740443	700.6030176740443	700.6030176740443
-1464.2008256980262	-1420.904037953117	-1375.8706947045594	-1327.3642404487045	-1273.648119681904	-1213.5474003527859	-1148.1336442190839	-1079.0400364908078	-1007.8997623779678	-936.1605570912964	-864.5283558444112	-793.5236438516517	-723.6669063273581	-655.1353986485502	-586.7334568429713	-516.9221871010453	-444.16269561319587	-367.526294227805	-288.5251174250887	-209.2815053432216	-131.91779812037797	-57.95599037482002	13.48330535483877	83.87982204989713	154.7132926916538	226.83767005794874	298.6037861127865	367.73669261671296	431.961441330274	490.2007754502601	546.1682039184416	604.7749271128333	670.9321454114505	747.3475761599649	827.915004574675	904.3247328395362	968.2670631385034	1014.0982308420164	1046.8382040664505	1074.1728841146655	1103.7881722895208	1141.472423709336	1185.4238087542712	1231.942951619946	1277.3304765019798	1317.5226374969097	1346.998208304944	1359.8715925272068	1350.2571937648233	1315.6341797982748	1266.9407751254676	1218.479968423664	1184.5547483701268	1175.7959528735066	1188.1458167680091	1213.8744241192287	1245.2518589927586	1274.3442889653586	1292.4022156584467	1290.472224204608	1259.6008997364256	1194.786712595086	1106.835673956188	1010.5056802039323	920.5546277225196	848.400061929824	792.0981243784115	746.3646056545209	705.9152963443915	705.9152963443915	705.9152963443915
-1427.8933393998352	-1384.8877832388935	-1340.1813224240786	-1292.073052301517	-1238.8620682173357	-1179.3961927565267	-1114.7181574595447	-1046.4194211057102	-976.0914424743432	-905.1427145161434	-834.249866867325	-763.9065633354819	-694.6064677282077	-626.518278957374	-558.5108363519649	-489.12801434524243	-416.91368737046866	-340.99574085442464	-262.83810419796913	-184.48871779547991	-107.99552204133481	-34.81497811105726	35.962369695246885	105.83745629632617	176.31121661092905	248.2333508914422	319.8486207248043	388.7505530315922	452.53267473238265	510.046209967702	565.1731717578748	623.0532703431751	688.8262159638768	765.3385407266704	846.2640642039106	922.9834278343685	986.8772730568152	1032.099402931667	1063.89626700592	1090.2874764482158	1119.2926424271952	1156.9273286826449	1201.1909092389326	1248.0787106915695	1293.5860596360683	1333.425769555514	1362.180601483285	1374.1508033403325	1363.6366230476074	1328.2668606196235	1278.9845244451494	1230.061175006516	1195.768372786054	1186.7092958128867	1198.813592303307	1224.3425280203992	1255.5573687272476	1284.5120740548136	1302.431379105561	1300.3327128498304	1269.233504257963	1204.1090231950038	1115.7659031048258	1018.9686183260064	928.4816431971236	855.7305903341376	798.7856254625373	752.3780525851943	711.23917570498	711.23917570498	711.23917570498
-1391.8954025426162	-1349.181566009299	-1304.801633929408	-1257.089510756369	-1204.3791009436081	-1145.5403531667419	-1081.5873929901459	-1014.0703902003867	-944.5395145840303	-874.3647279824049	-804.1951604558838	-734.4997341196025	-665.7473710886965	-598.0994592936545	-530.4872499263829	-461.53445999414157	-389.8648065041907	-314.6605943710694	-237.33848013843422	-159.87370825722076	-84.24152317836479	-11.834208434080281	58.287796118305586	127.6470115401873	197.7659588929594	269.4904103919789	340.95914286845357	409.6341843075534	472.9775626944488	529.769041339532	584.0593248540845	641.2168531746098	706.6100662376114	783.224374007035	864.5130665565936	941.546403987443	1005.3946464007377	1050.0087813180573	1080.862705942676	1106.3110448982923	1134.7084228086037	1172.2984398344704	1216.880598285399	1264.1433760080565	1309.7752508491114	1349.264588778385	1377.299308258316	1388.3672158744969	1376.9561182125203	1340.8455459899621	1290.981926452335	1241.6034109771335	1206.9481509418542	1197.5904189890957	1209.4489728218725	1234.7786914083022	1265.8344537165021	1294.6594917212765	1312.4504494241753	1310.192323833436	1278.8701119572952	1213.4337212135147	1124.6927006579622	1027.42150975603	936.3946079731111	863.0482636726829	805.4659808105594	758.393072240639	716.57485081682	716.57485081682	716.57485081682
-1356.2039581908853	-1313.7832068897449	-1269.7302645708796	-1222.412940216563	-1170.1990428090696	-1111.9799731310404	-1048.7414991665778	-981.9929807001508	-913.2437775162276	-843.826084420606	-774.363436304395	-705.3022030800336	-637.0887546599595	-569.878472748652	-502.66278621875693	-434.14213573496056	-363.01696196194973	-288.52170319437994	-212.02678824678375	-135.43664356366267	-60.6556955895181	10.986465122498988	80.45959158464007	149.30827270050722	219.07709737370237	290.6083123181699	361.9347954892226	430.38708265251586	493.29570957370464	549.3690151839602	602.8265510765167	659.2656720101247	724.2837327435342	801.0050657341819	882.6619142342494	960.0134991946051	1023.8190415661165	1067.8263522934374	1097.7376022963613	1122.2435524884672	1150.034963783334	1187.58421442711	1232.4901519962225	1280.1332413996658	1325.8939475464365	1365.0354395498236	1392.351703340292	1402.5194290526	1390.215306821506	1353.3703901778385	1302.93318623671	1253.1065655093018	1218.0933985067968	1208.4379526484881	1220.0500829861132	1245.1810414795204	1276.0820800885585	1304.78731003063	1322.4622795533523	1320.0553961618984	1288.5150673614396	1222.763132021497	1133.6151544689885	1035.8601303951812	944.2870554913413	870.3463034643072	812.133760083199	764.4066891327085	721.9223543975265	721.9223543975265	721.9223543975265
-1320.8214668747514	-1278.6940972785853	-1234.967584094629	-1188.0427837350933	-1136.3205526121874	-1078.713131804212	-1016.178301053827	-950.1852247697827	-882.2030673608293	-813.5270441646626	-744.7565742347556	-676.3171275535282	-608.6341741033993	-541.858050616611	-475.0385608246982	-406.9503752090196	-336.3681642509332	-262.5766748944845	-186.90095993446812	-111.17614862836592	-37.23737023365986	33.64727473981053	102.47780077277466	170.8212510936042	240.24466893067074	311.58710094841234	382.77560755553253	451.0092525968013	513.4870999169884	568.8461085534371	621.4748183137848	677.1996641982422	741.8470812070198	818.680358964671	900.7102055931206	978.3841838386357	1042.1498564474837	1085.551527221546	1114.5204641851597	1138.084676418277	1165.2721730008484	1202.7848323918156	1248.020010566079	1296.0489328775284	1341.942824680054	1380.7388752714398	1407.3381297250487	1416.607597058137	1403.4142862879612	1365.8416427681493	1314.838857197817	1264.5715566124506	1229.2053680475383	1219.2533681331213	1230.6184318774629	1255.5508838833807	1286.3010487536935	1314.8955242270529	1332.4660005854457	1329.9204412466938	1298.1668096286185	1232.0963536133813	1142.5334589405113	1044.2857958138773	952.1610344373482	877.6267928160665	818.7904801602657	770.419453481452	727.2810697911319	727.2810697911319	727.2810697911319
-1285.7517684907198	-1243.9165212674063	-1200.514395845742	-1153.9785140273757	-1102.7419976139563	-1045.7374052428388	-983.8950428942012	-918.6446533839273	-851.4159795279012	-783.4680608993358	-715.377124100757	-647.5486924920209	-580.3882894329828	-514.0417237425183	-447.6159460755853	-379.9581925461619	-309.9156992682264	-236.8223068298806	-161.95827371572253	-87.09046288447385	-13.985737294856342	56.148474027672336	124.34247779071084	192.1860146351219	261.26882520176827	332.4269656910528	403.48175454154017	471.500825751335	533.551813318542	588.2003563589765	640.0041144592965	695.0187523238712	759.2999346570691	836.2499350859243	918.6574629281321	996.6578364240524	1060.3863738140453	1103.1835737339968	1131.2106564018945	1153.8340224312512	1180.4200724355806	1217.900904327079	1263.4714052126787	1311.8921594979963	1357.9237515886475	1396.3765015991735	1422.2596724798195	1430.6322628897547	1416.553271488149	1378.2595771748806	1326.6995798126648	1275.999559504925	1240.2857963550846	1230.0388470589817	1241.1563746821153	1265.8903188823986	1296.4926193177446	1324.983936349299	1342.4598131511336	1339.7845136005512	1307.8223015748563	1241.4316771394883	1151.448085112442	1052.7012064998476	960.0207223078363	884.8940302320709	825.439394726341	776.4327969339683	732.6502179982742	732.6502179982742	732.6502179982742
-1250.9987029352994	-1209.4527629477993	-1166.3715031693073	-1120.21960380883	-1069.4617450753756	-1013.0503695035075	-951.8889689300123	-887.3687975172331	-820.8811094275127	-753.6495883093908	-686.2276357561949	-619.00108284745	-552.3557606626807	-486.4330229713655	-420.39631430280036	-353.16460187623466	-283.6568529109181	-211.25539635906958	-137.1960081047859	-63.177825765133065	9.100013042822784	78.49031659589907	146.05367674644694	213.40263124070097	282.1497178248957	353.12809595443485	424.0534119213994	491.8619337270393	553.4899293726046	607.4317935115885	658.4144274064566	712.7228589719178	776.6421161226805	853.7134754853611	936.5032085342061	1014.8338354553696	1078.5278764350048	1120.7217594624008	1147.8075437393848	1169.4911962709177	1195.4786840619613	1232.93304083139	1278.84556715373	1327.6646303174198	1373.8385976108987	1411.9499241889625	1437.1174166718351	1444.5939695460972	1429.6324772983296	1390.6244668120169	1338.515994558261	1287.3917494050665	1251.3364202204389	1240.7965710420533	1251.6662665862623	1276.2014467390861	1306.6580513865483	1335.0523484361224	1352.4419178810936	1349.6446677361987	1317.4785060161764	1250.7673937501368	1160.3595040246903	1061.1090629408202	967.870296599509	892.1523142164293	832.0837574660067	782.4481511373555	738.0290200195902	738.0290200195902	738.0290200195902
-1216.5661101049948	-1175.3051064113506	-1132.539709410409	-1086.765525794871	-1036.47816225744	-980.6496006427999	-920.1573234035681	-856.3551881443444	-790.5970524697287	-724.0720800795888	-657.3106590548607	-590.6784835717496	-524.5412478064595	-459.0354791481399	-393.3810378377218	-326.568617329081	-257.58891107609344	-185.872740840549	-112.6114416158936	-39.4364767034869	32.02069059531121	100.67305605430872	167.61145174798446	234.47116882598496	302.8874984379567	373.6906811469047	444.49075516926666	512.0927081348392	573.3015276734183	626.5404549222868	676.7057450486727	730.3119067272905	793.8734486328545	871.070661550403	954.2469647062676	1032.9115594371042	1096.5736470795682	1138.165352038372	1164.310490990453	1185.0558036808056	1210.4480298544245	1247.881852503241	1294.143727606942	1343.3680543921507	1389.6892320854915	1427.4607486967457	1451.9124473683282	1458.4932600258107	1442.6521185947659	1402.9365850935442	1350.2887419116132	1298.7493015312189	1262.3589764346075	1251.5287216983222	1262.1504627760962	1286.4863677159597	1316.7986045659427	1345.1005625262771	1362.4105154060037	1359.497958166365	1327.1323857686036	1260.1017945956473	1169.2681867171677	1069.5120656245233	975.7139348090705	899.4059432732515	838.7268220638446	788.4669477387125	743.4166968557176	743.4166968557176	743.4166968557176
-1182.457829896314	-1141.4758357496505	-1099.0198179141357	-1053.6157527009184	-1003.7896164211475	-948.5326747173017	-888.6973505571793	-825.6013562399088	-760.5624040646184	-694.7359898946937	-628.6287438505491	-562.585079616857	-496.94941087828903	-431.8526231178317	-366.5714890117309	-300.16925303454695	-231.7091596608403	-160.67113763281915	-88.2018527632835	-15.864655132681134	54.77710517854011	122.69694601271674	189.01585690332246	255.39169530661522	323.482318678853	394.1149106768065	464.7939597592967	532.1932805856576	592.9866878152229	645.5263755020825	694.8780552793501	747.785818174896	810.99375521659	888.3211746684693	971.888253739239	1050.8903868737718	1114.5229685169395	1155.5136190935214	1180.7188629479192	1200.5274504044432	1225.3281317874005	1262.747949941122	1309.3671177900233	1359.0041407785393	1405.4775243511074	1442.9105807784615	1466.6458496365306	1472.3306773275406	1455.6124102537187	1415.196205433447	1362.0184623497294	1310.073391101725	1273.3552017885938	1262.2374806437729	1272.6113184378105	1296.7471820755318	1326.9155384617636	1355.1283806585159	1372.3638063565415	1369.3414394037777	1336.7809036481617	1269.4331708263385	1178.174604229785	1077.9129150386855	983.5558144332243	906.6592159066464	845.3718422044359	794.4906183851369	748.8124695072939	748.8124695072939	748.8124695072939
-1148.6777022057656	-1107.9672350542883	-1065.8126320255749	-1020.7697572423897	-971.3944748274962	-916.6971677835983	-857.506294633157	-795.104832778574	-730.7757596222499	-665.6417714394701	-600.1844399970549	-534.7250559347096	-469.5849098921389	-404.88798572543107	-339.96904015620885	-273.9655231224786	-206.0148845622465	-135.6473840943803	-63.96452006119361	7.539399514138445	77.37006660844072	144.56224008093872	210.2669463204601	276.1642785982331	343.93433018548603	414.40097395248443	484.963201165644	552.1637826904176	612.5454893922583	664.3895901619867	712.9313459918945	765.1445158996412	828.0028589028859	905.4646962269801	989.4265979280434	1068.7696962698872	1132.375123516323	1172.7658282594607	1197.0320244046045	1215.9057421853577	1240.1190118353225	1277.5319437435242	1324.516968920682	1374.5745985329363	1421.205343746429	1458.301026090048	1481.3187085436732	1486.1067644499315	1468.51356715145	1427.4036012457102	1373.7057963496165	1321.3651933349279	1284.326833073403	1272.9250294943902	1283.0511887575963	1306.9859900803165	1337.0101126798477	1365.1356048715925	1382.2999913633844	1379.1721659611649	1346.4210224708745	1278.75981359253	1187.0792276024515	1086.3143116710344	991.4001129686742	913.9164306207236	852.0220715723624	800.5205947237274	754.2155589749558	754.2155589749558	754.2155589749558
-1115.229566929854	-1074.7815884168508	-1032.9189550898118	-988.2270121347005	-939.2911047374811	-885.1406558982716	-826.581399873809	-764.8631487349844	-701.2357145526888	-636.7898783986788	-571.9802973481694	-507.10259747724166	-442.45240486197594	-378.14509781592534	-313.57506360253416	-247.9564417227192	-180.50337167739724	-110.79827758373004	-39.896722023859276	30.777447803828522	99.8003847009467	166.26919186879252	231.36477410739883	296.7889866164823	364.24368459575953	434.5490603822851	504.99865486246523	572.0043460600443	631.9780119987666	683.1301338130131	730.8656050797134	782.3879224864345	844.9005827207427	922.5009076133572	1006.8615195676056	1086.5488661299678	1150.1293948469242	1189.9212471678038	1213.2493401533309	1231.1902847670792	1254.8206919726226	1292.2344445089393	1339.5945122166281	1390.0811367116935	1436.8745596101394	1473.6336902874446	1495.9321091569893	1499.8220643916297	1481.3558041642216	1439.5590459443201	1385.3513843882838	1332.625883449171	1295.2756070800394	1283.5935498661595	1293.4724289216472	1317.2048919928288	1347.0835868260333	1375.1220372042612	1392.2172710572108	1388.987192351255	1356.0497050527665	1288.080014044542	1195.982527875079	1094.7189560092993	999.2510079121245	921.1818859195926	858.6807638522059	806.5583084015827	759.6251862593415	759.6251862593415	759.6251862593415
-1082.1172639650886	-1041.9211799289294	-1000.3395904519354	-955.9869900932708	-907.4778734121008	-853.8607151179083	-795.9199105214468	-734.8738350837885	-671.9408642660047	-608.180764457085	-544.0188657576883	-479.72188919639143	-415.5565558017707	-351.62749023430575	-287.390931682089	-222.14102296511575	-155.1719069033813	-86.12061545936963	-15.995737165519305	53.85125030324246	122.0688692719884	187.81805498609293	252.30939437213706	317.26588727700334	384.4105335475743	454.5593593745517	524.9004963239142	591.71510230546	651.2843352289867	701.7480413661718	748.6808204362118	799.5159605201821	861.686749699159	939.4294902150195	1024.1925409528476	1104.2272749585284	1167.7850652779468	1206.9791434501612	1229.3701749869178	1246.3806838931353	1269.4331941737325	1306.8560628358568	1354.6009788955698	1405.5254643711608	1452.4870412809203	1488.9101790265884	1510.4871365437095	1513.4771201512797	1494.1393361682942	1451.6628129432606	1396.9558669427379	1343.8566366627965	1306.2032605995078	1294.2452233750657	1303.8773941161548	1327.4059880755822	1357.1372205061562	1385.0874796952746	1402.1138460686977	1398.7835730867762	1365.6639142098613	1297.3920633326934	1204.8849760875776	1103.1295485412077	1007.1126767602782	928.4598803073625	865.3511727285477	812.6051910658007	765.0405723610875	765.0405723610875	765.0405723610875
-1049.3446332079732	-1009.3882936821097	-968.0753414570294	-924.0491638335152	-875.9531481123504	-822.8549214990901	-765.5190708183783	-705.1344227996304	-642.8898041722626	-579.8148832994499	-516.3026950794031	-452.58711604409297	-388.9020227254898	-325.33869382555963	-261.4180167262518	-196.51828097951145	-130.01777613728376	-61.6111950797966	7.741155999590937	76.76256757923696	144.17633013749946	209.20908304265782	273.1008612226761	337.5950484954397	404.4350286788339	474.4320603376307	544.6689010241477	611.2961830375896	670.4645386771607	720.2433477324764	766.3769799547968	816.5285525857926	878.361182867135	956.2501254193885	1041.419184378694	1121.8043012600851	1185.3414175785967	1223.9387847381468	1245.3938936981872	1261.4765453070547	1283.9565404130851	1321.3974093227691	1369.537600175216	1420.90929056769	1468.0446580974549	1504.132097963419	1524.9848757710668	1527.0724747275274	1506.8643780399304	1463.7151756565177	1408.519884489987	1355.0586281941487	1317.111530422813	1304.8822316370938	1314.2684395273122	1337.5913785910907	1367.172273326054	1395.0317343833872	1411.9879170285228	1408.5583626804566	1375.2606127581828	1306.6942526073044	1213.7870432798582	1111.5487897544886	1014.9892970098397	935.7547122881426	872.0365518859697	818.6626743634798	770.4609382808317	770.4609382808317	770.4609382808317
-1016.913864664496	-977.1840279243431	-936.1262746200347	-892.412688187415	-844.7153520623285	-792.1212117281049	-735.3766608580141	-675.6429551728113	-614.0813503932517	-551.6923314746	-488.83330031015703	-425.7008880277336	-362.4917257551402	-299.28086278244496	-235.65702104874825	-171.0873406554078	-105.03896170378161	-37.2677019879186	31.315909927368182	99.51266778457466	166.12336532619676	230.4424818417947	293.7392388091857	357.77654325325125	424.31730219887294	494.16732385367203	564.3040211562295	630.747708227867	689.5186991899046	738.6160854009124	783.954067168453	833.4256220373379	894.9237275523786	972.9625601302988	1058.5410916754736	1139.2794929641905	1202.7979347727362	1240.7996381925316	1261.3200255755269	1276.4775695888052	1298.3907428994498	1335.8589507226814	1384.4053284662677	1436.2339440861142	1483.5488655381268	1519.3006925670518	1539.426152073001	1540.6085027449283	1519.5310032717866	1475.7161899772711	1420.0437097240442	1366.2324870095108	1328.0014463310754	1315.505948163007	1324.6470968870315	1347.7624328617383	1377.189496445719	1404.9544443632576	1421.8378988014183	1418.3090983129591	1384.8372814506395	1315.9851153697248	1222.6889816355151	1119.978690415819	1022.8840518784434	943.0696802111397	878.7394056814325	824.7318625767895	775.8856851846788	775.8856851846788	775.8856851846788
-984.820548778559	-945.304737529022	-904.489509135297	-861.0754464531971	-813.7631323385344	-761.6589650100453	-705.4926041381627	-646.3995247562425	-585.5152018976414	-523.8117769876114	-461.60805701898704	-399.05951537649855	-336.32162544487596	-273.45064468879093	-210.10596689268152	-145.84776992092728	-80.2362316379077	-13.091374464272471	54.72740095424771	122.10084941565204	187.90972571793952	251.518265960779	314.2246314505173	377.81046479517073	444.0574086027558	513.7651952000483	583.8059157888611	650.0697512897669	708.4468826233378	756.8662771723606	801.4120481684787	850.2070953055498	911.3743182774315	989.5668033172415	1075.5583828151375	1156.653075700537	1220.1549009028574	1257.5619690907238	1277.1487578895874	1291.383836664108	1312.7357747789451	1350.2405784066555	1399.204000951389	1451.499232625194	1498.9994636401195	1534.4157675593087	1553.8107513502869	1554.084905331676	1532.138719822098	1487.6650417154758	1431.5261442069416	1377.3766570669297	1338.8712100658743	1326.1145140426763	1335.0116041101028	1357.9175964493868	1387.1876072417629	1414.8546169531642	1431.6630631883256	1428.0352478366826	1394.3934727876701	1325.2641545254232	1231.590167912879	1128.418502407674	1030.7961474674453	950.4040818059478	885.4592411614104	830.8125505281794	781.3149349006019	781.3149349006019	781.3149349006019
-953.0586261035409	-913.7455915258959	-873.1614273670115	-830.0350040456478	-783.0951919805648	-731.4679211797039	-675.8673600077293	-617.4047364184858	-557.1912783658182	-496.17153070761987	-434.6233059179759	-372.6577333750201	-310.3859424568858	-247.8433104761916	-184.7622064834967	-120.79924746384518	-55.6110504022813	10.915661026200231	77.97373638680207	144.52591855477635	209.5349504053751	272.43640217038046	334.5571535076951	397.6969114317516	463.6553829569826	533.2256908279404	603.1746207096554	669.262373997278	727.2491520859581	774.9939434256788	818.7508846857532	866.872899590327	927.7129118635465	1006.0629294661246	1092.4712973050448	1173.9254445238575	1237.412800266114	1274.226242239293	1292.8804424065895	1306.195521295127	1326.9915994320284	1364.5420399002699	1413.9331760062391	1466.7045836121758	1514.3958385803205	1549.47676747519	1568.1381996704085	1567.501215241877	1544.686894265497	1499.5606991602838	1442.965621717718	1388.4890360723941	1349.7183163589068	1336.7052622607528	1345.359375657038	1368.0545839757692	1397.1648146449547	1424.7311005272923	1441.4628962242437	1437.7367617719624	1403.9292572066006	1334.5311153309012	1240.489760013964	1136.866787891478	1038.7237955991322	957.756214647259	892.1948160447578	836.9042056751714	786.7489894220428	786.7489894220428	786.7489894220428
-921.622037192824	-882.5017589447201	-842.1384116793776	-799.2889263795574	-752.7102340280211	-701.5478200718768	-646.5013878156235	-588.659195028107	-529.1094994781732	-468.76990350376497	-407.87538771921027	-346.4902773079344	-284.678897453362	-222.45413107624483	-159.62309204664228	-95.9414519719404	-31.164882459525295	34.75127801855446	101.05302353160043	166.78668128425176	230.99857848114755	293.19685724136576	354.7369193417405	417.4359814735443	483.1112603280501	552.548827188526	622.4101717062224	688.3256381243855	745.9255706862607	792.999104539722	835.9705384511534	883.4229620915668	943.9394651319739	1022.4510130628536	1109.2800746525518	1191.0969944888814	1254.5721171596554	1290.7929224448071	1308.5154308927508	1320.912798244022	1341.1581802391554	1378.7630827291016	1428.5924120064742	1481.8494244743017	1529.737376535614	1564.483136849695	1582.4080231008486	1580.8569652296349	1557.1748931766128	1511.4021306008453	1454.3605760354112	1399.5675217318912	1360.5402599418674	1347.2755258018858	1355.6878259883474	1378.1711100626171	1407.1193275860617	1434.582743459825	1451.2368839441683	1447.4135906391311	1413.4447051447546	1343.7857430426582	1249.3869158407842	1145.3221090286545	1046.6652080957915	965.1243763097641	898.944888050328	843.0062954752863	792.1881507424421	792.1881507424421	792.1881507424421
-890.5047225997869	-851.5684088152444	-811.4168444365902	-768.8347788697124	-722.6069615204996	-671.8984015213557	-617.3951469107502	-560.1635054536677	-501.26978491509317	-441.60520624518233	-381.3606431347729	-320.5518824598737	-259.1947110964931	-197.2783774205448	-134.6859758075633	-71.27406213298812	-6.89919227225897	58.41335004784864	123.96336969521525	188.88194368638557	252.3001490379041	313.79959794450474	374.7640433136777	437.02777323110223	502.42507578245784	571.7346207329858	641.5126045661751	707.2596054450773	764.4762015327433	810.8817808933475	853.0709711955583	899.8572100091674	960.053934903966	1038.7311285933358	1125.9849543650168	1208.16812065034	1271.6333358806348	1307.2624745138353	1324.0540751142914	1335.5358422729564	1355.2354805807838	1392.9034544187289	1443.1812673277525	1496.9331826388177	1545.0234636828873	1579.434320217824	1596.6197477090918	1594.151688049055	1569.602083130078	1523.1883043263117	1465.7094409390595	1410.6100117514104	1371.334535546454	1357.822637650726	1365.9943695645418	1388.2648893316634	1417.0493549958526	1444.4083941249478	1460.9845123830971	1457.0656849585248	1422.9398870394566	1353.0277829171948	1258.2807932953544	1153.7830279806287	1054.6185967797103	972.5068643681554	905.7082148969756	849.1182873860457	797.6327208552411	797.6327208552411	797.6327208552411
-859.7006228778113	-820.9407101672219	-780.9931080028473	-738.6701269309019	-692.7840774976003	-642.5194053629361	-588.549096642018	-531.9182725637326	-473.67205435696764	-414.6757498010104	-355.0754128767494	-294.8372841154732	-233.92760404847056	-172.31132044068843	-109.94820999170736	-46.79675663476634	17.18455569689573	81.8997506491386	146.70288218421655	210.81051184348263	273.4392011682898	334.2445910505646	394.6386397845286	456.47238501497657	521.5968643867036	590.7830879124983	660.4819550771243	726.0643377333395	782.9011077339011	828.6419928654108	870.0521446498453	916.1755705430259	976.0562780007738	1054.9033505434775	1142.5861759497982	1225.139218062964	1288.5969407262028	1323.635363252946	1339.4967268374292	1350.0648281440908	1369.2234638373693	1406.9629024947283	1457.6993003457312	1511.955285532967	1560.253486199025	1594.329762114576	1610.7728995626212	1607.384916454242	1581.9678307005227	1534.9181886258334	1477.0106502077008	1421.6144038369387	1382.0986379043609	1368.343930791922	1376.276420846132	1398.3336364046395	1426.9531058050945	1454.2069008968442	1470.7052675760262	1466.6929952504765	1432.4148733280306	1362.2569802110106	1267.1705502796892	1162.2481069088246	1062.582173473175	979.9019763971243	912.4835543035538	855.2396488649704	803.0830017538808	803.0830017538808	803.0830017538808
-829.2036785802786	-790.6138320304062	-750.8635847423473	-708.7925359779151	-663.2402849989235	-613.4105714314131	-559.9636963583348	-503.9241012268665	-446.3162274841864	-387.9798450403879	-329.01603765722524	-269.3412175593679	-208.87179697148562	-147.5482310682725	-85.40714682452214	-22.509214165052903	41.08489698531692	105.2083533574802	169.26966830517435	232.57119183784792	294.41527396494945	354.5318033303131	414.3608231153154	475.7699151357186	540.6266612072849	609.6942451782421	679.318259026681	744.7398967631583	801.2003523982304	846.2797608347672	886.9140205448915	932.3779708930397	991.9464512436477	1070.9677533991846	1159.0839789142517	1242.0106817814824	1305.4634159935106	1339.9120534687067	1354.8437378283825	1364.4999306195868	1383.1220933893685	1420.941174482677	1472.146069436067	1526.9151605839934	1575.4268302609128	1609.1689070749508	1624.8670047289193	1620.556183199301	1594.2715024625777	1546.5907517885607	1488.2626376203727	1432.5785956944635	1392.8300617472844	1378.8367382101246	1386.5313942936282	1408.3750659032776	1436.8287889445558	1463.9771121496985	1480.3986355579532	1476.2954720353202	1441.8697344478	1371.473080180606	1276.0553446958024	1170.7159079746655	1070.5541499984727	987.3080099713618	919.2696639889164	861.3698473695813	808.5392954318017	808.5392954318017	808.5392954318017
-799.0078302605673	-760.5829434345471	-721.0246570192849	-679.1995714255385	-633.9742870640656	-584.5716395615785	-531.6394054086061	-476.1815963116311	-419.2022239771364	-361.51580283245056	-303.1788581882833	-244.05841807619026	-184.0215105277269	-122.98438023489126	-61.06013853145268	1.5888865883768162	64.80036713038524	128.33703170793186	191.6618353646611	254.1627897517887	315.22790652053027	374.6612015545196	433.9307076670622	494.9204619038816	559.5145013107013	628.4681089813978	698.0215522024575	763.2863443085214	819.3739986342284	863.7951051802743	903.6565606115764	948.4643382591075	1007.7244114538406	1086.924411646365	1175.4786027657365	1258.782906860628	1322.2332459797108	1356.093009967687	1370.095459853371	1378.841324461607	1396.9313326172385	1434.8380179081537	1486.5211329744184	1541.8122352191424	1590.5428820454367	1623.9511996339481	1638.901589275471	1633.6650210383364	1606.512464990875	1558.2049621036451	1499.463836956114	1443.5004850299745	1403.5263018069206	1389.298392889984	1396.7567043675422	1418.3868924493104	1446.6746133450047	1473.7178762576955	1490.0641023638748	1485.873065833391	1451.3045408360906	1380.6758280824813	1284.9343344457086	1179.1849933395765	1078.5327381778902	994.7232626655601	926.0653016719174	867.5083503574001	814.0019038824457	814.0019038824457	814.0019038824457
-769.10701847206	-730.8432134093991	-691.4727071978597	-649.888798688562	-604.9847867326278	-556.0023495882289	-503.5766831417412	-448.691362686592	-392.3299635162083	-335.2819340463377	-277.5602151820101	-218.9836209505762	-159.3709653793866	-98.61503887214249	-36.904537337947474	25.497866937744092	88.3295016694779	151.28365923554855	213.877490669246	275.5841116676091	335.8766379276766	394.632752493951	453.34840780079037	513.9241236300161	578.2604197634499	647.1046957731431	716.5918703920646	781.7037421434143	837.4221095503904	881.1880462807869	920.2797265807764	964.4345998411259	1023.3901154526025	1102.7733997709238	1191.7702870116093	1275.4562883551293	1338.9069149819536	1372.1786975564546	1385.252244678613	1393.0891844323123	1410.651144901435	1448.6531802967343	1500.824049336441	1556.6459368656567	1605.6010277294822	1638.6760843265674	1652.8761792697587	1646.7109627254526	1618.6900848600442	1569.7597878602364	1510.6126819939616	1454.3779695494582	1414.184852814965	1399.7262278161488	1406.9497655283833	1428.3668306644695	1456.4887879372084	1483.4280415950184	1499.7011540287879	1495.4257271650215	1460.719362930225	1389.864969173136	1293.8066774314216	1187.6539251649813	1086.5161498337147	1002.1460320544102	932.8692250714105	873.6546252859475	819.4711290992531	819.4711290992531	819.4711290992531
-739.4951837681348	-701.3898109847124	-662.204117642266	-620.8577831817721	-576.2704870442066	-527.7024413461556	-475.77598890664524	-421.45400522031105	-365.69936578178886	-309.27654955118504	-252.1564493504884	-194.1115614671581	-134.91438218865343	-74.43547791162035	-12.93769546945154	49.21804819527356	111.67083613997555	174.04610947538868	235.91474152550143	296.83396366761633	356.3610072790353	414.4464229193769	472.61403787752386	532.7809986246752	596.8644516320301	665.6040220046585	735.0292493831148	799.9921520418246	855.3447482552136	898.4586045151624	936.7834801833707	980.2886828389934	1038.9435200611856	1118.5147922587685	1207.9592711592284	1292.0312213197183	1355.4849072973911	1388.1695810415786	1400.3144440703277	1407.2436852938645	1424.281493622415	1462.386409173997	1515.054376897794	1571.4156929507817	1620.600653489935	1653.3430056878083	1666.790300779267	1659.6935410147553	1630.8037286447172	1581.254197347486	1521.7076065129545	1465.2089469589034	1424.803209503114	1410.1175759732703	1417.1079922366632	1438.3125951704872	1466.269521651935	1493.106456535852	1509.309276587689	1504.9534065505472	1470.1142711675284	1399.0402487090705	1302.6715315549563	1196.1212656123041	1094.502596788233	1009.5746157126039	939.6801919062494	879.8081396127448	824.9472730756652	824.9472730756652	824.9472730756652
-710.1671809496586	-672.2186267125983	-633.2157913930174	-592.1043939083955	-547.8301531762116	-499.6714583396278	-448.23737944453427	-394.4696567625034	-339.31003056510775	-283.49805243460463	-226.96451919598954	-169.43803898494306	-110.64721993714559	-50.441981190295174	10.842514109839296	72.7497918154713	134.82337777881426	196.6228826146298	257.772255987872	317.911532326043	376.68074605664526	434.1022597720765	491.727748724318	551.4912163302465	615.3266660067387	683.9661261377915	753.3337249758792	818.1516157405968	873.1419516515381	915.6067889798343	953.1677962027615	996.0265448491324	1054.3846064477596	1134.1486483954047	1224.0457215606268	1308.5079726799345	1371.9675484898353	1404.065975181205	1415.2822967623827	1421.3049366960754	1437.8223184449896	1476.037449844298	1529.2116762190374	1586.1209272667113	1635.5411326848227	1667.9513903148018	1680.6434705737815	1672.6123120228235	1642.8528532229866	1592.6873546731956	1532.747364623831	1475.9917532631355	1435.3793907793538	1420.470328357147	1427.2293411668468	1448.222385375201	1476.0154171489587	1502.7522498549686	1518.888125660476	1514.456143932827	1479.4894040393667	1408.2015335019626	1311.5282724605677	1204.5858892096567	1102.490652043705	1017.0076422756316	946.4971932921333	885.9684514983521	830.4305632994295	830.4305632994295	830.4305632994295
-681.121521807436	-643.3284372346003	-604.5067141958843	-563.6277142254078	-519.6627988572903	-471.908158750807	-420.959301065855	-367.7365620874868	-313.16027810075457	-257.9452146581007	-201.98385438152727	-144.963109160426	-86.56989088418867	-26.63488416663086	34.43613548073657	96.09361982197896	157.78802062116168	219.01498544893633	279.45094510229904	338.81752618483256	396.83635530011907	453.6006306753758	510.6898370323591	570.0550307164596	633.6472680730683	702.1911346770634	771.5053330212708	836.1820948280046	890.8136518195777	932.6325636415481	969.4327016324504	1011.648265054063	1069.7134531681645	1149.6749666647324	1240.0295119465372	1324.8862968445492	1388.3545291897376	1419.8675945397868	1430.1555893592388	1435.272787839352	1451.2734641713835	1489.6060387271045	1543.2955166003426	1600.761049065439	1650.4217873967357	1682.5005930531993	1694.4351682323	1685.4669253161326	1654.837276686792	1604.0592072197683	1543.731991764127	1486.7264776623279	1445.9135122568307	1430.7846080081745	1437.3139378492094	1458.0963398308663	1485.7266520040746	1512.3656719294863	1528.438035206646	1523.9343369448195	1488.8451722532736	1417.3491765841973	1320.3771467614713	1213.0479199518984	1110.480333322282	1024.4450646221765	953.3201539321401	892.1354819154836	835.9209292355174	835.9209292355174	835.9209292355174
-652.357632379754	-614.7187407146172	-576.0763924729495	-535.4271310782194	-491.76749995389616	-444.41110443132544	-393.9397974733592	-341.2524939507263	-287.2481087341556	-232.61690040164862	-177.21450236029858	-120.68789172447123	-62.684045608532614	-3.0155352044621386	57.842691985306196	119.2500943807248	180.5661304017461	241.22405142609693	300.9522806626014	359.55303427785805	416.82852843846536	472.94198342311466	529.5006359588687	588.4727268848828	651.8264970403123	720.2791961376662	789.5441093828647	854.0835308551824	908.3597546338926	949.5358811846296	985.5782365184654	1027.1539530328319	1084.9301631251617	1165.093730350253	1255.9104428923706	1341.1658200931465	1404.6453812942116	1435.5740036333568	1444.933995433009	1449.1470228117541	1464.6347518881785	1503.0919100206654	1557.3054695267865	1615.3354639639108	1665.2419268894073	1696.9899508107865	1708.1648640361232	1698.2570538236346	1666.7569074315372	1615.36989818826	1554.661843703082	1497.413647655493	1456.406213724984	1441.0610959778978	1447.3624500279846	1467.935081875846	1495.4037975220842	1521.9472535371142	1537.9595087705977	1533.38847264201	1498.1820545708256	1426.483652543339	1329.2186188131252	1221.507794200577	1118.47201952609	1031.8871666917219	960.1492319261944	898.3092425398943	841.4182258432076	841.4182258432076	841.4182258432076
-623.8749387049032	-586.3890353165515	-547.9243326462989	-507.50203141224455	-464.1433323324873	-417.17885723281915	-367.17691236980227	-315.0152251076914	-261.5715228107414	-207.5119738452271	-152.6565105855038	-96.6135064079466	-38.991334688930785	20.41471733237283	81.06170696561071	142.2197776576336	203.15907285529238	263.251713993897	322.27773446259414	380.11914563898983	436.6579589006899	492.1267658091302	548.1604786610658	606.7445899370813	669.8645921177617	738.2304590347892	807.4500899242332	871.8558653732614	925.7801659690404	966.3166942934014	1001.6044409068322	1042.5437183644842	1100.0348392215094	1180.4049227354658	1271.6883149735354	1357.346168705307	1420.8396367003693	1451.1847669779463	1459.6171885558026	1462.927425701338	1477.9060026819539	1516.494797923227	1571.2411064834446	1629.8435775790708	1680.0008604265702	1711.4188004953457	1721.8320282665513	1710.9823704742796	1678.6116538526235	1626.619570779725	1565.5372762099323	1508.0537907416417	1466.8581349732506	1451.300473317862	1457.3755454474021	1477.7392348485007	1505.0474250077896	1531.497525455558	1547.4530498967288	1542.819038079882	1507.5005297535984	1435.605435966951	1338.0531529709858	1229.9659483172397	1126.4660895572522	1039.3342324237499	966.9845853742191	904.4897450473368	846.9223080817782	846.9223080817782	846.9223080817782
-595.6728668211705	-558.338819204302	-520.0500411380156	-479.8518021728935	-436.78937185951764	-390.20997900692055	-340.6686894579359	-289.0225283138472	-236.12852067593835	-182.6292991688112	-128.30992651033984	-72.74107294171641	-15.493408704133174	43.654525080039264	104.09270376371599	165.0032318186336	225.56821371652865	285.099606600125	343.42877829609574	400.5169493021011	456.32534011580134	511.15542562726216	566.6696982961718	624.8709049746232	687.7617925147102	756.0450718836247	825.2233105089517	889.4990399333761	943.0747916995809	982.9749556521894	1017.511354843579	1057.8176706280667	1115.0275843599688	1195.6085271038717	1287.3629287654414	1373.426968960614	1436.936827305324	1466.6994490895872	1474.2048422997314	1476.6137805961635	1491.0870376392909	1529.8144366330373	1585.101998955393	1644.284795527864	1694.697897271958	1725.786479014662	1735.436131204886	1723.6425481970196	1690.4014243454535	1637.8083681952194	1576.3586450539167	1518.6474344197864	1477.2699157910693	1461.5034210796132	1467.3538918516936	1487.5094220871924	1514.6581057659919	1541.0170184625267	1556.9191621294383	1552.2265203139207	1516.8010765631684	1444.715001442597	1346.8812135905102	1238.4228186634343	1134.4629223178947	1046.7865457577436	973.826372376139	910.6770011135656	852.4330309105076	852.4330309105076	852.4330309105076
-567.7508427668456	-530.5675905417702	-492.4530243701847	-452.4758303055793	-409.7046944014437	-363.5030316052647	-314.41317244051453	-263.272176324662	-210.91710267517598	-157.96774055237876	-104.17479758800624	-49.071711056647615	7.808081767107748	66.70253967469985	126.9352057216854	187.60101902965033	247.79491872018053	306.76936269256726	364.4068839569223	420.7475343010628	475.83136551280586	530.0284106713483	585.028628021406	642.8519570990744	705.518337440449	773.7231831993624	842.8638070005934	907.0129960866582	960.2435377000722	999.5106179453169	1033.2990183747324	1072.9759194026242	1129.9085014432983	1210.7045267389706	1302.934084843498	1389.407847138648	1452.9364850061884	1482.1176144843112	1488.696630236906	1490.205871584287	1504.177677846769	1543.050560348343	1598.8877184277064	1658.6585234272347	1709.3323466893025	1740.0923232765188	1748.9766431324267	1736.2372599208047	1702.1261273054297	1648.9364336357971	1587.1263060042722	1529.195106188938	1487.642195967877	1471.670620314695	1477.2981569850904	1497.2462669302827	1524.2364111014929	1550.5062633357263	1566.3583490131236	1561.6114063996104	1526.0841737611115	1453.8128235578397	1355.703265027156	1246.8788416007073	1142.4628967101416	1054.2443906331853	980.6747510318769	916.8710224143341	857.950249288674	857.950249288674	857.950249288674
-540.1082925802182	-503.0748474928577	-465.1327887648918	-425.37350275571526	-382.88837582472263	-337.0565768794867	-288.40840502029266	-237.76194189560388	-185.93526915388352	-133.5261621759076	-80.25117127170246	-25.60654048360709	30.911486146039493	89.55741275251734	149.5887361815824	210.01370145660962	269.840553600974	328.2626157190099	385.21352323888993	440.811989669746	495.1767285207101	548.7461687352264	603.2376009939883	660.688031412001	723.1344661042702	791.2649414971928	860.3716152627313	924.3976753842401	977.2863098450728	1015.9236338571076	1048.9674715463182	1088.0185742672024	1144.6776933742576	1225.6929049242617	1318.4015837831134	1405.2884295189913	1468.838141700074	1497.438827678149	1503.0922259394367	1503.7034827537668	1517.1777443909682	1556.2029032673904	1612.5978363854608	1672.9641668941272	1723.9035179423365	1754.335670188699	1762.4530343304743	1748.7661785745854	1713.7856711279537	1660.003910302513	1597.8406148302363	1539.6973335481077	1497.9756152931116	1481.802752074653	1487.2090085918228	1506.950392716132	1533.7829123190936	1559.9657908528636	1575.7711140921826	1570.9741833924347	1535.3503001090035	1462.899376900243	1364.519771636379	1255.3344534906057	1150.466391636118	1061.7080509895575	987.5298794413567	923.071820625396	863.4738181755549	863.4738181755549	863.4738181755549
-512.7446422995753	-475.86008822146334	-438.0888407442194	-398.5442064687117	-356.3394919958081	-310.8691766812188	-262.6524309000221	-212.48959778213828	-161.18102045748768	-109.30342821937288	-56.539095014625474	-2.346680953459199	53.81515385391207	112.2177959496569	172.05281848547278	232.24184126543952	291.70648409363685	349.5809991272415	405.850167935817	460.7114044420238	514.3621225685225	567.3091476127363	621.2969503711399	678.3794130149711	740.610417715467	808.6704952923078	877.7467711589405	941.6530193772555	994.2030140091421	1032.213956071887	1064.516754404365	1102.945744800848	1159.3352630556071	1240.5736449432468	1333.7652261596986	1421.0683423812268	1484.6413292840948	1512.6626531871334	1517.3913029794357	1517.1063981926613	1530.08705835847	1569.2711995884283	1626.231924313733	1687.2011315454865	1738.410720294793	1768.5158566589873	1775.8647750803298	1761.2289770873128	1725.3799642084289	1671.0109413964224	1608.5019273010469	1550.154643996308	1508.2708135562114	1491.9004974110326	1497.0871144161226	1516.6224227831033	1543.2981807235956	1569.3961317916476	1585.1579609110145	1580.3153383478782	1544.5999343684211	1471.9751360573705	1373.331197773637	1263.7900906946775	1158.4737859979487	1069.177810766343	994.3919157045025	929.2794074225054	869.0035925304298	869.0035925304298	869.0035925304298
-485.65931796320723	-448.9228108914896	-411.320686730254	-371.9873283899828	-330.05711878115807	-284.9393928620971	-237.14329378245822	-187.45291673973426	-136.6523569314186	-85.29840286275328	-33.03861626997562	20.706747802928277	76.51743431197218	134.68234090228043	194.32697597541917	254.28600062206493	313.3940759328943	370.7261463650475	426.3182898415189	480.44686765176664	533.3882410852489	585.717795097715	639.2070093100799	695.9263870095497	757.9464314833305	825.9399930998965	894.9893105527938	958.7789696168362	1010.9935560668379	1048.3815372739782	1079.9469069948984	1117.757540582605	1173.8813133901056	1255.3467300794246	1349.0248125486619	1436.7472120049351	1500.3455796553626	1527.7886555272953	1531.5935349290128	1530.4144019890277	1542.905440835853	1582.2551835097029	1639.7895536975973	1701.368822998257	1752.8532630104046	1782.6322195951666	1789.2113356632926	1773.6253283879378	1736.9089149422564	1681.9576701185804	1619.1105991859413	1560.5675650325495	1518.528430546614	1501.9645373753779	1506.9331422022208	1526.2629804695569	1552.7827876198003	1578.797816929784	1594.5193930140163	1589.6353583214257	1553.8335553009397	1481.040575616785	1382.1380077943872	1272.2461895744698	1166.4854586977576	1076.653953903024	1001.2610179212375	935.4937944814156	874.5394273125761	874.5394273125761	874.5394273125761
-458.85174560940106	-422.2625136668351	-384.82783314507793	-345.7022554649387	-304.0403320472262	-259.2657872737539	-211.87903737035253	-162.64967152385717	-112.347278921103	-61.509950286024	-9.749782490949826	43.55262605469095	99.01667694146975	156.94969924655308	216.41073199348733	276.1467416924139	334.9046948534742	391.6996908802162	446.61936074981384	500.01946833284745	552.2557774998976	603.9725589840023	656.9681109680296	713.3292384973049	775.1427466171538	843.073583435151	912.0992693078656	975.7754676541159	1027.6578418927197	1064.4263301477063	1095.2579693639464	1132.4540711915213	1188.315947280513	1270.012143616296	1364.1801435254126	1452.324664669699	1515.9504247109905	1542.8163992146665	1545.6985953602793	1543.6272782309243	1555.6327129096983	1595.1545892294614	1653.27029602213	1715.4666468693836	1767.2304553529045	1796.684095905022	1802.4921863606648	1785.9549054054112	1748.3724317248395	1692.844239670041	1629.6669862541573	1570.9366241558444	1528.7491060537573	1511.9955530192346	1516.7477596943486	1535.872689113855	1562.2373043125094	1588.17137704498	1603.855913945587	1598.9347303685613	1563.0516416681353	1490.0961701660503	1390.9406660540856	1280.7031864915293	1174.5017886376706	1084.1367643390836	1008.1373441914858	941.7149934778807	880.0811774812722	880.0811774812722	880.0811774812722
-432.3211492468397	-395.87838076431615	-358.60939270467065	-319.6879654907816	-278.28787954552723	-233.8467830206703	-186.85779498351297	-138.07790223024168	-88.26409155704319	-37.9370817105924	13.327480760482478	66.19021735706497	121.31174958003854	179.01896793278718	238.30383892869685	297.82459808365394	356.23948091354475	412.5029795821231	466.75461284461153	519.4301561041	570.9653847636785	622.0739020185587	674.5806222324393	730.5882875611404	792.1996401604822	860.0714709715683	929.076766076633	992.6425603431937	1044.1958886387679	1080.3483801903335	1110.4500416627136	1147.0354740801902	1202.639278467047	1284.5698876943563	1379.2310620203507	1467.800393550051	1531.4554743884794	1557.7455152054397	1559.706200929861	1556.7448350554546	1568.268721075933	1607.9692080064096	1666.6738269476105	1729.494154521662	1781.5417673506934	1810.6709584013577	1815.7068860184145	1798.2174248911501	1759.7704497088503	1703.6708466953137	1640.1715482123898	1581.2624981564413	1538.9336404238306	1521.9943428559122	1526.5316690740042	1545.4521066444158	1571.662143133458	1597.5171154313468	1613.1677577239325	1608.2136535209709	1572.2543863322187	1499.1421277064674	1399.7394013486505	1289.1613190027358	1182.5229924126922	1091.626395219333	1015.0209486508529	947.9429358322925	885.6286398886917	885.6286398886917	885.6286398886917
-406.06594476577754	-369.7683406124066	-332.6629033005868	-293.94179967186943	-252.79719656780586	-208.6802482187115	-162.0780584099597	-113.7367183156878	-64.40231911003346	-14.579396523584187	36.19373548727238	88.62031840969856	143.40359373085667	200.89102516789328	260.00696535789154	319.3199891679189	377.39867146504264	433.13621322649846	486.72431987019456	538.6793229242072	589.5175539166132	640.0223467608353	692.0450449116822	747.7039942093096	809.1175404938728	876.9340850158713	945.9222506671841	1009.3807157500347	1060.6081585666464	1096.1481041508764	1125.5234644631184	1161.5019981954013	1216.851464039752	1299.0200398820818	1394.1775803838311	1483.1743594003228	1546.8606507868803	1572.575900216446	1573.6162406324393	1569.7669767958992	1580.8134134678658	1620.6990593410846	1680.0002388351318	1743.4514803012896	1795.7873120908412	1824.5928235170602	1828.855347741182	1810.412778886433	1771.1030110760394	1714.4379016127193	1650.6251605171587	1591.5464609895366	1549.08347623003	1531.962175245777	1536.285710271751	1555.001529349885	1581.0570805221114	1606.8344254486033	1622.4540802624906	1617.4711747151441	1581.440838557934	1508.1775898942842	1408.533500235838	1297.6200294462924	1190.548637389345	1099.1224765098975	1021.9114695776716	954.1772319435933	891.1813789585887	891.1813789585887	891.1813789585887
-380.0843460268594	-343.9300076924922	-306.98550911827215	-268.46069006434635	-227.56539029086204	-183.76391223658604	-137.53840905476358	-89.62549657725941	-40.761790635938546	8.563358846447896	58.849665583603475	110.84410919834544	165.293669313491	222.56719447293386	281.5210089048738	340.6333057585869	398.38227818334934	453.5993060306641	506.52851596094115	557.7672213368171	607.9127355209287	657.8184307234077	709.3619145443648	764.6768534314061	825.8969138321373	893.6619110330918	962.6362556765133	1025.9905072435733	1076.8952252154436	1111.8260115912901	1140.4786384422598	1175.8539203574937	1230.9526719261328	1313.3626966049458	1409.0197533212024	1498.4465898698	1562.1659540456349	1587.3075174046803	1587.428646547213	1582.6936318345868	1593.2667636281542	1633.3442197944828	1693.2497282209922	1757.3389043003165	1809.9673634250898	1838.4498435900402	1841.9375731982773	1822.5409032550053	1782.370184765428	1725.1458682840334	1661.028802562444	1601.7899359015655	1559.2002166023042	1541.900436010962	1546.0107576554226	1564.521188108966	1590.4217339448721	1616.1224729728729	1631.7137679485095	1626.7060528637744	1590.6097617106616	1517.2014317994876	1417.3220137138667	1306.0785613557355	1198.578128627033	1106.624507382233	1028.8084412859575	960.4174119553646	896.7389010076133	896.7389010076133	896.7389010076133
-354.37456689073395	-318.36099648596246	-281.57435434317614	-243.24156872436	-202.5895678914993	-159.09550444300598	-113.23742832299892	-65.74361381202388	-17.342335190626592	31.49143797094775	81.29595494365616	132.86276970875605	186.983436247505	244.04879936896833	302.8468671934428	361.7649386690329	419.1903127438432	473.89217221193877	526.1672352512268	576.6941038855745	626.1513801388494	675.4626914188491	726.5317666690903	781.5073602170204	842.5382263900857	910.2554344882589	979.2193137016113	1042.472508192741	1093.057662124245	1127.3826120735293	1155.3159642772334	1190.091517386805	1244.9430700536925	1327.5979542884195	1423.7576355378096	1513.617112607764	1577.371384304182	1601.9403299271346	1601.1433507533789	1595.5247285538428	1605.6287450994546	1645.9047659275993	1706.4224916414887	1771.1567066107914	1824.0821952051763	1852.2421709582054	1854.9535640590093	1834.601733860612	1793.5720397160376	1735.7952105710315	1671.3834537422226	1611.9943461389619	1569.2854646706003	1551.810510973597	1555.7076855928492	1574.0113138003614	1599.7557208681392	1625.3804238802782	1640.9457071692339	1635.9170468795528	1599.75991915578	1526.212528492063	1426.103992780953	1314.536158264601	1206.6108711851593	1114.131987007794	1035.7113980897252	966.6630060111873	902.3007123524151	902.3007123524151	902.3007123524151
-328.9348212180461	-293.0589214742032	-256.42658316074454	-218.2813677080546	-177.86683654651756	-134.67275420667988	-89.17369761973667	-42.090446817045084	5.856218170037627	54.2050944213626	103.53328746161395	154.6774799266841	208.4743544524655	265.33716337705914	323.9854378474008	382.7152787126349	439.82278682190565	494.01472598764434	545.6405118754298	595.4602231141272	644.2339383326023	692.9556663597352	743.5551368244651	798.1960095557455	859.0419443825305	926.715140846404	995.6719573394721	1058.8272919664716	1109.096042832139	1142.8184151595499	1170.0358426451378	1204.2150661036753	1258.822826349935	1341.7259093579758	1438.3912817390012	1528.6859552635003	1592.4769417019631	1616.4743009408035	1614.7602853301353	1608.2601953359958	1617.8993314244242	1658.3807743014308	1719.5187256329189	1784.9051673247639	1838.1320812828421	1865.969957959465	1867.9033219926873	1846.595206566999	1804.70864486689	1746.3863923354888	1681.6900934504733	1622.161114948161	1579.3408235648667	1561.6937859558152	1565.3773684518635	1583.4721373027749	1609.0586587583139	1634.6074440469426	1650.148784311912	1645.1029156751715	1608.8900742586698	1535.2097550419976	1434.8784884353154	1322.9920637064247	1214.646270123128	1121.6444145580356	1042.61987430299	972.9135442546425	907.8663193096439	907.8663193096439	907.8663193096439
-303.76332286944336	-268.0213971386028	-231.53933975642605	-193.57701907157693	-153.39430343271925	-110.49339089631893	-65.34579835005026	-18.665372389389532	28.834040390186836	76.70458176913716	125.56234703165808	176.2894198378808	229.76788384793676	286.4336100182664	344.9376184905479	403.48471670276854	460.27971209291564	513.9668815751002	564.9483799679261	614.0658315661209	662.1608606644122	710.2978930586398	760.4325605490928	814.7432964371728	875.4085340242814	943.041515572557	1011.9947191870875	1075.055431933697	1125.010940878211	1158.1339304113062	1184.6386742230698	1218.2248433284421	1272.5921087423633	1355.7466582390866	1452.9207466301218	1543.6531454862914	1607.4826263784175	1630.9093936026795	1628.2793823566785	1620.8999605633724	1630.0784961457184	1670.7723214769728	1732.5386267315798	1798.584566534283	1852.1172955098257	1879.6333569317283	1880.7868486686205	1858.5212572379105	1815.7800691570058	1756.9198774391803	1691.9497010811745	1632.2916655755962	1589.3678964150508	1571.5516467797472	1575.0206806002964	1592.9038894949085	1618.3301650817957	1643.8026993489884	1659.3218857637899	1654.2624181633225	1617.9989903847093	1544.1919865192765	1443.6445516751708	1331.445521214742	1222.6837305003419	1129.1612892044125	1049.533404239767	979.1685568293108	913.4352281959494	913.4352281959494	913.4352281959494
-278.8582857055734	-243.2460379605498	-206.90976831566903	-169.12545487107383	-129.169075726907	-86.55514388063433	-41.75231191901312	4.532232673876372	51.591302413953784	98.99015358571621	147.38381754796973	197.69976942809762	250.86548435348328	307.33946281365036	365.704306746684	424.0736434528096	480.56110023225256	533.7485531916257	584.0908736630921	632.5111817852014	679.9325976965044	727.4899090281367	777.1645733815782	831.1497158508938	891.6384615301492	959.2350441317482	1028.1881318414491	1091.1575014633502	1140.8029298015479	1173.3296673907523	1199.1248596881262	1232.1211258814435	1286.25108515848	1369.6602973572242	1467.3460849165187	1558.5187109254202	1622.3884384729856	1645.2455710697552	1641.7005739122062	1633.4439526182985	1642.166212805994	1683.0794840152203	1745.4823914737685	1812.1951843313977	1866.0381117378665	1893.2325202129027	1893.6041457561178	1870.3798217370918	1826.7863815254052	1767.3961297438811	1702.1632560283042	1642.387421267702	1599.368286351101	1581.385479267525	1584.6384964059794	1602.3068012554654	1627.5698573049854	1652.9653556625383	1668.4638979121137	1663.3943132566976	1627.0854308992775	1553.1580979938858	1452.401233498736	1339.895774323089	1230.7226573762034	1136.682110118379	1056.4515222140708	985.4275738787733	919.0069453279812	919.0069453279812	919.0069453279812
-254.21792358708115	-218.7304584214301	-182.53501302391933	-144.92360716268945	-105.18826060588074	-62.855742528334616	-18.391819731696156	27.502991575688633	74.12817518547365	121.06206344254696	168.99838290473247	218.909708683088	271.76861588867166	328.05604528427347	386.28640023961145	444.4824497761361	500.66696291529746	553.3596550545428	603.0680270953058	650.7965263150164	697.5495999911055	744.5322517808016	793.7517108605268	847.4157627865013	907.7321931149459	975.2962119890086	1044.2527278995515	1107.1340739243642	1156.4725831412372	1188.406135659845	1213.494799717405	1245.9041905830193	1299.79992352579	1383.4669231378612	1481.667351303539	1573.282679230172	1637.194378125108	1659.482796499025	1655.0237920759157	1645.8920998831027	1654.1624549479084	1695.3023384771702	1758.3502163957835	1825.7373008081577	1879.8948038187038	1906.7676001408986	1906.3552149244886	1882.1708359282882	1837.7276509111114	1777.8156131113667	1712.3317376858406	1652.4498052709132	1609.3435965029655	1591.19666924128	1594.2316902367447	1611.6811034631492	1636.7773528942832	1662.094578863716	1677.5737071441304	1672.4973598679892	1636.1481591677548	1562.106964535812	1461.1475849042301	1348.3420665650015	1238.7624558101177	1144.2063764713912	1063.373762539917	991.690125546611	924.5809770223892	924.5809770223892	924.5809770223892
-229.84045037461516	-194.4722730026329	-158.41221806662642	-120.9684080025715	-81.44896524644388	-39.39291620813188	4.737096806826322	50.24752751897999	96.44482964887837	142.9205649110733	190.40672699612662	239.92041758860265	292.4787383730657	348.58468095119497	406.6847965931295	464.711526486123	520.597311817429	572.8001013811701	621.8798743989425	668.9221176992108	715.0123181104401	761.4254588292076	810.1945085245425	863.5419322335863	923.690194993481	991.2255046093675	1060.189039958385	1122.9857226856711	1172.0204744363646	1203.3638447805379	1227.7488949880028	1259.5743142535068	1313.2387917717958	1397.1666320064687	1495.8846004965278	1587.9450780498287	1651.9004454742244	1673.621033047481	1668.2489689270044	1658.2443307401106	1666.0671961141168	1707.4409614238177	1771.1422980339207	1839.2111960566117	1893.6876456040773	1920.2387490536235	1919.040057843042	1893.8942356752445	1848.603946253144	1788.178791403412	1722.4561254477612	1662.4802408316637	1619.2954300005915	1600.9866025231431	1603.8011364604233	1621.027026996662	1645.952269316089	1671.1895348286432	1686.6501998470862	1681.5703169098886	1645.18593855552	1571.0374612150404	1469.8826568898692	1356.7836414740148	1246.8025308614865	1151.7335874349026	1070.2996595313198	997.9557419764046	930.156829595823	930.156829595823	930.156829595823
-205.72407992882015	-170.4690961855441	-134.53852762923606	-97.25678944686415	-57.94829682539636	-16.164394288734684	27.635856291483393	72.76646370668647	118.54143674830308	164.56591156274243	211.60953371633576	260.733076130395	312.9973117262318	368.92669333547747	426.90039343104024	484.761264396148	540.3521586140283	592.0698063888293	640.5264497083806	686.8882084814325	732.3212026167348	778.1700676859302	826.4935019122308	879.5287191817415	939.5129333805668	1007.0234074578566	1075.9976006149434	1138.7130211162046	1187.4471772260179	1218.2033043147865	1241.8875461770178	1273.1317737132454	1326.5678578240015	1410.7595203885198	1509.997887200833	1602.505935033674	1666.506640659775	1687.660243872117	1681.3760365446694	1670.5005735716502	1677.8804098472763	1719.4954294161585	1783.8588329244783	1852.6171501688093	1907.4169109457262	1933.646119288987	1931.6586761810868	1905.549956841706	1859.4153364905244	1798.4861284817925	1732.537398708045	1672.4801511963879	1629.2253899739271	1610.7566649352466	1613.3477094448474	1630.3448027347067	1655.0942240368042	1680.2493894334434	1695.692262408228	1690.6119432950877	1654.197532427952	1579.9484631015578	1478.6055004538712	1365.2197425836653	1254.842287589714	1159.263242180369	1077.228747502295	1004.223953311735	935.7340093649323	935.7340093649323	935.7340093649323
-181.86711213817108	-146.71881786341282	-110.91151325380169	-73.78618797448485	-34.68383169060938	6.831789825238968	50.305806370720255	95.06057163605595	140.41843931146747	185.99860147797912	232.60760377982606	281.34883025204624	333.3256649296777	389.0832874192078	446.9340596129212	504.6321389745524	559.9316829678354	611.168865671074	659.00792762085	704.695125968314	749.4767178646174	794.7665958386903	842.6491939305789	895.3765815581091	955.2008281391065	1022.6903364402536	1091.6788426236608	1154.3164162002959	1202.7531266811257	1232.9248956450044	1255.9110529423344	1286.5767804914044	1339.7872602105037	1424.2456846826842	1524.0072891500495	1616.9653195194674	1681.013021697804	1701.6004644761006	1694.4050081820906	1682.66083602768	1689.6021312247753	1731.465845920665	1796.5000080041602	1865.9554142994525	1921.0828616307354	1946.9899103992116	1944.211175314131	1917.138034661753	1870.1618667283385	1808.7377928020767	1742.5759061788701	1682.4500431565505	1639.1340400329486	1620.507319300002	1622.871648226072	1639.6343802736244	1664.2028689051256	1689.273538362021	1704.6990960016701	1699.6213199604097	1663.1819883745782	1588.8390753338804	1487.3153387414866	1373.6497324539341	1262.881210327761	1166.7948989926676	1084.160616171012	1010.4943523583142	941.3120980500958	941.3120980500958	941.3120980500958
-158.26819100245126	-123.22042957693066	-87.530455908796	-50.55605775543332	-11.655022874228594	29.596386585543854	72.7480109070565	117.13121598159337	162.07736770043857	207.2201107731278	253.40220518220275	301.7686897284567	353.4646032126832	409.05519402857925	466.7865489414582	524.324964309537	579.3367364910329	630.0981003263939	677.3250445849933	722.3434965184351	766.4793833783236	811.2154806757933	858.6619569601005	911.0858290400319	970.7541137243744	1038.226429225327	1107.2327993687381	1169.7958493838694	1217.9382044999825	1247.5284874354359	1269.8193108649841	1299.909284952479	1352.8970198617728	1437.6252211804178	1537.912976190764	1631.3234675988629	1695.4198781107646	1715.4420197472934	1707.3362217883687	1694.7254428286822	1701.2326414629265	1743.3524220257088	1809.0659718112913	1879.2261238538517	1934.6857111875663	1960.2705107937747	1956.6980754424683	1928.6589018508014	1880.8434867359272	1818.9327711950052	1752.5694738452125	1692.386757683731	1649.0177857077424	1630.2353364409382	1632.3706505130458	1648.8945840803003	1673.2779932989386	1698.2622965294072	1713.671160948993	1708.598815939195	1672.1394908815114	1597.7093233246426	1496.0120834860966	1382.0734497505841	1270.919100502816	1174.3283526103655	1091.095076872256	1016.7667825703738	946.8909789866057	946.8909789866057	946.8909789866057
-134.9260465492688	-99.97319827864727	-64.39506391929409	-27.566357382477506	11.138207420534108	52.1298424080304	94.96346281653275	138.97990971212045	183.52002416087274	228.23216007351525	273.9947227393584	321.9936302923589	373.41480086647346	428.84302545081454	486.45858645511674	543.8406391442705	598.5683387831663	648.8585128295149	695.4786775123099	739.8340212533649	783.3297324744942	827.5171395606944	874.5321307496944	926.6567342424054	986.172978239739	1053.6317539225943	1122.6594043918196	1185.151135728252	1233.0021540127273	1262.0138201707864	1283.612114506788	1313.1291721697964	1365.8971283088745	1450.8982261463761	1551.7151411978148	1645.5806570519935	1709.7275572977162	1729.1853069197336	1720.1700964865893	1706.694797962773	1712.772283312776	1755.1553957251397	1821.556863284607	1892.429385299972	1948.2256610800277	1973.488356096469	1969.1200004725947	1940.113090494604	1891.4601224486973	1829.0697550851135	1762.515297010249	1702.2862192945408	1658.8719930084249	1639.9365641818654	1641.8417786829414	1658.1239573392595	1682.3194209784267	1707.216208658414	1722.6092323586474	1717.5451222889171	1681.0705086590137	1606.5594625550107	1504.695818568117	1390.4908521658253	1278.955838815628	1181.8634568854536	1098.031996344969	1023.0411500642781	952.470610913484	952.470610913484	952.470610913484
-111.83940880623501	-76.97639092111575	-41.505045610374346	-4.817045448388628	33.6959369904636	74.43260370854576	116.95315501518652	160.60816579645567	204.74821093842323	249.0364700044652	294.38654126718245	342.024627676482	393.1769321822709	448.44739397313293	505.95089719235955	563.1800622219185	617.6275094437785	667.4511056551601	713.4697033142953	757.1674012946694	800.0282984697669	843.6719898568457	890.2600550482564	942.0895697801222	1001.4576097885669	1068.9063786415713	1137.9585912345476	1200.3820902947662	1247.9447185494969	1276.3806343357585	1297.2892584295657	1326.2363272166824	1378.7875770828725	1464.0647958452134	1565.4139770460372	1659.7371656589896	1723.936406657716	1742.830723227457	1732.9070513998352	1718.5693054180665	1724.2213995253685	1766.8750050128062	1833.97282136284	1905.565305105777	1961.702912771927	1986.6438819310858	1981.477574311002	1951.5011326789124	1902.0116998020535	1839.1474358969351	1772.4105709771563	1712.1443525055906	1668.6920279451106	1649.6068503465924	1651.282095112931	1667.3210432350252	1691.3269757037724	1716.1358194718546	1731.5140853390817	1726.4609300670475	1689.9755104173448	1615.3897485061493	1513.3666278679618	1398.9018973918655	1286.9913059669434	1189.4000656699204	1104.9712413280906	1029.3173609563892	958.0509525697524	958.0509525697524	958.0509525697524
-89.00700780095801	-54.22927445688585	-18.860109307111934	17.691919454065438	56.018243632348	96.50511690294032	138.7180804190583	182.01749720342076	225.7637302787463	269.63476119130445	314.5790455815675	361.86265761355855	412.7516714513006	467.86891188275695	525.2642061916517	582.3441322856496	636.5152680724151	685.8768812780553	731.298998902449	774.3443377639175	816.5756146807821	859.680448927702	905.8460696046852	957.3846082680782	1016.608196474227	1084.0503714917763	1153.130293438567	1215.4885281447382	1262.76564144043	1290.6286704150568	1310.8505371951373	1339.2306351664647	1391.5683577148325	1477.1250265415852	1579.009676610269	1673.7932711999824	1738.0467735898221	1756.3786659045013	1745.5475056511914	1730.3493691826784	1735.5803328517493	1778.5114878825575	1846.3139849847228	1918.633989739232	1975.1176677270723	1999.737523921418	1993.7714208641858	1962.8235604894794	1912.4981447314033	1849.1645050550053	1782.2524910491113	1721.9570818334917	1678.4732565279153	1659.2420427589298	1660.6886621801884	1676.4843849521217	1700.3004812351594	1725.0216736925418	1740.3864949987458	1735.3469303310585	1698.8549648667674	1624.200436659225	1522.0245952660468	1407.3065431209143	1295.0253826575095	1196.9380328157574	1111.9126785605622	1035.5953213630712	963.6319626944327	963.6319626944327	963.6319626944327
-66.42757356104833	-31.7311158385097	3.5400366654156112	39.96057873211427	78.10520514297298	118.34782840706204	160.2592319441865	203.2094169018349	246.56838442749591	290.0287542593574	334.5736204984038	381.50869583631857	432.1396929647855	487.10819146690653	544.3992384914568	601.3337480786299	655.2326342686192	704.1368421729243	748.967441188267	791.3655317826759	832.9722144241786	875.5429341367155	921.2905141678773	972.5421223211665	1031.6249264000862	1099.0638005827252	1168.1744445455197	1230.470264339492	1277.4646660156634	1304.7576688933855	1324.295745365323	1352.1119810924693	1404.2394617358182	1490.0790145001445	1592.502432765346	1687.7492514551025	1752.059005493093	1769.829532184903	1758.0918783637412	1742.0353932447233	1746.8494260429638	1790.0650823282415	1858.580493088988	1931.6355456682995	1988.4701274092713	2012.7697176912566	2006.002164038638	1974.080906012056	1922.9193831721511	1859.1196539838584	1792.0382525292903	1731.7203317948533	1688.2110447669545	1668.8379892426863	1670.0585422618853	1685.6125256750727	1709.23976133277	1733.874316043288	1749.2272364460882	1744.2038141384226	1707.7093407175416	1632.9917824954025	1530.6698046427862	1415.7047470451807	1303.0579495880734	1204.4772121749538	1118.856174781324	1041.8749374006868	969.2136000265459	969.2136000265459	969.2136000265459
-44.09983611411653	-9.481182018539535	25.69568398213073	61.98897379298757	99.95689931912426	139.96118463675896	181.57760250660925	224.18543786051754	267.1639756303262	310.2201698339486	354.3716508335815	400.96371807749233	451.3416710139489	506.1658450128022	563.3567191302382	620.1498083440258	673.7806276319347	722.2319908144909	766.4759070832467	808.2316844725115	849.2186310165945	891.2598628473398	936.5937284867294	987.562384554281	1046.5079876695115	1113.9467340239348	1183.0909780970494	1245.327113940351	1292.0415356053345	1318.7673702554468	1337.624677501941	1364.8802500680222	1416.8008806768942	1502.9268559855461	1605.8924383861045	1701.6053842044807	1765.9734497665859	1783.1837193026984	1770.5405886605693	1753.6277815923154	1758.0290218500566	1801.536026343707	1870.7724846143697	1944.5700793609442	2001.7604932823308	2025.7408988643933	2018.1704277408526	1985.2737013323942	1933.2753410597036	1869.0115741080285	1801.7650507208689	1741.4300269062862	1697.9007586723426	1678.3905376216715	1679.3887977351937	1694.7040085884014	1718.144639756787	1742.6942912469055	1758.0370847895585	1753.0322725466112	1716.5391066799284	1641.7640414958469	1539.3023398785951	1424.0964668568731	1311.0888874593822	1212.0174575995	1125.8015967293168	1048.1561151855988	974.7958233051138	974.7958233051138	974.7958233051138
-22.022525487770665	12.521260050474876	47.60712431795827	83.77714604391733	121.57340395758993	161.3456320078814	202.67418502236717	244.94707304829024	287.55230613289336	330.21072854040483	373.9745214029931	420.2287000698121	470.35827989001564	525.0424848076661	582.1373731464608	638.7932118250059	692.160267761907	740.163329677481	783.8252734988864	824.9434969549932	865.3153977746707	906.831652423029	951.7560523101399	1002.4456675823168	1061.257568385872	1128.6992399249225	1197.8798276348	1260.0588920086411	1306.4959935395818	1332.6575149859464	1350.8371281668137	1377.535327166451	1429.2526060691257	1515.6686472624453	1619.1798863473823	1715.3619472282494	1779.7904538093594	1796.441624491925	1782.8940556647585	1765.1269382135708	1769.1194630240734	1812.9245579228036	1882.890098499601	1957.437697285131	2014.9889668100595	2038.6515030646208	2030.2768358773242	1996.4024785362462	1943.5659443294667	1878.838956852051	1811.430080927025	1751.082091684402	1707.537764254196	1687.895535719695	1688.676490977287	1703.7573768766329	1727.0149402673942	1751.4821440262078	1766.816815137606	1761.8329966130973	1725.3447314641892	1650.5174691417244	1547.9222848538882	1432.481660248201	1319.1180769721834	1219.558622941386	1132.7488111434807	1054.4387608341708	980.3785912691583	980.3785912691583	980.3785912691583
-0.19437170962210004	34.27694341598057	69.27464934781989	105.32513689213245	142.9547968551549	182.50161693627658	223.54997240749782	265.49583543397154	307.7351781808507	350.0021510040497	393.38361702252826	439.30461754600736	489.19019388420827	543.7387231387179	600.7419255785878	657.2648572647356	710.3725742580788	757.9318612366176	801.0164173466825	841.5016703516873	881.2630480150448	922.2587202272354	966.777825387005	1017.1922440201669	1075.873856652534	1143.3213863952042	1212.540926700414	1274.6654136056864	1320.827783148542	1346.4278435695867	1363.9328919217592	1390.0770974610816	1441.5946294435762	1528.3044845954958	1632.3649695240144	1729.0192183065378	1793.510365020471	1809.6036449866194	1795.1526984993936	1776.5332670966031	1780.1210923160588	1824.230915059379	1894.9334736834141	1970.238505908823	2028.1557494562644	2051.5019659157306	2042.3220123545448	2007.4677697093637	1953.7911189168449	1888.6004936404595	1821.0305384509343	1760.6724506458104	1717.1174275226294	1697.3488313605665	1697.918684365337	1712.7711737242898	1735.8504866247738	1760.238419104007	1775.5672025986798	1770.6066773953523	1734.1266837805847	1659.2523209142	1556.5297234490804	1440.860284911373	1327.1453988272237	1227.100562052601	1139.697684762757	1060.7227804627655	985.9618626577004	985.9618626577004	985.9618626577004
21.385895192721023	55.78660112542772	90.69855074664036	126.63298774486485	164.1011558086072	203.42958583779475	244.2059575780416	285.833237986383	327.7143940198543	369.5961578502099	412.60032250807916	458.19244623881036	507.83808728775165	562.2551722931797	619.1711014650842	675.5656434063835	728.4185667199956	775.5385879666264	818.0502155381334	857.9069057841621	897.062115054357	937.5414836234135	981.6593874662226	1031.8023864827264	1090.357040572866	1157.8132415442974	1227.074208835536	1289.1464937928115	1335.0366477623536	1360.0780964910723	1376.9117633285982	1402.505446025241	1453.8269423313113	1540.834464249352	1645.447880790838	1742.577475219478	1807.1335307989784	1822.6701780208184	1807.3169362875583	1787.847172229528	1791.0342524770583	1835.455335747282	1906.9027491045426	1982.9726116999846	2041.2610426847534	2064.2927230415144	2054.3065810790085	2018.4701069374985	1963.9507907572458	1898.2948758977886	1830.5636185957733	1770.1970283071219	1726.6351144877576	1706.746272368095	1707.1124402765165	1721.7439423158962	1744.6511025891086	1768.9636612031154	1784.2890222812289	1779.3540059508491	1742.8854323393757	1667.9688522944386	1565.1247395445862	1449.2322985385977	1335.170733725251	1234.6431287851358	1146.6480843260858	1067.0080801877461	991.5455962097619	991.5455962097619	991.5455962097619
42.71976635335884	77.05127560352857	111.87949554451956	147.701136867153	185.01291026225022	224.13021462788188	264.64320169111693	305.96071138627366	347.4915836476703	388.99430212470185	431.6259253270686	476.8931554795476	526.3026948069157	580.5925146126127	637.4256625147301	693.6964552100219	746.2992093952424	792.9844443270148	834.927489501436	874.1598769744721	912.7131388020889	952.6803984427593	996.4011449649819	1046.2764588397633	1104.7074205381098	1172.1750034526924	1241.4797526628495	1303.5021061695843	1349.1225019738995	1373.6081972925622	1389.7737262053881	1414.8204420079564	1465.9496979958456	1553.2588015767071	1658.4288766064815	1756.0370010531808	1820.6602528848184	1835.6415394835965	1819.3870858884754	1799.0689465526054	1801.8591759291364	1846.5979538523504	1918.7979616810567	1995.6400061551947	2054.304894014706	2077.0239929589643	2066.230914525083	2029.409831209608	1974.0449155090869	1907.9212353817709	1840.0274406327296	1779.6530765287382	1736.0876883365713	1716.0850376825845	1716.2557516314575	1730.6746736074526	1753.4166470348307	1777.6582243875398	1792.982794338273	1788.0754546094115	1751.6213029233359	1676.6672408217073	1573.7073851233129	1457.5976564662208	1343.1939754884995	1242.1861940419792	1153.599888833538	1073.2945677838163	997.1297388134544	997.1297388134544	997.1297388134544
63.80961755323398	98.07324678405278	132.8196521922665	168.53160995526986	205.6918962504579	244.6050972203747	284.863038868162	325.8793571621108	367.067688070512	408.1974665553083	450.4613235530478	495.40768899393055	544.5849928081559	598.7517126559411	655.5065171175709	711.6581225033467	764.0152451235709	810.2700927164219	851.6488387315843	890.2611480466204	928.2166855390913	967.676074387441	1011.0037709736401	1060.615189980543	1118.925746091003	1186.4073900847727	1255.7582171292029	1317.7328584885438	1363.0859454270455	1387.0188017460334	1402.5195213951351	1427.0228908610536	1477.9636966304918	1565.5781882824015	1671.3084677647305	1769.3981001176764	1834.0906503814358	1848.5177198841727	1831.3630551059184	1810.1984388146718	1812.5956537784302	1857.658486728369	1930.6187402483692	2008.2402208854871	2067.286735186781	2089.6951257578694	2078.094379438621	2040.2865191274648	1984.0735677228315	1917.4804651829231	1849.4238197050317	1789.0431565462202	1745.4780009635533	1725.3676307103094	1725.350333524627	1739.5641496408607	1762.1471192933634	1786.3217000860545	1801.6480191011099	1796.7706207902725	1760.3340496052829	1685.3473522676725	1582.2775845781293	1465.9563046071303	1351.2150704251524	1249.7296969301146	1160.5530263297007	1079.5821576590365	1002.7141899532465	1002.7141899532465	1002.7141899532465
84.65804573500198	118.85510397803677	153.52156449586988	189.12682956329957	226.14030145512416	264.8560570287101	304.8668714716973	345.5901945542937	386.443476046707	427.2063662903063	469.1073179111027	513.7369841062689	562.6860180729769	616.733799036432	673.4146103339707	729.4514613309622	781.5673613927761	827.3961275182725	868.2148072402755	906.2112557250997	943.5733281390601	982.5291596273715	1025.4680052508486	1074.8194000492067	1133.0128790621607	1200.5112493758968	1269.910406262487	1331.839517040475	1376.9277490284037	1400.31074868092	1415.150078997085	1439.113782112062	1489.8699001610155	1577.7934351593162	1684.0872286431666	1782.6610820289768	1847.424796733156	1861.2986283868065	1843.244649479803	1821.235386716711	1823.2433668020985	1868.6365476011135	1942.3646116212328	2020.772672530513	2080.205843997013	2102.305254421222	2089.8960911333525	2051.0995561960494	1994.0368516719577	1926.9738987249634	1858.75549492392	1798.3711569389216	1754.8104014400633	1734.597885974041	1734.3988315939525	1748.4136002294997	1770.8425538103809	1794.9534890686307	1810.2839419456104	1805.438883185018	1769.0232835305492	1694.0089744621048	1590.8352304043992	1474.3081865183515	1359.233977964882	1257.2735936075262	1167.5074371202934	1085.8707658798087	1008.2988372626979	1008.2988372626979	1008.2988372626979
105.2676478413154	139.39943649651389	173.98777626131547	209.48921824532306	246.36031355813984	284.8849174663222	324.65610186424055	365.09424280321855	405.61971633457995	446.0217164779697	487.5647091263163	531.8819781408699	580.6068073828802	634.5398063673498	691.1508872242911	747.0772877374694	798.9562456906501	844.3631431159886	884.6259390392026	922.0107367343999	958.7836394756885	997.2403023324621	1039.7945875552562	1088.8899091898934	1146.9696812821949	1214.4874292614213	1283.9371240905907	1345.8228481161598	1390.6486836845852	1413.484876926655	1427.6663291104812	1451.0941052885078	1501.6692705131788	1589.90535300033	1696.765733619368	1795.8262564030922	1860.6627653843022	1873.9841741557552	1855.0316745500404	1832.1795279597059	1833.8019957772979	1879.5317496963576	1954.0351026143974	2033.236777729921	2093.0614982414336	2114.8535119320095	2101.6351649230037	2061.848327920339	2003.9348716299407	1936.4028694316062	1868.0252054006332	1807.6409662861936	1764.089238837459	1743.7796379965475	1743.4038914773605	1757.2242551867475	1779.5029850315557	1803.552992105236	1818.8898082476423	1814.0796204852331	1777.6886158444654	1702.6518952347712	1599.380215097483	1482.6532457569094	1367.250657537358	1264.8178402321962	1174.4630615110325	1092.1603085125341	1013.8835683753678	1013.8835683753678	1013.8835683753678
125.6410208148297	159.70883365052046	194.22083129459185	229.62119855542443	266.3541202413989	304.6935019466477	344.23213240831205	384.39252114928456	424.5971776924583	464.64423226657533	505.8342979237743	549.8436084220433	598.3483975193705	652.1707672619616	708.7162928488964	764.5364177674727	816.1825855049883	861.171733892995	900.8827781400622	937.6601277990135	973.8481924226721	1011.8101506726254	1053.9842576455144	1102.827537546744	1160.7970145817194	1228.336777676705	1297.8391746414047	1359.6836180063829	1404.2495203022027	1426.5420253126713	1440.0692018345692	1462.96484991792	1513.3627696127473	1601.9147525983233	1709.3445570709139	1808.8939328560343	1873.8046297791998	1886.5742663552771	1866.723935856546	1843.0306002446384	1844.2712214811863	1890.3437062398766	1965.6297400426147	2045.6319531233607	2105.852975716075	2127.339031273225	2113.3107161213043	2072.532219805315	2013.7677318702579	1945.7687107265688	1877.2356902464126	1816.8564731673898	1773.3188622270998	1752.9167213005999	1752.3681588127786	1765.997344325984	1788.1284474025613	1812.1196099658403	1827.4648633830755	1822.692211382504	1786.3296576923622	1711.2759024154416	1607.9124311527444	1490.9914258798287	1375.2650685722526	1272.3623929621087	1181.4198398076376	1098.4507016236143	1019.4682709248151	1019.4682709248151	1019.4682709248151
145.7807615981982	179.78588475109058	214.22327340168547	249.52519304768538	286.12390918679284	324.2836338831214	363.5963654664301	403.48604883288874	443.37662887866725	483.0746288043979	523.9168850285604	567.6228122740969	615.9118252639495	669.6277143335324	726.1117722681487	781.8296674655737	833.2470683235834	877.8224942327142	916.9858685545487	953.1599656434308	988.7675598537047	1026.2393528177727	1068.0377552802718	1116.6331052638982	1174.495740791347	1242.0601425571047	1311.6173619428184	1373.4225930019268	1417.7310297878669	1439.4830326684023	1452.3596272685932	1474.7270055278252	1524.9513593854842	1613.8224447461753	1721.8242733753832	1821.8644210038137	1886.8504633621715	1899.0688141496296	1878.3212389392322	1853.7883412724916	1854.6507246909207	1901.0720304574438	1977.1480507206354	2057.957615350482	2118.5795542169694	2139.760945427856	2124.921860041981	2083.1506173559537	2023.5355366663862	1955.0727560335658	1886.3896885724969	1826.021566161862	1782.5036206803436	1762.012970408967	1761.2942792381332	1774.7340974605863	1796.71897536907	1820.652743420413	1836.0083527277782	1831.276034568415	1794.946020219571	1719.8807838338832	1616.4317710655441	1499.3226704441345	1383.2771704992365	1279.907207955246	1188.3777123158252	1104.7418612794506	1025.0528325445987	1025.0528325445987	1025.0528325445987
165.68946713407425	199.63317910925844	233.99764638858292	269.2036242761878	305.6718680762134	343.65713668917795	382.75020340111314	422.37584509442814	461.9588386515325	501.3136212397123	541.8132711657584	585.2205270213385	633.2981273981202	686.9116801953272	743.33827054241	798.9578528763748	850.1503816342288	894.316018518569	932.9357542943565	968.5107869921429	1003.5423146424802	1040.528556937816	1081.9558202181793	1130.3074324854956	1188.0667217416908	1255.6583718379777	1325.2724900227215	1387.0405393935748	1431.0939830481902	1452.3087378232806	1464.5385355117974	1486.381561645751	1536.436001757153	1625.6292402367649	1734.2054569103545	1834.7380304624407	1899.8003395775418	1911.4677267030697	1889.823389338012	1864.452488744248	1864.9401861836584	1911.716335574834	1988.5895614632104	2070.213181050933	2131.240511540149	2152.1183873788937	2136.4677119987614	2093.7029060772356	2033.2383902918004	1964.3163387763134	1895.489939490126	1835.1401338489623	1791.6478632685482	1771.0722198444187	1770.1848983913505	1783.4357444039338	1805.2746033767546	1829.151793238922	1844.5195216576199	1839.8304687345521	1803.537314571422	1728.4663273198657	1624.9381273312445	1507.6469230068512	1391.2869227479803	1287.452241369591	1195.336619341314	1111.033703546444	1030.637140868278	1030.637140868278	1030.637140868278
185.36973436511326	219.2533060360603	253.54649406127265	288.6589147950155	325.00018459155433	362.8158337782543	401.69504857488147	441.06292917430187	480.3445757693813	519.3619247207951	559.5242570604539	602.6376899880778	650.5083407033865	704.0236974606132	760.3967327320445	815.9217900444798	866.8932129247194	910.6529011339841	948.7329793711817	983.7131285696419	1018.1730296626944	1054.6784112026676	1095.7391922178867	1143.8513393556775	1201.5108192633647	1269.1323134546828	1338.805362909004	1400.5382234721105	1444.3391509897838	1465.01997960674	1476.606856663427	1497.9295077992256	1547.8176586535183	1637.3359498629734	1746.488682053408	1847.5150708479273	1912.6543318696354	1923.7709131798574	1901.2301925928004	1875.0227803608907	1875.139286736557	1922.2762348178217	1999.9537990850908	2082.398066864365	2143.835125481646	2164.4104901093283	2147.947387305374	2104.188471474139	2042.8763970199789	1973.5007923785283	1904.53918211054	1844.2160648080442	1800.7559390630731	1780.0983041297245	1779.0426619103587	1792.1035149694046	1813.795365871289	1837.6161601913382	1852.9976155484696	1848.3548925725006	1812.103151893247	1737.0323207031574	1633.4313924452074	1515.964127125004	1399.2942847481559	1294.9974493631278	1202.2965011898218	1117.3261444909965	1036.221083529412	1036.221083529412	1036.221083529412
204.82416023396783	238.6488548425296	272.8723602257405	307.8934871582498	344.11104641470666	381.76154856378423	420.4323033502528	459.5483203129062	498.5346089905384	537.2202543959205	577.0506434377301	619.8752384986219	667.5435019612504	720.9647987426549	777.2881038974139	832.7222950144901	883.4762496828474	926.8337364623812	964.3780877967183	998.7675271004181	1032.6602777880403	1068.6895637822386	1109.388611038044	1157.2656460185829	1214.828895186981	1282.4828153425763	1352.2167846295554	1413.916411528317	1457.4673045192594	1477.6175968482125	1488.5655208227251	1509.3718335157755	1559.0972920003433	1648.9433844176788	1758.6745231821214	1860.1958517762835	1925.4125136827756	1935.9782827442484	1912.5414542435087	1885.498953823402	1885.2477071267738	1932.7513414121813	2011.2402904010273	2094.5116894304265	2156.3626738374933	2176.6363866021493	2159.3600012755464	2114.6066990516424	2052.4496611243967	1982.6274502639258	1913.5401555449778	1853.253247618459	1809.8321971352766	1789.0950577876538	1787.8702154330838	1800.7386389703777	1822.2812972983454	1846.0452450476291	1861.4418797761962	1856.848684773846	1820.6431433303765	1745.578551813527	1641.9114589027947	1524.2742263556177	1407.2992159294336	1302.5427880938385	1209.2572981670664	1123.6191001795091	1041.8045481615595	1041.8045481615595	1041.8045481615595
224.0553416832934	257.82241483970256	291.9777886879751	326.9097639199744	363.0066412275641	400.4961044592047	438.9633700897474	477.8330377506402	516.5297070733311	554.8893254133651	594.3932310226725	636.9341098772804	684.4046479532159	737.7360166547189	794.0133290988817	849.3601838310094	899.9001793964079	942.8591188871851	979.8716235826622	1013.6745193089633	1047.0046318922134	1082.5626628464418	1122.9048164373016	1170.5511726183527	1228.0218113431538	1295.7107254370167	1365.5075592122657	1427.1758698529775	1470.4792145432293	1490.1024283771326	1500.4154580889378	1520.7095283229296	1570.2758637233924	1660.4523546937612	1770.7635546740748	1872.7806828635205	1938.0749584612868	1948.0897445605017	1923.756979830052	1895.8807468327643	1895.2651281314659	1943.1412685836865	2022.448562225771	2106.553465388767	2168.8224344037217	2188.795209840347	2170.7046692230065	2124.9569743147254	2061.958286878531	1991.6976458562215	1922.4955989046796	1862.2555708595596	1818.8809865565163	1798.0663153409764	1796.6702045974525	1809.3423462202313	1830.732432103597	1854.4384485777646	1869.8515597166688	1865.311224030173	1829.156900028141	1754.1048084807423	1650.3782191993687	1532.5771642557168	1415.3016757214848	1310.0882137197063	1216.2189505787655	1129.9124866783832	1047.38742239828	1047.38742239828	1047.38742239828
243.0656366163359	276.7763644578654	310.86514552770547	345.7100330541666	381.68908026555977	419.02132298096086	457.28972738251014	495.91824224311284	534.3308163356745	572.3700262387448	611.5529597534486	653.8153324865549	701.0928600448326	754.3383967344109	810.5733516588596	865.8362726211086	916.1657074240884	958.7296914416694	995.2142103314856	1028.434737322111	1061.2067456421205	1096.2983835759494	1136.2884996314763	1183.7086173724413	1241.090260362585	1308.8167174174323	1378.6783383596537	1440.3172382637042	1483.3755322040395	1502.4751649095067	1512.1573997265186	1531.9433296558784	1581.3540476983906	1671.8633807053773	1782.756090930236	1885.269674476883	1950.6416274492346	1960.1052025788904	1934.8766791081855	1906.1680929071397	1905.1914798457717	1953.4458816095253	2033.5783631455429	2118.5229952163913	2181.213848584638	2200.8862664333574	2181.980681627653	2135.238799453137	2071.402325195419	2000.7123533235301	1931.407535040172	1871.2259107314644	1827.9055207835286	1807.0148999407984	1805.4445603809647	1817.9155086400335	1839.1487512540086	1862.7952835003384	1878.2260556222386	1873.7420066043683	1837.644075431386	1762.6108439791456	1658.8314656882808	1540.8727368906218	1423.301453917998	1317.6335202903979	1223.1812682804461	1136.2061373489266	1052.9695669566236	1052.9695669566236	1052.9695669566236
261.8564467787113	295.5122386043123	329.5360859196309	364.2960442143849	400.1601689782921	437.3390180575391	475.4131587241907	513.8056606067804	551.9395933338418	589.6639386070394	628.5313264205596	670.5202988417198	717.6093979378369	770.7730362166958	826.9691079479522	882.1513778417298	932.2736106081518	974.4462917585097	1010.4067900087683	1043.0491948760605	1075.267595877519	1109.8975091944747	1149.5401576650488	1196.738190791562	1254.034258076333	1321.8007679395348	1391.729164472751	1453.340650685418	1496.1564295869728	1514.7359047076345	1523.7912816607547	1543.072966580467	1592.3313656009057	1683.175819351783	1794.651406445128	1897.6621399885466	1963.112033089646	1972.0245398937477	1945.9008786970342	1916.361708833402	1915.027689636749	1963.6660539725308	2044.6303288324393	2130.4206147397244	2193.5370122176378	2212.9095574963935	2193.1880296340687	2145.452143395702	2080.7816135463363	2009.6711098115557	1940.2751217591253	1880.1630939173542	1836.9044708145523	1815.9395892515683	1814.1923551194052	1826.457566581605	1847.5300218017114	1871.1157103284374	1886.5653872511818	1882.1409990445147	1846.1044921830053	1771.0962733613615	1667.2705901548386	1549.1601503588302	1431.2976617687295	1325.1778534223097	1230.1435393268655	1142.4995547320718	1058.5507348876035	1058.5507348876035	1058.5507348876035
280.42893487663025	314.0313613055916	347.9920873121958	382.66941247408533	418.42163636890314	455.45100172043834	493.33552383706746	531.497161173313	569.3578721836977	606.7728175705716	645.3299670275924	687.0504924962448	733.9555659180138	787.0410452608809	843.201532598816	898.3063160322857	948.2246836617574	990.0098061202345	1025.4503841708706	1057.5190011093557	1089.1882402313809	1123.3608499364937	1162.6602390396697	1209.639981459743	1266.853651115547	1334.6626794031076	1404.6599276272202	1466.2461145698715	1508.821959013049	1526.8845979203923	1535.316840982146	1554.0979160702059	1603.2070510564686	1694.388736753515	1806.4485157366646	1909.9571935219221	1975.4855756252914	1983.8476343854245	1956.8300094315655	1926.4625072156061	1924.7749341894382	1973.8029112069519	2055.6053167300283	2142.2468436225486	2205.7921847483913	2224.8652577711164	2204.3268795530057	2155.59709175602	2090.09593604212	2018.5730932104013	1949.096800608498	1889.064934721177	1845.8753720332068	1824.8381495660724	1822.9119464881314	1834.9676025044594	1855.8759573201296	1879.3998015237762	1894.869729238259	1890.5082854699976	1854.5380152254095	1779.560677124591	1675.694884242341	1557.4384632671363	1439.2892408874536	1332.7201966235232	1237.1049213225915	1148.7921586636587	1064.1306523257258	1064.1306523257258	1064.1306523257258
298.7842636163006	332.335056588249	366.2346271538412	400.8317529067209	436.4752114405321	473.3590860011548	511.0586824434159	548.9946122743781	586.5874870011045	623.6984181816619	661.9505175781312	703.4073970035978	750.1326682711463	803.1435340262708	859.2715602441042	914.3019037321873	964.0197212980622	1005.42112080937	1040.3460143741493	1071.8452651605385	1102.9697363366759	1136.6892160364794	1175.6491922569858	1222.4140779610125	1279.548286111375	1347.4022542079338	1417.4705178987215	1479.0336373688135	1521.3721728032858	1538.9211946966534	1546.7338147811888	1565.017655098603	1613.980337690608	1705.5011990311057	1818.1464333227582	1922.1539492004183	1987.761655298939	1995.5743639342693	1967.6645021467466	1936.4714006578045	1934.434390188878	1983.8575788470348	2066.5041842818773	2154.002201528642	2217.9796256225673	2236.753541999185	2215.3973976952184	2165.673730147686	2099.3450767936065	2027.41748141017	1957.8710131352473	1897.9292474468793	1854.8157598231076	1833.7083471770961	1831.601692162502	1843.444698868106	1864.1862713826863	1887.6476295480657	1903.1392562182282	1898.8439500002	1862.944509501007	1788.0036357660317	1684.1036395940848	1565.706734222333	1447.2751328879442	1340.259533402118	1244.0645718721894	1155.083368979526	1069.7090454054946	1069.7090454054946	1069.7090454054946
316.923595703933	350.4246484788327	384.26518289301134	418.78468058574776	454.322623196321	491.0650829311874	528.5844942655142	566.2998822416461	603.6302719019269	640.4424954926327	678.3946140757629	719.5924959172484	766.1420092830194	819.081612672173	875.1801255164723	930.1389574808467	979.6595182302254	1020.6811221084445	1055.0947021749641	1086.0290961681521	1116.6131418263756	1149.8834177289082	1188.5074658186477	1235.0605688793985	1292.1180096949656	1360.0192947537969	1430.1608253629176	1491.7032265339965	1533.8071232787026	1550.8456451852935	1558.041940148382	1575.8316606391688	1624.6504591288547	1716.5122723050904	1829.7441737213223	1934.2515211474465	1999.9396723533596	2007.204606420633	1978.4047876775455	1946.3893017640523	1944.0072343201089	1993.8311824270274	2077.327788931553	2165.687208121789	2230.0995942858367	2248.5745849222603	2226.3997503714604	2175.6821441842976	2108.528819911634	2036.2034523009652	1966.5962008863319	1906.7538463984095	1863.7231695678731	1842.5479483774254	1840.259949817875	1851.8879381320567	1872.4606775628054	1895.85926686302	1911.3741428258495	1907.1480767545077	1871.3238399522065	1796.424729782884	1692.496147853369	1573.9640218312147	1455.2542793839755	1347.794847266176	1251.0216485802273	1161.3726055155132	1075.2856402614157	1075.2856402614157	1075.2856402614157
334.8480938457362	368.30146100388896	402.0852319781481	436.5298105846195	471.9656006394097	508.57080454203304	545.914819025639	583.4148394067846	620.4880610020275	657.006804555805	694.6638925240724	735.6072727906645	781.9848932394165	834.8563913578926	890.928163048575	945.8182938176751	995.1448691714045	1035.7906962999843	1069.6974691296732	1100.071603270739	1130.119514333451	1162.9442652482537	1201.2355082263027	1247.5795427989297	1304.5626684974666	1372.5136034404793	1442.730740095469	1504.2548895171699	1546.1268627603172	1562.657899535187	1569.2409541742236	1586.5394096654118	1635.216648996738	1727.4210226960029	1841.2407514502693	1946.2490234864158	2012.0190270313205	2018.7382397248637	1989.0512968589294	1956.2171231384025	1953.4946432681693	2003.7248474811765	2088.076988122623	2177.3023830657667	2242.1523501838687	2260.3285612820005	2237.3341038924837	2185.6224194794518	2117.646949507038	2044.930183772889	1975.2708054087086	1915.5365458797135	1872.5951366511204	1851.354719459846	1848.885077129607	1860.2964027558228	1880.69888943391	1904.0347859303506	1919.5745636958814	1915.4207498523033	1879.6758715214175	1804.8235396723455	1700.87170066349	1582.209384700574	1463.2256219893213	1355.325121723776	1257.975309051271	1167.6592881074591	1080.8601630279936	1080.8601630279936	1080.8601630279936
352.5589207479186	385.96681818996433	419.69625185769365	454.0687579767904	489.4058727729382	525.8780628651886	563.0515164460659	600.3413521014623	637.1626884172695	673.3931004234998	710.7599889266446	751.4532111773146	797.6626244261212	850.4689802427351	906.5166074730661	961.3407292820835	1010.4765688347569	1050.7507296665165	1084.1553367946337	1113.9738956068413	1143.4899114908715	1175.8725688289906	1213.8337679815995	1259.971088303633	1316.882109150026	1384.884982667764	1455.1801521720367	1516.6886337700844	1558.3314435691473	1574.3579078952075	1580.3305939492104	1597.1403791508415	1645.6781409197872	1738.226516324377	1852.6351810275119	1958.1455703407355	2023.9991195755924	2030.1751417273117	1999.604460525865	1965.955777384908	1962.897793718098	2013.5396995437295	2098.752639298653	2188.848246024357	2254.1381527623325	2272.0156458200663	2248.2006245690427	2195.4946416467446	2126.699249690655	2053.5968537160443	1983.8932682493355	1924.2751601947393	1881.429196456466	1860.1264267171418	1857.4754317730567	1868.6691751989156	1888.9006205694234	1912.1742592117705	1927.7406934630828	1923.662053412972	1888.0004691510485	1813.1996459316158	1709.2295896677465	1590.4418814372043	1471.1881023177555	1362.849340283	1264.9247108898871	1173.9428365912033	1086.4323398397335	1086.4323398397335	1086.4323398397335
370.0572391166908	403.42204406360673	437.099719980092	471.40313783571605	506.6451686000483	542.9886699321528	579.9964462490735	617.0812886573491	653.6559882635174	689.6031381480399	726.6845392870662	767.1317946306684	813.1765071289185	865.9204894860076	921.9463934226014	976.7070804134847	1025.6554119334419	1065.5621084905692	1098.4693267262057	1127.7370823150022	1156.7253909316094	1188.669138705594	1226.3026935861876	1272.2352939775378	1329.0761782837928	1397.1332348354347	1467.508951668283	1529.0044667444909	1570.420918026213	1585.9456204142311	1591.3105965638415	1607.6340460689673	1656.0341685235328	1748.9278193107475	1863.926476970963	1969.940275833816	2035.8793502289438	2041.5151903083272	2010.064709513321	1975.606177107624	1972.217862354936	2023.2768641489333	2109.355599903211	2200.325316661342	2266.0572614668986	2283.6360132781174	2258.999478711891	2205.2988962997733	2135.6855045733228	2062.2026400205345	1992.4620309551708	1932.9675036474343	1890.2228843675282	1868.8608364421007	1866.0293714235816	1877.0053379208464	1897.0655845427698	1920.2777591689926	1935.8727067622135	1931.872071555898	1896.2974977835086	1821.552629057894	1717.569106509436	1598.6605706479002	1479.1406619830523	1370.3664864519274	1271.8690117006427	1180.222670802585	1092.0018968311404	1092.0018968311404	1092.0018968311404
387.34421165826086	420.668462651362	454.29711379378455	488.5345652348499	523.6852171238795	559.9044377744221	596.7514681569376	633.6365174061125	669.9697946566337	705.6386727817455	742.4391796089217	782.6445067041933	828.5278456335914	881.2120292470149	937.2184555298343	991.9181637512887	1040.6821931806164	1080.2257190546688	1112.6404604807465	1141.3622725337636	1169.8270102886345	1201.3347851125377	1238.6427335417145	1284.3722484046712	1341.1447225299146	1409.2581623432736	1479.717028659868	1541.2023958921395	1582.3953384525316	1597.4209872411316	1602.1806991086137	1618.019887393298	1666.2839654335035	1759.523997775648	1875.1136537985356	1981.632254089067	2047.6591192341439	2052.758263348259	2020.4324746562634	1985.1692349106029	1981.456025863721	2032.9374668310356	2119.8867273798646	2211.734114640501	2277.9099357432356	2295.1898383978128	2269.7308326317802	2215.035269052135	2144.605498265877	2070.7467205764615	2000.975535073171	1941.611390541745	1898.9737357679237	1877.5557149275064	1874.545253756539	1885.3039733811258	1905.1934949273718	1928.3453582637292	1943.9707782280325	1940.0508884004644	1904.5668223612063	1829.8820695483787	1725.8895428318565	1606.8645109394538	1487.0822425989852	1377.875543738639	1278.807369088104	1186.4982105774432	1097.568560136719	1097.568560136719	1097.568560136719
404.42100107883925	437.7073979797782	471.2899107472151	505.46465524764756	540.5277473475734	576.6271784234951	613.3184418919358	650.0089066794226	686.1059417124824	721.501459376939	758.0255458957974	797.9928309513589	843.7179442259245	896.3447096850638	952.3337284274207	1006.9747958349082	1055.5577072894391	1094.7424476413428	1126.669759614615	1154.8505754016692	1182.7958271949183	1213.8703182842971	1250.8543363498297	1296.3820401690618	1353.0875885195398	1421.2595675910643	1491.804273222454	1553.282428664782	1594.2547571691216	1608.7839585247834	1612.9406386740256	1628.2973800973427	1676.42676527523	1770.014117839613	1886.1957260281424	1993.2206192298984	2059.3378268339625	2063.904238727456	2030.7081867896602	1994.6458633978987	1990.6134609294927	2042.5226331242832	2130.3468791721803	2223.0751596256146	2289.696435037014	2306.677295920813	2280.3948526394647	2224.703845517426	2153.459014879156	2079.228273273929	2009.4322221502946	1950.2046351816193	1907.6792860412693	1886.2088284661456	1883.0214364472868	1893.5641640392653	1913.2840652966534	1936.3771289576925	1952.0350824952989	1948.1985880660566	1912.808307826551	1838.1875479002683	1734.1901902783052	1615.0527609186588	1495.0117857793284	1385.3754956512155	1285.7389406568377	1192.768875751617	1103.1320558909747	1103.1320558909747	1103.1320558909747
421.2889037308861	454.5402105673015	488.07953562950667	522.194897143292	557.1743133344471	593.1585086260736	629.6990322305174	666.2001395574366	702.0660860164879	737.1930736093061	773.445090705432	813.1780722663831	858.747953253677	911.3195367605513	967.2930984071231	1021.8777819452296	1070.2827311267074	1109.1130988838286	1140.5580748706034	1168.202857921477	1195.632646870895	1226.2763749957649	1262.9379133428456	1308.2648674013578	1364.9048426605234	1433.137512674487	1503.7708232570906	1565.2447882870995	1605.9994216432792	1620.03469416164	1623.5904045071727	1638.4663083021128	1686.4621611686953	1780.3976394435108	1897.1721023205646	2004.7048297082167	2070.9151015148286	2074.953036242032	2040.8921067645495	2004.0366245503762	1999.6909010675076	2052.03307856848	2140.7366224440016	2234.348828869321	2301.4169940196875	2318.0985822656057	2290.9917307585993	2234.304744845445	2162.245929872921	2087.646703350467	2017.830931438166	1958.745592458766	1916.337664735012	1894.8184601113774	1891.4566245192466	1901.7851374117308	1921.336978241941	1944.3730115595633	1960.0656423005769	1956.3151604975358	1921.0218561829938	1846.4688744135374	1742.470780341885	1623.2249941447888	1502.9289359989998	1392.8659915423093	1292.6634082566634	1199.0343990850472	1108.6921769704456	1108.6921769704456	1108.6921769704456
437.94975055186745	471.1684068999744	504.6672025925044	538.7262769738804	573.6257693885256	609.499263989676	645.8941241658225	682.2111581142684	717.8511740323171	752.7143736479898	788.6985328121749	828.2008209064792	873.6184073125079	926.1370996382392	982.0972583971369	1036.627882329037	1084.857970173775	1123.3381508182026	1154.3055737372365	1181.4190185528091	1208.3372648868533	1238.5528981835066	1274.8937271757288	1320.0213664186854	1376.5974304675415	1444.8930984728086	1515.6178079663812	1577.0905610754996	1617.6303599274056	1631.1741930384637	1634.1309944815391	1648.5276847186205	1696.3911842116975	1790.6755978095412	1908.0437679080524	2016.0857212899145	2082.3914847378096	2085.904743351148	2050.983815496245	2013.3406778561418	2008.6873071138805	2061.4678787256553	2151.0553632402703	2245.554929979682	2313.0717482658456	2329.4539805579916	2301.5217618644424	2243.838220330792	2170.966484102637	2096.0023254333073	2026.1720930070733	1967.2347796159397	1924.9493780519103	1903.3849599588543	1899.8509123880904	1909.966701242802	1929.3517924261714	1952.3324177658874	1968.061872787651	1964.4002189416706	1929.2075176781532	1854.7267785992526	1750.7328039149143	1631.3833439870289	1510.8361491774886	1400.34934414286	1299.5825507184088	1205.2957650340766	1114.248983219803	1114.248983219803	1114.248983219803
454.4055061255026	487.59352995574176	521.0540731287363	555.0596549872413	589.8827948740123	625.6500848370284	661.9044077451653	698.0427191725229	733.4619746931999	768.0660382854991	803.7864075445318	843.061488469612	888.3296870600536	940.7978832839822	996.7468529847678	1051.2258459745922	1099.2841120656367	1137.4179998312536	1167.9122528894754	1194.4987136195052	1220.9092244005465	1250.6996573245067	1286.7220033341118	1331.6522830847925	1388.16651723198	1456.5276855611946	1527.3466043783185	1588.8210491193233	1629.1487952201815	1642.2036637895974	1644.5636586272083	1658.4828292053824	1706.2152249964886	1800.8494219802405	1918.8121021657275	2027.3644740693817	2093.7677462076367	2096.759489429732	2060.9827239161336	2022.5568321801138	2017.6011967349461	2070.825699163396	2161.302217326209	2256.6931281536195	2324.6608085758644	2340.7437956006	2311.985266545154	2253.30455880427	2179.6210097726953	2104.295681497114	2034.4565346319728	1975.6732544836577	1933.5155263585548	1911.9091948648036	1908.2047418175553	1918.1088083337147	1937.3280355301868	1960.2546271201793	1976.0230372021122	1972.453282470708	1937.3653796206909	1862.9622197712586	1758.9781917395173	1639.5305587670468	1518.7365840954292	1407.82853202838	1306.4986711181566	1211.55427097915	1119.8026012257517	1119.8026012257517	1119.8026012257517
470.65813503550834	503.81712271254537	537.2413087307277	571.1958914312004	605.9460691551086	641.6116114908533	677.730573015858	713.695579554802	748.8992569323636	783.248746314341	818.7092502310047	857.7604865537442	902.8821731539482	955.3023726636329	1011.242526757319	1065.672421870154	1113.5618444372856	1151.3530423097677	1181.3781090022783	1207.441599445403	1233.3480685697268	1262.7164218957487	1298.4229673036248	1343.1583632634254	1399.6132682452214	1468.0426345148092	1538.9585895208943	1600.437554507909	1640.5559507202856	1653.1243150493824	1654.8896469742617	1668.3330616209116	1715.93567411532	1810.9205409981432	1929.4784844687078	2038.5422681410078	2105.044655629037	2107.517403852708	2070.8882429555997	2031.6838963872099	2026.431087597036	2080.1052054492884	2171.476300467034	2267.763088588051	2336.184285750117	2351.9683321960597	2322.3825653888944	2262.7040470966817	2188.2098390874853	2112.527313516546	2042.6850840878187	1984.0620748924366	1942.0372100215332	1920.3920316854517	1916.518554571377	1926.211411485704	1945.2652352348262	1968.1389191659534	1983.9483987895496	1980.4738701568951	1945.4955293192675	1871.1761572433975	1767.2088745578167	1647.669386806508	1526.6333995334544	1415.3065337743815	1313.4140725319874	1217.8112143007118	1125.353157574996	1125.353157574996	1125.353157574996
486.7096018656041	519.8407281483296	553.2300708910064	587.1358465535855	621.816271596018	657.3844842738763	693.3733100252151	729.1704960837106	764.1637896830382	798.2631765270248	833.467596200099	872.2982267568403	917.2762462518281	969.6510527430462	1025.5849243020962	1079.9683590039842	1127.6918549237166	1165.143674640533	1194.7031387506056	1220.247332354342	1245.6533405521473	1274.6029613742173	1309.9968445699003	1354.5403528183322	1410.9388487986503	1479.4393059088172	1550.4551404221015	1611.941379330597	1651.8530496263986	1663.937355452161	1665.1102095527833	1678.0797018237245	1725.5539221604445	1820.8903839057846	1940.044294192114	2049.6202835991826	2116.2229827067413	2118.1786159950025	2080.6997835460297	2040.7206793423484	2035.1754973664838	2089.3050631509195	2181.5767284279677	2278.764476479898	2347.642290588979	2363.1278951470003	2332.713978983824	2272.03697203883	2196.7333042513997	2120.697763466266	2050.8585691495673	1992.402298672794	1950.5155294074343	1928.8343372770262	1924.7927924132932	1934.2744635000047	1953.1629192209314	1975.984573446724	1991.8372207955547	1988.4615010724776	1953.5980540825453	1879.3695503295123	1775.426783111937	1655.8025764270794	1534.5297542721987	1422.786327956377	1320.3310580359826	1224.0678923792073	1130.9007788542406	1130.9007788542406	1130.9007788542406
502.5618711995073	535.665889241037	569.0215211020984	602.8803806022231	637.4940815609426	672.9693435088208	708.8333088205491	744.4682255818517	779.2563418784515	813.110007716058	848.0619807803178	886.6751206768638	931.5122870113277	983.844408488075	1039.7746902064032	1094.1144063643424	1141.674831159923	1178.7902932103364	1207.8873388094166	1232.9155686701597	1257.824583505561	1286.359045236897	1321.4438606185684	1365.7989976132585	1422.1444241836505	1490.7190603183835	1561.837634109932	1623.3338256767267	1663.0413151371988	1674.6439936322743	1675.226596392854	1687.724069672335	1735.071359724113	1830.7603797456998	1950.5109107110654	2060.5997005382956	2127.3034971454767	2128.743255231541	2090.4167566188084	2049.665989910446	2043.832943709622	2098.4239378358743	2191.602616974228	2289.6969570260794	2359.034933892825	2374.22278925605	2342.9798279181027	2281.303620461516	2205.1917374688283	2128.807573320935	2058.9778175921742	2000.694983655245	1958.951584882847	1937.2369784957536	1933.0278971070384	1942.297917177852	1961.020615169342	1983.7908695060048	1999.6887664657168	1996.4156942897023	1961.6730412191848	1887.5433583434456	1783.6338481440014	1663.932875950426	1542.4288070922948	1430.2708931498773	1327.251930706224	1230.3256025950795	1136.44559165019	1136.44559165019	1136.44559165019
518.2169076209357	551.2941489686103	584.61682085653	618.4303538249396	652.9801784140841	688.3668295184104	724.1112594491728	759.5895248718282	794.177682451832	827.7899186739479	862.4929393001645	900.8915799117773	945.5906760900815	997.8829248645728	1053.812469057544	1108.1113129394882	1155.5114607808982	1192.2932944059648	1220.9307058536708	1245.4459647166955	1269.8613405877197	1297.98444296077	1332.7642409352607	1376.935043511952	1433.231159691605	1501.8832583186725	1573.107447612378	1634.6161956356373	1674.1219704513662	1685.2454382240635	1685.240057524557	1697.267485025258	1744.489377398578	1840.5319575604228	1960.8797134006813	2071.481699052736	2138.2869686499726	2139.2114509372486	2100.038573105321	2058.5186369564217	2052.4019442927834	2107.4604950717394	2201.5530818710345	2300.560195423516	2370.362326462028	2385.2533193258387	2353.1804327798895	2290.504279195543	2213.585470944161	2136.8572850552123	2067.043657190593	2008.941187670308	1967.3464768143597	1945.60082219786	1941.2243104163504	1950.2817253204803	1968.8378507608993	1991.5570868873097	2007.502299045626	2004.335968880816	1969.720578037847	1895.6985405990404	1791.8320003961328	1672.0630336982144	1550.3337167743766	1437.763207930395	1334.1789936187918	1236.585642328774	1141.9877225495488	1141.9877225495488	1141.9877225495488
533.6766757136081	566.7270503089936	600.017131646829	633.7866264695631	668.2752415196462	703.5775826253705	739.2078519584007	774.5351507762446	808.9285803364091	842.3035881932036	876.7610070881436	914.9480160595456	959.5117941457261	1011.7670868383941	1067.6989054428238	1121.9598277176826	1169.202431421637	1205.653074614207	1233.8332365583276	1257.838176817788	1281.763154956377	1309.4789240228226	1343.958211005609	1387.9492363781599	1444.2002206138989	1512.9332604848491	1584.2659579574324	1645.7897912966691	1685.0962387675806	1695.7428978618716	1695.151842977975	1706.7112677410091	1753.809365776091	1850.2065463924894	1971.1520816360812	2082.2674592368944	2149.174166924958	2149.5833324870514	2109.5646439369534	2067.277429345193	2060.881016782301	2116.4134004261014	2211.427238883608	2311.353856869126	2381.624579096964	2396.219790158995	2363.316114157347	2299.6392350717138	2221.91483688179	2144.8474406437604	2075.056915719781	2017.141968548499	1975.7013055685616	1953.926735239573	1949.3824741049646	1958.2258407291254	1976.6141536764435	1999.2825051341536	2015.2770817808728	2012.2218439180651	1977.7407518471937	1903.8360564101397	1800.0231706104553	1680.1957979921115	1558.2476420990777	1445.266250873443	1341.1145498497688	1242.8493089607352	1147.5272981390215	1147.5272981390215	1147.5272981390215
548.9431400612419	581.9661362401291	615.2236149655205	648.9500587839194	683.3799502418301	718.6022431524243	754.1237763955448	789.3058601177034	823.5098044654102	856.6516950663325	890.8667194727582	928.8448407181313	973.2760218358956	1025.4973793753916	1081.4346439495466	1135.6606996871853	1182.7484307171321	1218.8700302218485	1246.5949275983462	1270.0918612972755	1293.5295697692852	1320.8422579000376	1355.025996315244	1398.8423220756283	1455.0527722419151	1523.8704273920778	1595.314542173086	1656.8559147491605	1695.9653432845212	1706.137581180039	1704.9632027831901	1716.0567376781025	1763.0327154489037	1859.785575284434	1981.3293947923844	2092.958161185159	2159.9658616751626	2159.8590292558756	2118.9943800450906	2075.9411759416776	2069.268678844506	2125.281319466547	2221.224203777166	2322.0776065598307	2392.8218025980077	2407.122506558148	2373.387192638633	2308.70877492083	2230.180167486104	2152.77858206124	2083.0184209546924	2025.2983841203352	1984.017171512041	1962.215584477119	1957.5028299366177	1966.130216205022	1984.349051596815	2006.9664037900498	2023.012377917047	2020.0728384736956	1985.7336499558853	1911.9568650905858	1808.2092895290923	1688.3339171537818	1566.1737418470314	1452.783000554532	1348.0609024752353	1249.1178998714074	1153.064445005313	1153.064445005313	1153.064445005313
564.018265247556	597.012949739961	630.2374323051324	663.9215110158364	698.2949839448393	733.4414514222965	768.8597228079195	803.9024097188092	837.9221237720653	870.8349180858432	904.810611782513	942.582465485499	986.8837398182254	1039.0742874414195	1095.0203291650173	1149.2146778362574	1196.1501463023783	1231.9445576156777	1259.215775648687	1282.2066744789968	1305.160128184197	1332.0742140693992	1365.967822349797	1409.6150464681052	1465.7899798670383	1534.6961196155228	1606.2545772873323	1667.8158680824517	1706.730507200867	1716.4306968129079	1714.6753869702848	1725.3052146950533	1772.1608170092682	1869.270473278792	1991.4130322447113	2103.5549849919207	2170.662822605313	2170.0386706186455	2128.327192361118	2084.508685610793	2077.5634481457337	2134.0629177606606	2230.943092316929	2332.7311096925487	2403.9541077655326	2417.9617733259256	2383.393988811909	2317.713185573694	2238.3817949614954	2160.6512512823115	2090.929000670282	2033.4114922163326	1992.2951750113868	1970.4682367667247	1965.5858196750455	1973.9948045494045	1992.0420722028546	2014.6080623985126	2030.7074506997385	2027.8884716199548	1993.6993596725833	1920.0619259542214	1816.3922878941669	1696.4801395048926	1574.115174798871	1460.316435549175	1355.0203545712734	1255.3927124412348	1158.5992897351275	1158.5992897351275	1158.5992897351275
578.9038492699519	611.8691012531285	645.0600156506866	678.7022548770072	713.0214813464718	748.0962450216566	783.416646057918	818.3256721588077	852.1663110278764	884.8539043762407	918.593209945274	956.1613394839151	1000.3354047411017	1052.4983786812709	1108.4566791308494	1162.6225851317633	1209.408375725938	1244.8772480715666	1271.6960717919158	1294.182634626521	1316.6547243149166	1343.1747940949515	1376.7839591977283	1420.2680003526639	1476.4126982891753	1545.4113164700034	1617.087049291188	1678.670573882093	1717.3925673720828	1726.6230158454935	1724.2891412065467	1734.4574743144353	1781.1945460283532	1878.662281574916	2001.4041836504325	2114.0591493186325	2181.2660756432474	2180.1228133873874	2137.5630281116833	2092.9793390761474	2085.7643655407905	2142.757250319408	2240.583230440928	2343.314066488062	2415.0215190435233	2428.737774152437	2393.3367197095913	2326.652669072184	2246.5199355974178	2168.465761779807	2098.789106663132	2041.481858428485	2000.535905256961	1978.6851701715773	1973.6317155630443	1981.819638663996	1999.6930367070663	2022.2071726589388	2038.3619724224873	2035.6685276346363	2001.6379299323107	1928.1517022529163	1824.573092735794	1704.6357808207663	1582.0734459476566	1467.8679602962454	1361.9939670061403	1261.6743019569062	1164.1318010281068	1164.1318010281068	1164.1318010281068
593.601023780566	626.5364710910574	659.6938789571865	693.295207934591	727.5624185789081	762.5692505929538	797.7965602682547	832.5769830435158	866.2431543574412	898.7091743900176	932.2150022863581	969.5820619328573	1013.6317772159103	1065.7705514554916	1121.744705705893	1175.8855404549865	1222.5243561906434	1257.669472421722	1284.0372847410235	1306.0212077623366	1328.01465609945	1354.1449278889734	1387.4748553588101	1430.8011542596855	1486.9205403423248	1556.0154722289496	1627.8113800277642	1689.4194367184698	1727.950815280767	1736.7135591654996	1733.8031937080787	1743.5121147150578	1790.1327179929917	1887.9604899994322	2011.303279795923	2124.4720270950047	2191.77767160922	2190.113724122518	2146.7039797044827	2101.3548044961076	2093.872564638385	2151.3649299272533	2250.144784778434	2353.8263172625925	2426.023715450395	2439.4502082776976	2403.2151881411223	2335.5270883024778	2254.594342023576	2176.2215130192353	2106.5976868163166	2049.508079394688	2008.7379067342172	1986.8653075827008	1981.6401117596401	1989.6050718524652	2007.3029404486053	2029.7650748942497	2045.9772515706259	2043.4138516177243	2009.549256175532	1936.22467299064	1832.7486162360462	1712.7964266913486	1590.0434451361473	1475.432682688062	1368.9778318167985	1267.9602553300826	1169.6613160356405	1169.6613160356405	1169.6613160356405
608.1107538452201	641.0170070318715	674.141806672133	707.7036992196148	741.9212311279268	776.8634920425849	812.0017443767264	846.6577937353949	880.1534457236327	912.4012169116656	945.6764677304461	982.8452695761096	1026.7736938447904	1078.8917868035699	1134.8854942033095	1189.0047366658168	1235.499434812899	1270.3227963874378	1296.2411776166098	1317.7242218486654	1339.2415724318553	1364.985777450806	1398.0410039356457	1441.214323652879	1497.312808369011	1566.5076599054476	1638.4266003031998	1700.0614816581815	1738.4041560663059	1746.7009101113053	1743.2157683281903	1752.4671897397907	1798.9736333689361	1897.164200535785	2021.1105617498106	2134.795029817814	2202.1999175465967	2200.014096821556	2155.7526758424756	2109.6373218877306	2101.8897022357005	2159.886958812043	2259.6281321315328	2364.2677373562246	2436.960289648175	2450.0986538292045	2413.029093360204	2344.33622136183	2262.6046509547396	2183.9176759642774	2114.353313034541	2057.488259514315	2016.8992127523848	1995.0071830980814	1989.6104329029224	1997.3515375189713	2014.873072298291	2037.283521583251	2053.5550056774396	2051.1255538747505	2017.4331954690763	1944.278821109391	1840.9147668649891	1720.9562301602439	1598.0184084195294	1483.004136480307	1375.966798832388	1274.2474173786713	1175.1870140220558	1175.1870140220558	1175.1870140220558
622.4340045297341	655.3126568536927	688.406583243025	721.9310577631044	756.1013544793043	790.9819932769444	826.0344773211276	860.5695555969041	893.8979770893224	925.9305207256742	958.9780852022172	995.951599157452	1039.7619912298785	1091.863065764991	1147.8801299362576	1201.9813666241419	1248.3349587091059	1282.8387856900065	1308.3095135392718	1329.293504847726	1350.33712220619	1375.6985047797873	1408.4828980308353	1451.5073239959522	1507.588804711756	1576.8869525125815	1648.931740923631	1710.5957337678242	1748.7514948680812	1756.5836520212874	1752.52508892019	1761.3207532315016	1807.7155926219357	1906.2725151674176	2030.826270580721	2145.0295689838335	2212.5351204987405	2209.826625482021	2164.7117452286197	2117.8291312680735	2109.817435129921	2168.3243392016193	2269.0336493023065	2374.638202109044	2447.830834298889	2460.682688934452	2422.778134620536	2353.0798463474935	2270.550499105678	2191.553421578612	2122.0545572225055	2065.420503186738	2025.0178566206894	2003.1093308157033	1997.5421036309763	2005.0594690676694	2022.4047211269417	2044.7642652047482	2061.0969522762102	2058.8047447112453	2025.2896048797693	1952.312129551165	1849.0674530926872	1729.1093442710544	1605.9915718529883	1490.57585542866	1382.9557178820469	1280.5326329205773	1180.708074251679	1180.708074251679	1180.708074251679
636.5717408999295	669.425368334645	702.4909931173632	735.9806125960869	770.1062241188185	804.9277782024283	839.8970380392551	874.3137199905048	907.4775404173834	939.2975746165347	972.1203336263525	1008.9016874206684	1052.5975059733132	1104.6853693792418	1160.7296982178987	1214.8166231898517	1261.0322749956676	1295.2190060507207	1320.2440556296094	1340.7308847217384	1361.302954316513	1386.2842718752581	1418.801030746982	1461.679970752614	1517.7478317130833	1587.152423063437	1659.3258326951952	1721.0212181139964	1758.9917368254794	1766.360368233825	1761.7293793373867	1770.0708590330605	1816.3568962177426	1915.2845358777747	2040.450647357283	2155.177056089839	2222.785587509016	2219.5540041014287	2173.5838165658747	2125.932472654195	2117.6574201182307	2176.678073323827	2278.361713092841	2384.937586861133	2458.634942064564	2471.2018917209357	2432.4620111758186	2361.7577413567224	2278.43152319116	2199.12792082592	2129.6999912849133	2073.30291481133	2033.0918716483604	2011.1702848335524	2005.4345485818906	2012.7292999027184	2029.8991758053778	2052.2090582375454	2068.604808900222	2066.452534432742	2033.1183414744394	1960.3225812579603	1857.202583389205	1737.2499220673847	1613.9561714917106	1498.1413732888034	1389.9394387949153	1286.8127467737065	1186.223675988837	1186.223675988837	1186.223675988837
650.5249280216268	683.3570892528506	716.3978207426469	749.8556927495881	783.9392755322466	818.7038707254321	853.5917054689036	887.8917382786567	920.8929276706872	952.5028673687373	985.1036919275314	1021.6961711095395	1065.2810746772316	1117.3596786858088	1173.4352843613924	1227.511699222834	1273.5927307889854	1307.4650231908734	1332.0465670082199	1352.0381894329237	1372.140717656881	1396.7442407365572	1428.9958951866872	1471.7320793865724	1527.7891917155152	1597.3031445710988	1669.6079064240296	1731.3369597632948	1769.123787077883	1776.029642087295	1770.8268634330889	1778.7155609873357	1824.8958446221066	1924.1993646503001	2049.9839331481226	2165.238902632607	2232.9536256207857	2229.198926677298	2182.3715185571987	2133.9495860631496	2125.4113139978117	2184.949163406509	2287.612700305218	2395.1657669525766	2469.3722056072247	2481.6558403161516	2442.0804222797524	2370.3696844867713	2286.2473599259542	2206.64034466988	2137.288187126466	2081.133598787464	2041.1192911446244	2019.188579249613	2013.2871923937512	2020.3614634282744	2037.357725204417	2059.619653160448	2076.080293082757	2074.070033344771	2040.9192623199133	1968.3081591717732	1865.3160662246073	1745.3721165928364	1621.9054433908814	1505.6942238164172	1396.9128114001314	1293.0846037559645	1191.7329984978567	1191.7329984978567	1191.7329984978567
664.2945309606461	697.1097673864319	730.1298505663754	763.559627254634	797.6039442053651	832.3132947523508	867.1207585478681	901.3050618238193	934.1449308121056	965.5468877667722	997.9286390304333	1034.3356869678473	1077.813533943771	1129.886974724178	1185.9979736798982	1240.0677875829779	1286.0176732054622	1319.5784028317562	1343.7188107957018	1363.2172469434997	1382.8520611213514	1407.0795733630243	1439.067984452552	1481.6634653615354	1537.7121870615747	1607.3381900486515	1679.7769929162703	1741.5419837823167	1779.1465507646762	1785.5900569200758	1779.8157650606054	1787.2529129371956	1833.3307383007784	1933.0161034684374	2059.426369021866	2175.2165201089097	2243.0415418774137	2238.7640872071456	2191.0774799055503	2141.8827115119952	2133.0807735658477	2193.13861167751	2296.786987741522	2405.3226177234587	2480.042217588897	2492.044112847594	2451.633067186037	2378.9154538348926	2293.99764602483	2214.0898640741725	2144.8177166518662	2088.9106595145113	2049.098148418709	2027.16274816187	2021.0994597046454	2027.956393048495	2044.7816581948787	2066.9978024522593	2083.5251223570995	2081.6583517528643	2048.6922244830175	1976.2668462346	1873.4038100689584	1753.4700808910131	1629.8326236056866	1513.2279407671829	1403.870685526835	1299.3450486852573	1197.2352210430645	1197.2352210430645	1197.2352210430645
677.8815147828093	710.6853505135131	743.6898670360495	777.0957451422516	811.1036656239525	845.7590741895804	880.4864762139454	914.5551419884541	947.234341804512	978.4301245951306	1010.5956538597395	1046.8208717393743	1090.19572037507	1142.268238533836	1198.418851486577	1252.4860811301724	1298.3084493615004	1331.5607106946634	1355.262550112654	1374.2698852156886	1393.4386336039831	1417.2914317539992	1449.0177916471791	1491.4739441412116	1547.5161200937848	1617.2566325091807	1689.8321229780554	1751.63531523766	1789.0589330252444	1795.040196070545	1788.6943080732444	1795.68096872551	1841.6598777195097	1941.7338543156318	2068.778196047141	2185.111320015524	2253.051643322265	2248.2521796884903	2199.7043293138886	2149.7340890177898	2140.667455619523	2201.247420364673	2305.8849522038363	2415.408014513864	2490.6445706716086	2502.36628744276	2461.1196451483734	2387.394827498341	2301.682018202557	2221.475650002478	2152.287151765816	2096.6322013918457	2057.0264767798426	2035.0913256683095	2028.87077515266	2035.514522167537	2052.1722636475815	2074.345258591786	2090.9410142565325	2089.2185999625535	2056.437085030581	1984.196625388439	1881.461723392323	1761.5379680055182	1637.7309481913126	1520.7360578967816	1410.807911004165	1305.5909263794908	1202.7295228887874	1202.7295228887874	1202.7295228887874
691.2868445539361	724.0857864122155	757.0806545991679	790.4673754434667	824.4418752737848	859.0442329435156	893.6911374049301	927.6434301350205	960.1619526107775	991.1530666383021	1023.1052153401288	1059.152362167902	1102.428470573265	1154.5044511542692	1210.6990030945883	1264.7677727243058	1310.4664063735017	1343.413512500886	1366.679548079674	1385.1979322117086	1403.9020839988332	1427.380977908821	1458.8458098731699	1501.1633311893092	1557.200293154668	1627.0575449657706	1699.7723274155214	1761.6159791959212	1798.8598389989702	1804.3786428770807	1797.4607163243147	1803.9977821951466	1849.8815633440504	1950.3517191753258	2078.0396552925745	2194.924713849224	2262.9862369987013	2257.6658981188493	2208.2546954851723	2157.505958597589	2148.173016956021	2209.2765916958424	2314.906970494245	2425.421832663876	2501.178857517383	2512.6219422291433	2470.5398554204608	2395.807583574369	2309.300113173903	2228.796873418475	2159.695064373017	2104.2963288188394	2064.902309537252	2042.972845866915	2036.600563375882	2043.036284189558	2059.5308304333457	2081.663774057832	2098.3296863143387	2096.7518882793693	2064.153701029429	1992.0954795752862	1889.4857146647653	1769.5699309799547	1645.5936532029439	1528.2121089608938	1417.7193376612602	1311.8190816565705	1208.2150832993527	1208.2150832993527	1208.2150832993527
704.5114853398483	737.3130228606632	770.3049977032314	803.6778471893061	837.6220086406404	872.1717949205525	906.7370210586184	940.571377625979	972.9285551937749	1003.716202680778	1035.4578023962822	1071.330794997213	1114.512621140495	1166.5965936249636	1222.8395138170927	1276.914055225267	1322.4928913578694	1355.1383739717178	1377.971567817361	1396.0032158937809	1414.2440611999593	1437.3493738268292	1468.5525322331262	1510.7314419695367	1566.7640085867477	1636.7400004315066	1709.5966370348058	1771.4830007236985	1808.5481738252383	1813.6039806780602	1806.1132136671251	1812.2014071889748	1857.9940956401513	1958.8688000309642	2087.210987826793	2204.658113106785	2272.8476299500876	2267.0079364957405	2216.731207122359	2165.2005602684508	2155.599114372525	2217.2271278988615	2323.8534194148315	2435.363947513579	2511.644670788248	2522.81065533424	2479.893397256	2404.1535001602315	2316.851567653637	2236.052705285844	2167.0400263781717	2111.9011461948644	2072.723680000165	2050.8058428556715	2044.2882490123989	2050.522112518715	2066.858647422988	2088.955101329202	2105.692856063801	2104.259327008844	2071.84192954639	1999.9613917371385	1897.47169235635	1777.5601228579258	1653.4139746957671	1535.649627715201	1424.59981532726	1318.0263593344023	1213.691081539086	1213.691081539086	1213.691081539086
717.556795108305	750.3687298925678	783.364827076005	816.7292490577908	850.6461582370997	885.1436750519937	919.6257520960838	953.3403000018693	985.5352294018487	1016.1205181379723	1047.6544128899936	1083.3572275471176	1126.4492759985485	1178.5457619812216	1234.8414486229885	1288.9259888994313	1334.389035786132	1366.7365981906082	1389.1401087481202	1406.6873560258628	1424.466128591032	1447.1978861320179	1478.1387728219854	1520.178603955296	1576.2071948263103	1646.303703977615	1719.3046629447017	1781.2359465112888	1818.1234294610947	1822.7155474981894	1814.6509800080514	1820.2909672965102	1865.996749669395	1967.2847959357987	2096.2924889178603	2214.312439940981	2282.6372603305645	2276.2800248920994	2225.135662351438	2172.819564914518	2162.947124787279	2225.09998497034	2332.7247916430338	2445.234441779375	2522.0418323533763	2532.932196379852	2489.180111036829	2412.4324895431337	2324.3362451175944	2243.2427638829504	2174.321323577591	2119.4456748438174	2080.489568323932	2058.5895826297	2051.9336082507507	2057.972363646178	2074.156567275075	2096.220365663932	2113.03161760882	2111.7416099732054	2079.501629620555	2007.792957278115	1905.41684912825	1785.5045552171027	1661.1873255908172	1543.0442721907207	1431.4459545388781	1324.2107940525384	1219.1572121489496	1219.1572121489496	1219.1572121489496
730.4257034348208	763.2534665639964	796.2586585663153	829.6187083149209	863.511044682956	897.957352368767	932.3563393715104	965.9509695155459	997.9842066252322	1028.3689849489942	1059.6981204315143	1095.2343994415412	1138.2406083478224	1190.3535122416044	1246.7057911041245	1300.8041036391194	1346.155108550324	1378.2084376896344	1400.1856155015835	1417.2511395788642	1434.5695075141696	1456.9281999469924	1487.6066297040256	1529.5071926587627	1585.5322846846975	1655.7508889078845	1728.8983374646257	1790.876549743785	1827.5874451342263	1831.7157001074784	1823.077019465734	1828.2698650938516	1873.892698876689	1975.601794222308	2105.2846706315795	2223.8866591285773	2292.3530907373756	2285.4800376825287	2233.46653699051	2180.362366888273	2170.2173056027696	2232.8959339819457	2341.522043357702	2455.034227682933	2532.3710809105314	2542.987100965006	2498.400401657329	2420.645000770087	2331.754916085866	2250.3684567469013	2181.5410973340186	2126.93260378769	2088.2027420483887	2066.326258772653	2059.5378234812883	2065.3870864111655	2081.4236977991545	2103.4581834369774	2120.344571335756	2119.197765061462	2087.132668180068	2015.5912214508198	1913.3235144060661	1793.4066737714263	1668.9178262725227	1550.4001975198153	1438.2614086631254	1330.375179737114	1224.6152307764416	1224.6152307764416	1224.6152307764416
743.1215327968509	775.9675141866072	808.9841543032568	842.3421118736927	876.2120456248081	910.6091969267102	944.9271377223632	978.404022597945	1010.2780061396332	1040.4650716838776	1071.5925175682112	1106.9654708804392	1149.8890587083654	1202.02151542049	1258.4335045080902	1312.5487967431388	1357.7911628976074	1389.5538823630309	1411.1082690091916	1427.6951453254346	1444.5553338011048	1466.542105019016	1496.9585219358623	1538.7200956018078	1594.7423370670153	1665.0844205842473	1738.3801732166537	1800.407085229983	1836.9426468899842	1840.607549962266	1831.3952922118822	1836.1425729037464	1881.6860913027738	1983.8224792927806	2114.1880992331926	2233.379246102338	2301.9922148785454	2294.6048853170496	2241.721476280708	2187.827791409285	2177.409634342546	2240.6156997741127	2350.2462466130396	2464.76442482224	2542.6333843646257	2552.9760961830366	2507.5548151400208	2428.791617078053	2339.1085778396096	2257.4316387294907	2188.702202901807	2134.3655389729965	2095.8669155594953	2074.0187967653214	2067.1024286448182	2072.76625273991	2088.6587105925214	2110.6665438025257	2127.6296942015865	2126.6264036793195	2094.734914125336	2023.3578419699809	1921.1953018065099	1801.2717827689082	1676.6117739911629	1557.7236831101843	1445.0515917745872	1336.5235001359113	1230.0674083456956	1230.0674083456956	1230.0674083456956
755.6476056718484	788.5111540720563	821.5389764159213	854.8953466471011	888.7445387092523	923.0955787816582	957.3365019861039	990.7000956800001	1022.419147220757	1052.412246912655	1083.3411968474495	1118.5536020637653	1161.397067600226	1213.5514425322558	1270.0255520824733	1324.1604655102967	1369.2972520751432	1400.7729221050315	1421.9082502023837	1438.0199520382216	1454.4247432835675	1476.0413910953482	1506.196868574109	1547.8202003062995	1603.84041087837	1674.3071643686335	1747.752682822858	1809.8298277786753	1846.191460773717	1849.3942085188896	1839.6097584182028	1843.913563048941	1889.3810749883883	1991.9495355495033	2123.0033409879406	2242.788676295029	2311.551726462096	2303.6514782456816	2249.898125463162	2195.214663697124	2184.5240885301537	2248.260007187275	2358.898473463251	2474.426152795282	2552.8297106205696	2562.899909127276	2516.6438975074234	2436.8729217039972	2346.3982276599822	2264.4341646825114	2195.8074955353104	2141.7480863462524	2103.4858032432107	2081.670122088493	2074.628957682144	2080.1098345586433	2095.86027725247	2117.8434359147623	2134.88496316329	2134.026137232483	2102.3082363567705	2031.0944765503239	1929.03582494629	1809.1051864575575	1684.2754659970158	1565.0210083695276	1451.8219179478497	1342.6597389967121	1235.5160157808443	1235.5160157808443	1235.5160157808443
768.0072445372683	800.8846675320016	833.9207870334033	867.2742995481424	901.1039015828874	935.4128679894482	969.582787000197	1002.8398251926468	1034.4101491443114	1064.213979205361	1094.9477508165965	1130.0019531914745	1172.7670755434528	1224.9449645912794	1281.4828970748624	1335.6395072394007	1380.6734293300938	1411.8655468098725	1432.5857400126006	1448.2261384898745	1464.1788717932907	1485.4278479232512	1515.3240886753806	1556.810394294109	1612.829565023867	1683.4219856229747	1757.0183789053137	1819.1470521986566	1855.3363128307751	1858.0787872336884	1847.7243782564055	1851.5873078521813	1896.9817979742716	1999.9856473947634	2131.730962161064	2252.1134251394137	2321.02871919605	2312.616726918447	2257.9941297790047	2202.521808971358	2191.560645689142	2255.8295810618674	2367.4797959625407	2484.020531200049	2562.961027583276	2572.75926689106	2525.668194782059	2444.889497884882	2353.624862828142	2271.377889457757	2202.85983048888	2149.083851853972	2111.0631194854946	2089.2831602229576	2082.1189445340715	2087.4178037935976	2103.027069376295	2124.986848927875	2142.1083551778447	2141.3955771266596	2109.8525037747777	2038.8027829065759	1936.8486974421173	1816.9121890853842	1691.9151995403606	1572.2984527055448	1458.5778012574988	1348.7878800672988	1240.9633240060216	1240.9633240060216	1240.9633240060216
780.2037718705644	813.0883358780993	846.1272482847947	879.4748574898117	913.2855118923105	947.5574346059155	981.6643476021045	1014.8238475668197	1046.253531186002	1075.8737371320283	1106.4157720230169	1141.3136844635214	1184.001523058094	1236.203752611938	1292.8065027328453	1346.9863192292587	1391.9197479096194	1422.8317463717863	1443.1409193712807	1458.3142834530408	1473.8188551620053	1494.7032652499856	1524.3426012962914	1565.6935650871058	1621.712858408612	1692.4317497092013	1766.1797740860943	1828.36103329872	1864.3796291065078	1866.664397563	1855.7431118981972	1859.168279636214	1904.4924083011647	2007.9334992308484	2140.3715290178043	2261.3519680682566	2330.42028678843	2321.497541785365	2266.0071344693665	2209.7480524515568	2198.5192833430583	2263.3251462383214	2375.9912861651123	2493.548679634526	2573.028303157655	2582.554896567721	2534.6282529864443	2452.8419288576706	2360.7894806252452	2278.26466790702	2209.862063016869	2156.3764414426705	2118.602578672305	2096.8608366495027	2089.573923141405	2094.690132371004	2110.157758561291	2132.0947719960504	2149.2978472022264	2148.733334767553	2117.367585279766	2046.4844187534634	1944.6375329107009	1824.6980949003985	1699.537271871475	1579.562295525935	1465.324655778119	1354.9119070954523	1246.4116039453606	1246.4116039453606	1246.4116039453606
792.2405101491902	825.1224404220062	858.1560222991889	891.4929073851041	925.2847472841185	959.5256486868958	993.5795386292904	1026.652799233453	1057.951812621535	1087.3949892626897	1117.7488530140772	1152.4919560798598	1195.1028506641987	1247.3294776086084	1303.9973323040097	1358.2012987786766	1403.0362610608822	1433.671510685008	1453.573969209864	1468.2849657003692	1483.345829221442	1503.8694328228119	1533.2548254934552	1574.472600207159	1630.4933499377107	1701.339321989244	1775.239380987273	1837.4740458876597	1873.3238356462643	1875.1541509631625	1863.6699195152864	1866.6609507237852	1911.9170540098053	2015.795775460045	2148.925607823401	2270.5027805143227	2339.7235229472576	2330.2908332964557	2273.934784775379	2216.8922193572885	2205.3999790154494	2270.747427557073	2384.4340161251694	2503.0117176966983	2583.0325052486187	2592.287525250592	2543.5246181431003	2460.730797859325	2367.8930783324495	2285.0963548820937	2216.8170483736294	2163.6294610588625	2126.1078951896015	2104.406076848919	2096.9954274449497	2101.9267922170943	2117.251016404752	2139.165194273475	2156.451416193414	2156.0380215608698	2124.853349772144	2054.141041805713	1952.4059449687516	1832.4682081506096	1707.147980240638	1586.8188162383974	1472.0678955842964	1361.035803828955	1251.863126522994	1251.863126522994	1251.863126522994
804.1207818506006	836.9872624753802	870.0047712056792	903.3243361470161	937.0969854049098	971.3138802882265	1005.3267149192177	1038.3273166234821	1069.507512726618	1098.7812041673797	1128.9505863371442	1163.5399282404453	1206.073498881815	1258.3238105956689	1315.0563490359445	1369.2848431864631	1414.0230220310439	1444.384829643772	1463.8850704597908	1478.1387640045084	1492.7609298033335	1512.928140388992	1542.0631803234871	1583.1503871761395	1639.1740985162699	1710.1475678250345	1784.1997122309251	1846.4883647742697	1882.171358495395	1883.5511588905135	1871.508761279382	1874.069793437642	1919.2598831409348	2023.5751604846412	2157.3937648430965	2279.5643379103763	2348.9355213805557	2338.993511901741	2281.7747259381736	2223.953134908123	2212.202710229863	2278.097149858556	2392.8090578969172	2512.4107649845555	2592.974601761078	2601.9578800330087	2552.357836274547	2468.5566881268096	2374.936653230912	2291.8748052347723	2223.7276418135148	2170.8465166490632	2133.582783423344	2111.921806301995	2104.384991385511	2109.1277552581014	2124.3055145039734	2146.196104914336	2163.567039108385	2163.308248912315	2132.30966615232	2061.7743097780512	1960.1575472329787	1840.2278330840288	1714.7536218981277	1594.0742942506317	1478.8129347506167	1367.1635540155894	1257.3201626630557	1257.3201626630557	1257.3201626630557
815.8479094522488	848.6830833498775	881.6711571333581	914.9650306885421	948.7176039012814	982.9184994657426	1016.9042313093494	1049.8480361678412	1080.9231507769562	1110.0358504161302	1140.0245645395828	1174.4607611452313	1216.9159082309918	1269.1884225874962	1325.9845161762375	1380.2373497514245	1424.8800840672652	1454.9716931423125	1474.0744040525	1487.8762571381067	1502.06529273941	1521.8811776957864	1550.7700848430006	1591.729813515916	1647.7581630493942	1718.8593525785025	1793.0632804391234	1855.4062647673434	1890.9246236992485	1891.8585328013921	1879.2635973621914	1881.39928010053	1926.525043735291	2031.2743387069233	2165.7765663421305	2288.5351156891816	2358.053375796346	2347.602488051241	2289.524603198881	2230.9296243236286	2218.927454509848	2285.3750379832027	2401.1174835345582	2521.7469410960834	2602.8555605999445	2611.566688008303	2561.128453403304	2476.320182897087	2381.92120260179	2298.601873816848	2230.596698590877	2178.0312141597874	2141.0309577594903	2119.4109504895187	2111.744148903893	2116.2929934202552	2131.3199244562493	2153.185493072819	2170.6426929041163	2170.542628227593	2139.7364033207023	2069.385880385205	1967.895953320092	1847.982273948665	1722.3604940942228	1601.3350089703372	1485.5651873516654	1373.2991414031362	1262.7849832896784	1262.7849832896784	1262.7849832896784
827.4252154315897	860.2101843571554	893.1528422113191	926.4108779226785	960.1419804198312	994.3358762752805	1028.3104426371492	1061.2155942974653	1092.2012460482572	1121.1623965789754	1150.9743801687596	1185.257614994173	1227.632519231777	1279.9249845984684	1336.7827969724774	1391.059215772369	1435.6075004167078	1465.4320910748643	1484.1421509194322	1497.4980238738121	1511.2600538614042	1530.730334490456	1559.377958108611	1600.2137667483585	1656.2486024421896	1727.47754161158	1801.8325982339422	1864.2300206756745	1899.5860573031753	1900.0793841521358	1886.9383879354227	1888.6538830351953	1933.7166838336145	2038.8959945291795	2174.0745785857443	2297.4135892835034	2367.074179902652	2356.114672194976	2297.182061798633	2237.8205128233744	2225.57418937895	2292.581816771448	2409.360365092298	2531.021365629269	2612.676349670129	2621.114676269809	2569.8370155518905	2484.02186540712	2388.8477237262405	2305.279415480114	2237.4270739600693	2185.1871595375496	2148.4561325840004	2126.8764348922796	2119.0744339409002	2123.4224786297896	2138.2929178588734	2160.131347903112	2177.676354537586	2177.7397709124107	2147.1334301776988	2076.9774113419003	1975.6247768468018	1855.7368349925277	1729.974894079201	1608.6072398052133	1492.330067462028	1379.4465497393778	1268.2598593269954	1268.2598593269954	1268.2598593269954
838.8547711667463	871.5689526951285	904.448762386476	937.6598284037548	971.3677789099306	1005.5642170813938	1039.5446461482343	1072.430544353967	1103.3433899421063	1132.1629579795353	1161.8022108266075	1195.9324076670446	1238.224807684567	1290.53447435789	1347.451688345701	1401.75053460168	1446.2050980795075	1475.7657677344002	1494.0881485277246	1507.004149422383	1520.3456793812782	1539.476554440319	1567.8882189274432	1608.6040242435938	1664.6473217897142	1736.0038775396308	1810.5091157587015	1872.9608752851664	1908.156994957266	1908.215558039251	1894.5356254994074	1895.8365027320335	1940.8374951314254	2046.4417636170942	2182.287891209406	2306.198316453941	2375.9954778962815	2364.52747545301	2304.745054524725	2244.624621883027	2232.1425842995204	2299.7177061368366	2417.5381821217343	2540.234564572004	2622.4374058054345	2630.6021384198775	2578.483716133426	2491.6619729442355	2395.7167428504595	2311.908531511712	2244.22053123345	2192.3166059825844	2155.8606197260315	2134.320029875667	2126.3766676232235	2130.5159576053957	2145.2233244588765	2167.031978695826	2184.6662743302572	2184.8983512516456	2154.500349349468	2084.5498948702448	1983.346559488673	1863.495401236494	1737.6014781454487	1615.8955763589515	1499.1113944671104	1385.6083591717068	1273.7458971745218	1273.7458971745218	1273.7458971745218
850.1336436385177	882.7601991067371	915.5629488770214	948.7180872514351	982.4018085320436	1016.6090734835029	1050.6099087208383	1083.493107321667	1114.347462363605	1143.0342369557752	1172.5045743333217	1206.4820877628945	1248.6903905111428	1301.0150964547765	1357.9898219107417	1412.310183806045	1456.6717990676925	1485.9714850088483	1503.9108604873038	1516.3927447470105	1529.319957031918	1548.1173968929174	1576.298285108669	1616.8979227647726	1672.9516109468293	1744.4356119917522	1819.0900332417016	1881.5959432901511	1916.634410730574	1916.2638341199101	1902.0519318689694	1902.9437523520287	1947.884343943364	2053.9090866899433	2190.4146873294935	2314.8881842724345	2384.8166159291854	2372.8403116255777	2312.212764349097	2251.3407580026415	2238.631076489111	2306.780906285358	2425.6490441640462	2549.384689471794	2632.1370415552196	2640.02763409692	2587.0673381234155	2499.239358997207	2402.526902080791	2318.4873089401763	2250.9744659553985	2199.416395710002	2163.2411207875284	2141.7388853434677	2133.648819821088	2137.5722762356027	2152.1106066022235	2173.886975287277	2191.6117960615306	2192.017295046866	2161.835698365163	2092.1016612218677	1991.0595551566876	1871.2561807928982	1745.2383387537725	1623.1978490192084	1505.9066089955975	1391.7815354459556	1279.2395451332984	1279.2395451332984	1279.2395451332984
861.2576487283737	893.7848402211821	926.5007067189708	959.5939232267198	993.2531647494094	1027.4778333897477	1061.5102396413515	1094.4034210955656	1125.2104153437353	1153.7715825992484	1183.0765735636662	1216.9023615605938	1259.025919913635	1311.3643621930707	1368.3953629558825	1422.736737005729	1467.0062991462682	1496.047759184875	1513.6084069437966	1525.6614272489978	1538.1800049264427	1556.649575115852	1584.6045742119713	1625.0916889233038	1681.1576059583497	1752.7688738504748	1827.571488432491	1890.1313073620727	1925.0141882968956	1924.2197256914578	1909.482461187557	1909.9706732238144	1954.8526402388527	2061.2943557303997	2198.452673432613	2323.482162138758	2393.537390642101	2381.0530951829583	2319.584681789856	2257.9677239383695	2245.0377951040787	2313.769112496113	2433.6904682578074	2558.469298266052	2641.773038397735	2649.389289448369	2595.586311887969	2506.7525311051736	2409.276372488621	2325.013081229388	2257.6851817283027	2206.4820181886303	2170.592934813637	2149.12899608407	2140.888147590606	2144.5900552014023	2158.954384784618	2180.696247650205	2198.5125368752947	2199.0955909788136	2169.1377484796876	2099.6303751557775	1998.7609458206841	1879.0159625469423	1752.8819274070888	1630.5101983696336	1512.7115569869957	1397.961640707569	1284.7360869797483	1284.7360869797483	1284.7360869797483
872.2226023177826	904.6437926676617	937.2673409483375	970.295605090607	1003.9309430252666	1038.1778847082658	1072.2496481961607	1105.1616235706617	1135.9292009134776	1164.370344001507	1193.5133113924035	1227.188935339011	1269.2280480941724	1321.5797828767152	1378.6664767694058	1433.0287678209959	1477.207294080236	1505.9931065491471	1523.1789080428273	1534.807814329646	1546.92294117797	1565.069802376721	1592.8035037970333	1633.181549330594	1689.2614428690893	1760.9997919983293	1835.9496190806162	1898.563050172373	1933.2922113300253	1932.0787460512345	1916.822367598617	1916.9123066760246	1961.7377939873122	2068.5939627211364	2206.3995560053695	2331.979219452687	2402.1575986757653	2389.1657405954306	2326.860297365106	2264.504322446364	2251.360869300779	2320.680020048201	2441.659971441592	2567.4859488921884	2651.3431778112295	2658.685230621653	2604.03906779319	2514.1999968072732	2415.963325145332	2331.483181843229	2264.3489821545472	2213.5089628872993	2177.9113608495	2156.486356885861	2148.0919079878877	2151.5679151837858	2165.7542795017603	2187.459705757351	2205.3681139154355	2206.1322277282293	2176.4047709479455	2107.133701430985	2006.4479134504998	1886.7715353838284	1760.5286956083112	1637.8287649938761	1519.5220843808102	1404.1442371019903	1290.230806490294	1290.230806490294	1290.230806490294
883.0243202882139	915.3379730753757	947.8681566011368	980.8314016040964	1014.444238822854	1048.716615347196	1082.832143671656	1115.7678526419552	1146.5007711038138	1174.8258702541036	1203.8098906942969	1237.3375153770164	1279.2934272548846	1331.6588698096537	1388.8013286395949	1443.1848498721106	1487.273479634601	1515.8060433883318	1532.6204839300221	1543.8295233902566	1555.545883899618	1573.374791943125	1600.891491423538	1641.163730598052	1697.259257723862	1769.1244953178475	1844.2205629356251	1906.8872543924954	1941.4643635037592	1939.8364084965838	1924.0668052455967	1923.7636940372925	1968.535215158165	2075.8042996448276	2214.253041534369	2340.378325613996	2410.677036670916	2397.178162333274	2334.039101592954	2270.949356282778	2257.598428235567	2327.511324220725	2449.555070753973	2576.4321992876153	2660.8452412739553	2667.9135837642025	2612.4240362051864	2521.5802636426442	2422.585931122309	2337.8949442455823	2270.9621708365194	2220.492719274839	2185.191697940263	2163.8069625372277	2155.257358069045	2158.504476863744	2172.509911249353	2194.1772595814555	2212.178144325841	2213.126193975855	2183.6350370248406	2114.6093048065	2014.1176400159725	1894.5196881887584	1768.1750948603562	1645.1496894755849	1526.3340371165466	1410.3248867746638	1295.718987441359	1295.718987441359	1295.718987441359
893.658618521136	925.8682980735226	958.308458713382	991.209581528187	1024.80214760541	1059.1014132146772	1093.2617353542255	1126.2222462044447	1156.9220779457248	1185.1335104485916	1213.9614143441092	1247.343807953479	1289.2187095979007	1341.5991342958287	1398.7980838547323	1453.2035567793369	1497.203551574366	1525.4850859890953	1541.931254751006	1552.7241718321318	1564.0459512045045	1581.561257082663	1608.8649546511683	1649.0344593370858	1705.1471865674816	1777.1391126915591	1852.3804577470646	1915.1000026938814	1949.526528491893	1947.4882263248464	1931.210928271944	1930.519876636251	1975.2403137208325	2082.9217584841463	2222.0108365062165	2348.6784500224585	2419.0955012682903	2405.0902748667654	2341.1205849915036	2277.301628203762	2263.748601064799	2334.2607202927834	2457.373283233524	2585.3056073897433	2670.2770102641616	2677.072475023447	2620.739647490064	2528.891839150423	2429.1423614909354	2344.245701900329	2277.5210513766046	2227.428776820079	2192.4292451310694	2171.086807826559	2162.3817548901884	2165.3983609222655	2179.2209005230975	2200.84881909526	2218.9422452503986	2220.0764784024323	2190.8268179652755	2122.054850041331	2021.7673074869401	1902.2572098469327	1775.8175766661373	1652.4691123984092	1533.1432611337111	1416.499151871033	1301.1959136093658	1301.1959136093658	1301.1959136093658
904.1213128980175	936.2356842913013	968.5935523210873	1001.4384136238771	1035.0137648361729	1069.3396662188472	1103.542432530257	1136.5249421531291	1167.1900734701912	1195.288613676522	1223.9629852166026	1257.2035193472677	1299.0005473253498	1351.3980876391824	1408.6549077031002	1463.0834621629392	1506.996205664534	1535.0287506381042	1551.109340651404	1561.4893770565725	1572.4202612057477	1589.6259110629344	1616.7203110396065	1656.7899621591027	1712.9213654447624	1785.0397730019947	1860.4254412644816	1923.197377747973	1957.4745899682207	1955.0297128333652	1938.2498908211064	1937.1758958015332	1981.848499644736	2089.9427312217654	2229.670647407518	2356.8785620778513	2427.412789108623	2412.901992666185	2348.1042380788613	2283.55994096547	2269.8095169448297	2340.9259035434766	2465.1121259188194	2594.103731135984	2679.636266260097	2686.160030546817	2628.9843320139285	2536.1332308697492	2435.630787322594	2350.532788271351	2284.021927377189	2234.3126249918464	2199.619301467063	2178.3218875422403	2169.462355507429	2172.2481880403425	2185.886867818695	2207.474294271503	2225.6600338329945	2226.982069688702	2197.9783850241542	2129.4680018944878	2029.3940978332398	1909.9808892435533	1783.45259252857	1659.7831743459974	1539.9456023718087	1422.662594536542	1306.6568687707368	1306.6568687707368	1306.6568687707368
914.408219300328	946.4410483579118	978.7287424602675	1011.5261666521669	1045.0881859783815	1079.4387622678457	1113.6782444861403	1146.676078383009	1177.3017097081954	1205.2865290294485	1233.8097061865412	1266.912355837253	1308.635592639362	1361.0532411436586	1418.369965472982	1472.823139643182	1516.6501376701087	1544.4355536220255	1560.1528617768417	1570.1227564648811	1580.6659320164654	1597.5654671515392	1624.4539781485362	1664.4264656755108	1720.5779304005184	1792.8226051316858	1868.3516512374235	1931.1754622262138	1965.3044316065389	1962.456381319482	1945.1788470365307	1943.726792861773	1988.3551828992972	2096.8636098403585	2237.230180724879	2364.977631179948	2435.628696832654	2420.613230201811	2354.9895513731317	2289.7230973240535	2275.779305032015	2347.504569251907	2472.7691158484326	2602.8241284637493	2688.9207907400137	2695.1743764817425	2637.1565201428875	2543.3029463397597	2442.0493796886703	2356.7535368225313	2290.461102440659	2241.1397532589726	2206.7571659933888	2185.508196472661	2176.496416976878	2179.0525788989653	2192.507433631848	2214.053595082928	2232.331127217516	2233.8419565154045	2205.088009456381	2136.84642512498	2036.9951930247098	1917.6875152638218	1791.0765939505693	1667.0880159019994	1546.7369067703453	1428.8107769166345	1312.0971367018956	1312.0971367018956	1312.0971367018956
924.5151536095358	956.4853069025523	988.7193341669363	1021.4811093740545	1055.0345064952744	1089.40608926981	1123.6731805082632	1156.6757927890826	1187.253938690717	1215.122605598923	1243.4966801286869	1276.4660237023031	1318.1204977420655	1370.5621061132001	1427.9414224526595	1482.421162840329	1526.1640433560938	1553.7040112275256	1569.0599382729445	1578.621927458359	1588.7800817497757	1605.3766386160764	1632.06237353764	1671.9401964977183	1728.1130174795635	1800.4837379631622	1876.1552254154378	1939.0303388000455	1973.011937080642	1969.763745080539	1951.992951061665	1950.167609145603	1994.7557734539378	2103.6807863225986	2244.687142944905	2372.974626728523	2443.7430210811185	2428.2239019439216	2361.77601539242	2295.7899000356656	2281.6560944827106	2353.994412697173	2480.341770060937	2611.4643573104495	2698.1283651821605	2704.1136389756525	2645.2546422430455	2550.399493099593	2448.3963096605476	2362.905281017751	2296.8348801694015	2247.9056510902856	2213.83813775519	2192.6417294062067	2183.4811963546463	2185.8101541791248	2199.0822184582576	2220.5866315022736	2238.9551425478508	2240.655127563282	2212.153962516858	2144.1877844918176	2044.567775031187	1925.3738767929394	1798.6860324350496	1674.379777650064	1553.5130202688263	1434.939261156754	1317.5120011792644	1317.5120011792644	1317.5120011792644
934.4379317071101	966.3693765544225	998.5706324771081	1031.3115105505397	1064.86182185009	1099.2490351328795	1133.5312498830147	1166.5242232663495	1197.0437124487382	1224.7921924764987	1253.019009917803	1285.8602292212881	1327.4519148355905	1379.9221938517492	1437.367443930416	1491.8761053746455	1535.536618487492	1562.8326397412711	1577.8286902853376	1586.9845074383077	1596.7598285187964	1613.0561387241455	1639.5419147666007	1679.3273812371322	1735.5227627267109	1808.0193003789554	1883.8323015480712	1946.75809014091	1980.5929900643257	1976.9473174138777	1958.6873570399562	1956.4933859816572	2001.0456812780787	2110.3906526511587	2252.0392405542016	2380.868518123352	2451.755558494754	2435.7339223627955	2368.463120654831	2301.7591518564573	2287.438014453271	2360.3931291583767	2487.827605594906	2620.021975613496	2707.2567710647872	2712.975944175978	2653.27712868051	2557.4213786883865	2454.6697483096086	2368.985354320892	2303.1395641658005	2254.605807954614	2220.857515797611	2199.7184811312663	2190.413950696845	2192.5195345618104	2205.6108427936247	2227.073313502281	2245.531696967885	2247.4205715130756	2219.174515460489	2151.4897447540097	2052.1090258225095	1933.036762716108	1806.2773594849257	1681.6546001738393	1560.2697888067573	1441.0436094023444	1322.8967459792661	1322.8967459792661	1322.8967459792661
944.1762058331113	976.0966757089146	1008.2892913934699	1041.0261986955284	1074.5795434238416	1108.9757063343488	1143.258007971735	1176.2240038278733	1206.6712493946354	1234.294266248475	1262.3754403041635	1295.0941235610528	1336.6296680184955	1389.1339515447103	1446.648955483381	1501.1891870470608	1544.7691534483004	1571.8225579489033	1586.4598880076771	1595.210827132683	1604.6050588319797	1620.6034778335616	1646.8918237451626	1686.58704739445	1742.806099609092	1815.428223806727	1891.381833764878	1954.3576358510365	1988.0463364326972	1984.0054973694573	1965.2601024893343	1962.701991112449	2007.2230025589238	2116.992050781118	2259.2863482603425	2388.660182110146	2459.667839444077	2443.144899131216	2375.0521070627665	2307.6315008854685	2293.125118246058	2366.700355229851	2495.2260416764843	2628.496365864171	2716.305516071124	2721.761044391346	2661.2239581819795	2564.368628615954	2460.869426866199	2374.992773575659	2309.3732872673468	2261.2376359342875	2227.81248756951	2206.736127078498	2197.293307016558	2199.180396851457	2212.093766050958	2233.514340134344	2252.061268826966	2254.1382579056935	2226.1490131473943	2158.751055449826	2059.617166194298	1940.6739418830082	1813.847979018156	1688.9096139370454	1567.0041423174112	1447.120599672094	1328.248021513936	1328.248021513936	1328.248021513936
953.7449736619636	985.680629826192	1017.8873607853963	1050.6362413345532	1084.1983462686383	1118.597083628137	1152.8651944355706	1185.7877529589696	1216.149833466365	1243.642313480139	1271.579283540083	1304.1806374403407	1345.6662689750556	1398.209569903326	1455.7979238440712	1510.3722123811654	1553.8733170984833	1580.6852946319557	1594.9649018257403	1603.3120705760534	1612.3267327791077	1628.0293546629953	1654.12253978331	1693.7294260275205	1749.9731512830972	1822.7206498546605	1898.8140417154336	1961.8392432557907	1995.3821708661064	1990.948227007698	1971.7207584256557	1968.8025979360116	2013.2965783547984	2123.4936225571705	2266.4370136547714	2396.358124818365	2467.4883292187164	2450.4652127319723	2381.551212055807	2313.414976593278	2298.7251557474424	2372.923492766859	2502.544106282097	2636.894208769226	2725.281012704318	2730.4751965751743	2669.101302916519	2571.247340274809	2467.0013171964993	2380.9332891450495	2315.541499251931	2267.806237565621	2234.707794134596	2213.6990652476393	2204.1233721547583	2205.796642346268	2218.534803312484	2239.913566764469	2258.5477812962745	2260.8120797227016	2233.0810948585504	2165.974805234569	2067.0945722453002	1948.2871030012348	1821.3991046128654	1696.1459089236748	1573.7173467091245	1453.1718734776664	1333.5679447377556	1333.5679447377556	1333.5679447377556
963.1630692266847	995.1371661326124	1027.3782394889372	1060.1532657460555	1093.7292213543637	1128.1248663373199	1162.3660950106198	1195.2305852630204	1225.4960149832789	1252.8534482315258	1280.6474937533894	1313.1361464658723	1354.5774012859765	1407.164175520303	1464.8290760338507	1519.4396320812173	1562.8633729169999	1589.4349810709382	1603.3577521733364	1611.3021351296416	1619.9385788452994	1635.3472650213346	1661.2473065410898	1700.7675490834836	1757.036838327437	1829.9095226760721	1906.141961429323	1969.2160166113256	2002.6135502462166	1997.7883341416389	1978.0817792392616	1974.80720626426	2019.277935941811	2129.9064597964184	2273.5019525499015	2403.9727597234073	2475.2272268380825	2457.7049368503635	2387.9704224578304	2319.1194537933543	2304.247800989804	2379.0718849398972	2509.7907295757404	2645.224009589289	2734.191399672496	2739.1262838420785	2676.9168834137895	2578.0651290281444	2473.072951325656	2386.8143347718824	2321.651479132551	2274.3186379984313	2241.550064960293	2220.6133742807015	2210.9096229093916	2212.373228467894	2224.938608577739	2246.2756378373165	2264.996018752453	2267.4469108058365	2239.9754734801527	2173.165167542804	2074.5446589000494	1955.878914742864	1828.9329022622235	1703.3655649977932	1580.4117518840026	1459.2002882039712	1338.8599992408203	1338.8599992408203	1338.8599992408203
972.44932656029	1004.4822118545328	1036.7753263401398	1069.5888992084747	1103.1831596509028	1137.5707537849732	1171.7739954329809	1204.5676153434058	1234.726344264729	1261.94478456267	1289.5970250719092	1321.9770262443667	1363.3787485319622	1416.0128949883454	1473.7571390740832	1528.405896851472	1571.7535843828082	1598.085748546359	1611.652459484273	1619.1949181546706	1627.4543255156707	1642.570704717466	1668.2793676785473	1707.7144485094766	1764.0100813208176	1837.0077864242764	1913.3786289361292	1976.5010601737936	2009.7535314546897	2004.5386465843162	1984.35561932049	1980.7278159091086	2025.1786025960691	2136.241654315961	2280.4918807581444	2411.5145003006683	2482.894731321585	2464.8741451716837	2394.3197250927137	2324.7548072991635	2309.7027280055204	2385.1548749194612	2516.974841721411	2653.4942735849822	2743.0448156837856	2747.7221893066744	2684.6784202034482	2584.829610239147	2479.0918612788096	2392.643344198978	2327.7105059222013	2280.7818623825333	2248.345929514026	2227.4851328196946	2217.657536078404	2218.9151126379816	2231.3098358462557	2252.6051977975458	2271.4107655721427	2274.0476249968315	2246.8368618983955	2180.3263158090936	2081.970841083076	1963.4520457799695	1836.4515379593995	1710.5706620234637	1587.0897077441498	1465.2087012359161	1344.1276686132237	1344.1276686132237	1344.1276686132237
981.6225796957972	1013.7316942183105	1046.0920201750528	1078.9547690002526	1112.5711521281382	1146.9464452941731	1181.1021814387525	1213.8139578035073	1243.8573716300677	1270.9334365336063	1298.444831623469	1330.7196523825437	1372.0859942937188	1424.7708549001588	1482.5968399861329	1537.2854573961872	1580.558214974867	1606.651728338728	1619.8630441923597	1627.0043170123638	1634.8877012753392	1649.7131695602768	1675.2319668557288	1714.5831562526387	1770.905800841949	1844.0283852525893	1920.537080265435	1983.7074781993474	2016.8151713731888	2011.2119921487686	1990.5547330596814	1986.5764266824717	2031.0101055936814	2142.510297932901	2287.4175140919133	2418.9937600255475	2490.5010416886316	2471.98291138123	2400.609106784334	2330.3309119241726	2315.0996108269705	2391.181805876049	2524.1053728831052	2661.71350601693	2751.8493994463142	2756.270796083578	2692.3936338151548	2591.5483992710097	2485.065579081105	2398.4277511691553	2333.725858633878	2287.202935867743	2255.1020172632166	2234.3204195066282	2224.372588459742	2225.4272522781807	2237.6531391175686	2258.9068910898163	2277.796806131985	2280.6190961374214	2253.669972999474	2187.4624234680023	2089.376533718913	1971.0091647846266	1843.9571776975622	1717.763279864751	1593.7535641916704	1471.1999699584105	1349.3744364450608	1349.3744364450608	1349.3744364450608
990.7016626662216	1022.9015404503026	1055.3417198297245	1088.2625023998282	1121.9041897559548	1156.2636401879945	1190.3639387640326	1222.9847272467052	1252.9056473986468	1279.8365182043694	1307.2078675358955	1339.380400487123	1380.7148221519506	1433.4531818484475	1491.3629057913631	1546.092764419619	1589.2915281721341	1615.1470517285522	1628.0035267314042	1634.744229063943	1642.2524346094222	1656.788155358653	1682.1183477326808	1721.3867042601082	1777.7369174695389	1850.9842633143257	1927.6303514468243	1990.848374944139	2023.8115268833765	2017.8211986480328	1996.6915748471756	1992.3650383962631	2036.7839722107544	2148.7234824643374	2294.2895683636207	2426.4209523734403	2498.0563569586325	2479.041309164297	2406.848554356569	2335.857642481848	2320.4481234865307	2397.162020980155	2531.191253224819	2669.8902121457572	2760.613289668207	2764.779987287403	2700.0702447785675	2598.2291114869213	2491.0016367576845	2404.1749894252353	2339.7048162805777	2293.5888836038753	2261.824957675289	2241.1253129835122	2231.06025685135	2231.914604810138	2243.973172391211	2265.1853621587884	2284.15892480862	2287.1661980693398	2260.4795196695804	2194.5776639540927	2096.765151732092	1978.55294042891	1851.4519874698806	1724.945498385718	1600.405671128669	1477.1769517563619	1354.6037863264262	1354.6037863264262	1354.6037863264262
999.7054095045801	1032.007677776866	1064.537824140203	1097.5237266856425	1131.1932635042356	1165.5340377895131	1199.5725531449193	1232.0950382763795	1261.8877218898176	1288.6711436349938	1315.903086937015	1347.9756461648237	1389.2809156873625	1442.0750024259164	1500.0700635111382	1554.8422686260237	1597.9677874535685	1623.5858499963417	1636.0879275352145	1642.4285516706311	1649.5622540030363	1663.8091579214818	1688.9517539694489	1728.1381244790239	1784.5163517822953	1857.8883647628013	1934.6714785098802	1997.9368546643211	2030.7556548669136	2024.379093895147	2002.7785990733114	1998.1056508623972	2042.5117297233965	2154.892299727371	2301.118759385678	2433.8064908197434	2505.5708761509973	2486.0594122061807	2413.048054633295	2341.344873785656	2325.7579400165787	2403.1048634022764	2538.2414129105473	2678.0328972320876	2769.344625057592	2773.257646032766	2707.7159736233452	2604.879362250072	2496.9075663336916	2409.8924927100356	2345.654657875294	2299.9467307407454	2268.5213802176677	2247.9058918923574	2237.726018051175	2238.3821276555022	2250.274589666718	2271.4452554491218	2290.50190597869	2293.6938046343207	2267.27021479491	2201.6762107019285	2104.140110047143	1986.086041384894	1858.938133269523	1732.1193974504292	1607.0483784572498	1483.1425040146792	1359.8192018474135	1359.8192018474135	1359.8192018474135
1008.6526542438897	1041.0660334243582	1073.6937319425367	1106.7500691361358	1140.4493643428652	1174.769337421805	1208.7413103175118	1241.1600054959122	1270.8201454229331	1297.4544268855145	1324.547443954655	1356.521765022366	1397.7999584806598	1450.6514432252707	1508.7330401668219	1563.548420719659	1606.6012562981273	1631.9822544226051	1644.1302670375999	1650.0711821936518	1656.8308879412994	1670.7896730576508	1695.7454292260788	1734.850448856524	1791.2570243589273	1864.753633751331	1941.6734974841866	2004.9860216160464	2037.6606122054643	2030.8985057031482	2008.8282601284286	2003.8102638927892	2048.204905407715	2161.0278415391035	2307.9158029704986	2441.1607888398567	2513.0547982851344	2493.0472941921776	2419.21759443839	2346.8024806490644	2331.038734449494	2409.0196763129093	2545.2647821042883	2686.1500665365456	2778.051544322597	2781.711655434283	2715.3385408791464	2611.5067669236523	2502.7908998342687	2415.587694766378	2351.582662431024	2306.28350242817	2275.197914357776	2254.668234875172	2244.3753488571624	2244.8347782359215	2256.5620449436224	2277.6912154054753	2296.8305340188363	2300.2067896740996	2274.0467712616573	2208.7622371460748	2111.5048235885997	1993.6111363246544	1866.417781089659	1739.2870569229492	1613.6840360795175	1489.0994841182714	1365.0241665981177	1365.0241665981177	1365.0241665981177
1017.5622309171657	1050.0925346191357	1082.8228420727737	1115.9531570297481	1149.683483241727	1183.9812384079453	1217.883496017907	1250.1947435086831	1279.7194683173445	1306.2034820159656	1333.157892716641	1365.0351326664688	1406.2876341125468	1459.197630839215	1517.3665627797773	1572.2256714047805	1615.2061981847696	1640.3503962878508	1652.1445656723681	1657.6860179942262	1664.072064909328	1677.7431965760454	1702.5126171626166	1741.5367093397467	1797.9718557781423	1871.59301443323	1948.6494443993256	2012.0089800554665	2044.5394557806897	2037.3922618850747	2014.8530124028666	2009.4908772993524	2053.8750265398185	2167.141199716634	2314.6914149304944	2448.4942599091746	2520.5183223804524	2500.015028807583	2425.3671605957306	2352.2403378855397	2336.300180817653	2414.915802882549	2552.2702909700356	2694.250225319755	2786.7421861713474	2790.1498986065694	2722.9456670756304	2618.118940870853	2508.6591692845595	2421.2680293370804	2357.496108960763	2312.6062238159634	2281.8611895630365	2261.418420573967	2251.0137260672586	2251.2775139730447	2262.8401922214593	2283.92788647251	2303.1495933057004	2306.71002703041	2280.8139019560163	2215.839916721093	2118.8627072809927	2001.1308939202647	1873.8930969234573	1746.4505566673408	1620.3149938975762	1495.0507494520461	1370.222164168633	1370.222164168633	1370.222164168633
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054
1026.4529735574256	1059.1031085875563	1091.9385533669627	1125.1446176449201	1158.9066111707045	1193.1814400710102	1227.0123959822042	1259.2143669180732	1288.6022408924036	1314.9354230863821	1341.7513873508008	1373.532124703852	1414.759626163729	1467.7286918604545	1525.9853583713693	1580.888471385645	1623.7968765924536	1648.7044068725877	1660.144843873328	1665.2869564335779	1671.2995133922395	1684.683224285553	1709.2665614391085	1748.209937875831	1804.6737666186486	1878.4194509618137	1955.6123552848815	2019.0188342387335	2051.4052424742526	2043.873190253963	2020.8653102869648	2015.1594908940006	2059.533620395814	2173.2434660770637	2321.4563110780773	2455.8173175030956	2527.9716474563616	2506.9726897376922	2431.506739929193	2357.6683203085477	2341.551953153434	2420.802586281693	2559.2668696717874	2702.3418788423396	2795.4246893119703	2798.5802586642394	2730.545072742455	2624.7234994548626	2514.519906709708	2426.9409301649625	2363.402276477506	2318.921920053941	2288.5178353008732	2268.162527630752	2257.646626479408	2257.715292288519	2269.1136854997617	2290.1599130948844	2309.463868215923	2313.208390544986	2287.576319764181	2222.9134228615476	2126.217176048854	2008.6479828438	1881.366246764086	1753.6119765476683	1626.9436018135304	1500.9991574009123	1375.416678149054	1375.416678149054	1375.416678149054


==> anc/s_ct_mtir.dat <==
-9187.705545157085	-8946.841537496466	-8702.974068227977	-8453.099675743759	-8194.214898435943	-7924.748579675731	-7648.858782750587	-7372.135875927039	-7100.170227471616	-6837.832153131759	-6587.111758578549	-6349.27909696398	-6125.604221440046	-5915.786186201478	-5713.240049613974	-5509.809871085984	-5297.339710025942	-5070.90223442915	-4838.48454663833	-4611.302357583068	-4400.571378192941	-4214.045329516396	-4045.6299730773458	-3885.769080518565	-3724.9064234828293	-3555.9535089173733	-3381.692784987258	-3207.3744351620053	-3038.2486429111323	-2878.16927160177	-2725.4049041914795	-2576.8278035354306	-2429.3102324887946	-2280.4735569762183	-2130.9355552002457	-1982.063108432899	-1835.2230979461974	-1692.1203751641337	-1555.8116721185881	-1429.6916909934132	-1317.1551339724608	-1219.8707491443029	-1132.6034682163909	-1048.3922688008947	-960.2761285099858	-863.3676356050983	-761.0738209447211	-658.8753260366066	-562.2527923885073	-475.12956448407226	-395.1997987105358	-318.6003544310287	-241.46809100868177	-161.99713588680072	-86.6106888293918	-23.78921768063622	17.98680971528484	33.283785924648825	28.8555451555681	14.502782026613668	0.02619115635657465
-9145.513808854066	-8906.003706946785	-8663.456356481496	-8414.834508900185	-8157.100915644848	-7888.662601717162	-7613.703686357582	-7337.852562366251	-7066.737622543305	-6805.255807461882	-6555.378248787054	-6318.344625956886	-6095.394618409446	-5886.210959667538	-5684.2485995929555	-5481.405542132235	-5269.579791231906	-5043.879708431839	-4812.255085645206	-4585.866072378514	-4375.872818138266	-4189.988612783524	-4022.1393075835986	-3862.8038941603504	-3702.461364135645	-3534.0506624496247	-3360.3505473155296	-3186.59973026488	-3018.036922829194	-2858.5078568717304	-2706.2863455827032	-2558.2532224840666	-2411.289321097776	-2263.0280617568205	-2114.1132120383386	-1965.9411263305012	-1819.908159021481	-1677.7231521645572	-1542.3448984734316	-1417.044678326912	-1305.0937721038067	-1208.0873275284107	-1120.915961706966	-1036.794159091202	-948.9364041328475	-852.5787344927417	-751.0434006681583	-649.6742063654812	-553.8149552910938	-467.3010031963074	-387.93391401214217	-312.0068037145459	-235.81278827946673	-157.63452993706275	-83.71287593433412	-22.27821977249122	18.439045047255505	33.185081358692536	28.612277335594136	14.34957748673144	0.025926320875622175
-9103.293923958328	-8865.132147870383	-8623.899833065101	-8376.526440825159	-8119.941432433214	-7852.530352567521	-7578.503079488656	-7303.525574852769	-7033.263800316018	-6772.6409230329955	-6523.608932152038	-6287.377022319914	-6065.1543881834	-5856.607361045171	-5655.2308188315255	-5452.976776124671	-5241.797247506807	-5016.836336630052	-4786.006503426158	-4560.412296896789	-4351.158266043607	-4165.9172314995685	-3998.6351004227868	-3839.8260516026667	-3680.004263828613	-3512.1361007557016	-3338.99666550168	-3165.8132460499683	-2997.813130383984	-2838.8340216672545	-2687.155283783723	-2539.6666957974403	-2393.258036772457	-2245.5748442257755	-2097.285689486192	-1949.8149023354545	-1804.5868125553118	-1663.3134774681434	-1528.8578645588593	-1404.3706688530024	-1293.0025853761156	-1196.2770511780723	-1109.2084714060761	-1025.1839932316614	-937.5907638263624	-841.7861933050402	-741.0087435558606	-640.4671394103151	-545.3701056998958	-459.46627898112587	-380.66394271065235	-305.4112920701536	-230.15652224130815	-153.2700359234872	-80.81106588683478	-20.76105241918782	18.898564191616718	33.09292812738749	28.37352144851581	14.198410685038642	0.025662366992940392
-9061.01774187716	-8824.193131740532	-8584.26568630889	-8338.132570287218	-8082.6909483805075	-7816.305561035738	-7543.211451667881	-7269.111239433904	-6999.707543490776	-6739.948961086094	-6491.76800182998	-6256.343153423187	-6034.852903566465	-5826.947018245946	-5626.160376589276	-5424.499136009479	-5213.969453919579	-4989.751273219313	-4759.719678755261	-4534.923540860722	-4326.411729868986	-4141.816521113441	-3975.1038099278458	-3816.8228966460442	-3657.523081601885	-3490.1981086094306	-3317.6194954035886	-3145.003203199483	-2977.5651932122337	-2819.135345513908	-2667.999215604335	-2521.056277840288	-2375.2060065785413	-2228.1061820714335	-2080.447808153567	-1933.6801945551117	-1789.2526510062364	-1648.8788993780547	-1515.3303101054562	-1391.6426657642758	-1280.851748930349	-1184.4130653588425	-1097.4610135222572	-1013.5497150724264	-926.2332916611839	-830.98637196665	-730.9656127720928	-631.2481778870671	-536.911231121128	-451.61922891111055	-373.3857982029702	-298.81185856994233	-224.49832958526244	-148.90176578223648	-77.90126153445215	-19.231546175567594	19.37265096075902	33.0138775653849	28.143789427228768	14.051319359724705	0.025400176306799978
-9018.657114017848	-8783.152930030516	-8544.515104542948	-8299.609996054918	-8045.3039630661915	-7779.941955930738	-7507.783292419338	-7234.565882156966	-6966.027634768602	-6707.141382862168	-6459.819650977364	-6225.209886636826	-6004.459537363196	-5797.201559181438	-5597.0109421257985	-5395.948184732849	-5186.073785539159	-4962.603672395146	-4733.3754904065945	-4509.382313993143	-4301.6172175744205	-4117.671817074061	-3951.531894431712	-3793.7817730910147	-3635.0057764956146	-3468.2249707846395	-3296.2073928791365	-3124.1578223956376	-2957.281038950672	-2799.399407937254	-2648.805637854335	-2502.4100229773485	-2357.1228575817277	-2210.6143529821466	-2063.5943886502255	-1917.532761096824	-1773.8992668328024	-1634.4069661974536	-1501.7419748438065	-1378.8336722533243	-1268.6114379074702	-1172.4685153362752	-1085.6536042640441	-1001.8792684636499	-914.8580717079653	-820.1756304022264	-720.9097714811202	-622.0113745116965	-528.4313190610058	-443.753690058845	-366.0953938859998	-292.2065422860026	-218.83724700238622	-144.52783144947304	-74.97946572474459	-17.683531596472143	19.868589167072972	32.95448100733603	27.927593204628657	13.910341248979064	0.02514063041547161
-8976.183891787676	-8741.977814213606	-8504.609276097368	-8260.915816896795	-8007.734976069728	-7743.393266061451	-7472.1730912671	-7199.84582906926	-6932.182856850517	-6674.179649602211	-6427.728072750665	-6193.944089330954	-5973.9436623781485	-5767.342611763214	-5567.756184700679	-5367.299485240961	-5158.087617434481	-4935.3726883530735	-4706.954817154234	-4483.771126016881	-4276.758737119927	-4093.4684548303417	-3927.905812267319	-3770.6900247381063	-3612.440307549951	-3446.204972055152	-3274.7487137862017	-3103.265324320646	-2936.9485952360274	-2779.6137884628592	-2629.5620473435197	-2483.715985573357	-2338.9982168477186	-2193.091634646266	-2046.7202515859271	-1901.368360067943	-1758.5202524935564	-1619.885226229503	-1488.0725985044949	-1365.9166915127387	-1256.2518274484416	-1160.4165463759243	-1073.766259839972	-990.1605972554842	-903.4591880373598	-809.3503285364247	-710.8369828472073	-612.7507820001623	-519.923357025744	-435.8634994969121	-358.78864315664464	-285.59338229042487	-213.17231118373587	-140.14634486135932	-72.04168130527044	-16.11083923674305	20.393662622949122	32.9212897878921	27.729444713611105	13.777514090991144	0.024884610917225963
-8933.569926593927	-8700.63405576308	-8464.509389302239	-8222.007131581402	-7969.938486970582	-7706.613220236807	-7436.335337735248	-7164.907406218095	-6898.131992437547	-6641.025222547214	-6395.457460306368	-6162.512628875693	-5943.274651415878	-5737.34180390285	-5538.369773573511	-5338.528600480008	-5129.988324674483	-4908.03747528862	-4680.438537772255	-4458.072486654764	-4251.820296465524	-4069.1917698311972	-3904.2120217676047	-3747.5349953878526	-3589.814633805049	-3424.126397194796	-3253.2318139826652	-3082.3139296567215	-2916.555789705031	-2759.7660666162865	-2610.255940881685	-2464.9622199930527	-2320.821711442213	-2175.5303047521447	-2029.820217570434	-1885.1827495758212	-1743.1092004470456	-1605.3012277773653	-1474.3019208181058	-1352.8647267351112	-1243.7430926942257	-1148.2303037433448	-1061.7789964585772	-978.3816452980824	-892.0307247200209	-798.5068262939006	-700.7430100346198	-603.4604530684236	-511.38033252155833	-427.9424942978951	-351.4614594118089	-278.9704176552996	-207.50255882036788	-135.7554179540577	-69.0839111235881	-14.507299651221917	20.955155140778004	32.920855241704345	27.55385588707177	13.654875623950383	0.024632999410333718
-8890.787069843884	-8659.087926152217	-8424.176632487648	-8182.841038877278	-7931.868995348212	-7669.55554726573	-7400.224521347854	-7129.7069396507795	-6863.833824230712	-6607.639562938169	-6362.972006800949	-6130.8823726411665	-5912.421877280938	-5707.1707635119155	-5508.825378003885	-5309.611093396172	-5101.753282328097	-4880.577187397308	-4653.807531034732	-4432.268905629623	-4226.785903571231	-4044.8270975255446	-3880.4369812655036	-3724.3040288407824	-3567.1167143010593	-3401.9775309773972	-3231.6450493264047	-3061.291859086077	-2896.0905499944106	-2739.8438219231007	-2590.874815278627	-2446.1367806011713	-2302.5829684309138	-2157.922640988133	-2012.8891072135061	-1868.971687727809	-1727.6597031518172	-1590.642519144203	-1460.4096815152236	-1339.650781113033	-1231.0554087857847	-1135.88293270409	-1049.6718303283938	-966.5303564415968	-880.5667658266016	-787.6414835993096	-690.6236162076219	-594.1344404324394	-502.7952330546634	-419.98451153437736	-344.1097560483962	-272.3356874527174	-201.8270266033387	-131.35316266373056	-66.10215802725584	-12.866743394750328	21.56035053295017	32.95972870342401	27.405338657906274	13.54446358604621	0.024386677493065553
-8847.807172944837	-8617.305696854293	-8383.57219398369	-8143.374637552972	-7893.481000782088	-7632.173975957153	-7363.795131628998	-7094.200755414624	-6829.247134931035	-6573.9841320160685	-6330.2359053908895	-6099.020187997496	-5881.354712777886	-5676.801118501982	-5479.09666725139	-5280.522526935641	-5073.359865464264	-4852.970978874665	-4627.042675715746	-4406.342892664287	-4201.639566397066	-4020.359773362298	-3856.5671490939503	-3700.984468897428	-3544.3345080781355	-3379.746658176782	-3209.976775675301	-3040.1873332909267	-2875.5408037408974	-2719.8346339088657	-2571.4061673441415	-2427.2277217624514	-2284.2716148795207	-2140.260921042584	-1995.9217411249053	-1852.7309326312588	-1712.1653530664178	-1575.896648633179	-1446.3756203264331	-1326.2478578390958	-1218.158950864082	-1123.3475785237154	-1037.4247776579577	-954.594674536181	-869.0613954277553	-776.7506603773072	-680.4745645304794	-584.7667968081693	-494.1610461312747	-411.98338827894196	-336.72944646331064	-265.6872307547688	-196.14475122370484	-126.93769092654044	-63.09242486383211	-11.183001022169874	22.21653261185618	33.04446150770234	27.28840495901028	13.448315715468052	0.024146526763692142
-8804.602087304067	-8575.253639342583	-8342.657262120452	-8103.565026377029	-7854.729002851669	-7594.4222351200015	-7327.001658102757	-7058.345179556934	-6794.330707239539	-6540.020391021904	-6297.213349232669	-6066.892942314803	-5850.042530711276	-5646.204496784621	-5449.157310575615	-5251.238464044601	-5044.785449151916	-4825.198003916213	-4600.124850589369	-4380.276957481585	-4176.365292903047	-3995.775132790372	-3832.5889835858825	-3677.5636593583185	-3521.4559741764283	-3357.422063566777	-3188.2153488872327	-3018.9885729534835	-2854.89447858122	-2699.726082099147	-2551.8374938880256	-2408.223097841629	-2265.8772778537354	-2122.537422603848	-1978.912939914392	-1836.4562423935229	-1696.6197426493948	-1561.0511645474558	-1432.179476982319	-1312.6289601058916	-1205.0238940700797	-1110.5973864677735	-1025.0178546558043	-942.5625434319868	-857.5086975941356	-765.8307165525489	-670.2916181674567	-575.3515749115718	-485.4707592576075	-403.93296160417214	-329.316444053456	-259.0230866335442	-190.45476937252272	-122.5071146786497	-60.05071448087521	-9.449903088322149	22.930985189886563	33.18160498919054	27.207566723279417	13.368469750405344	0.023913428820484167
-8761.143664328862	-8532.898025090366	-8301.393025228026	-8063.369304117991	-7815.56750113642	-7556.254053563204	-7289.798590293205	-7022.096538125019	-6759.043323857249	-6505.709801196668	-6263.868531482767	-6034.467502963211	-5818.454703885665	-5615.3525262714065	-5418.980977236153	-5221.734467669237	-5016.007408459989	-4797.237416717472	-4573.03493442968	-4354.053609804344	-4150.94709104919	-3971.058511258683	-3808.4889430742323	-3654.028944023986	-3498.469071636089	-3334.992031921208	-3166.3491248200794	-2997.68379875596	-2834.1395021521075	-2679.505746019509	-2532.1562917200736	-2389.110963203443	-2247.3895844192584	-2104.7444233602773	-1961.857524191727	-1820.1433751219515	-1681.016464359295	-1546.0936151901956	-1417.8009912134653	-1298.767091106011	-1191.6204135447397	-1097.6055018018196	-1012.4310775304688	-930.4219069791674	-845.9027563963953	-754.8780120496901	-660.070540282819	-565.8828274586062	-476.7173599398766	-395.827068582651	-321.8666622157359	-252.34129416113421	-184.75611774084882	-118.05954585622075	-56.9730297259435	-7.661280148048739	23.710992079431886	33.37771048253987	27.167335883609326	13.306963429047519	0.023688265261712305
-8717.404587584917	-8490.209019936798	-8259.747427819959	-8022.753786765673	-7775.962072305227	-7517.635347188898	-7252.1530230429735	-6985.423598712737	-6723.355573043476	-6471.024643089377	-6230.1752987402015	-6001.719228094614	-5786.568119251275	-5584.223685662229	-5388.547742193028	-5191.9921290626135	-4987.008686489917	-4769.07329071083	-4545.757962029057	-4327.658756765258	-4125.3717312400895	-3946.1975856515955	-3784.255595707367	-3630.3696809923754	-3475.363761091598	-3312.4468846049976	-3144.3686161924993	-2976.2636495290158	-2813.2666782894635	-2659.164715286734	-2512.3540498856255	-2369.883290588911	-2228.801045899368	-2086.874992325089	-1944.7490783954406	-1803.7863206451098	-1665.3497356087819	-1531.0182332184709	-1403.2342969954966	-1284.656303858507	-1177.942630726149	-1084.3663451083376	-999.6592768800549	-918.1679465075513	-834.2388744570761	-743.8876433000884	-649.8060840288821	-556.3550897409596	-467.89555353382445	-387.6611233964334	-314.37646688356	-245.63900644143183	-179.04616451627658	-113.59174807542068	-53.855102170586406	-5.811956374594831	24.561959739732917	33.63736559805178	27.170776619920915	13.265157223375544	0.02347182645088127
-8673.360869271597	-8447.172367184541	-8217.715439143612	-7981.7216591949455	-7735.922601384669	-7478.580780272051	-7214.082472468895	-6948.344895100138	-6687.2852652907195	-6435.980474481142	-6196.146111374135	-5968.657438987994	-5754.389720341012	-5552.8238568102715	-5357.86330320802	-5162.017152705292	-4957.794498473122	-4740.709376276108	-4518.295592253087	-4301.091895136458	-4099.63703365862	-3921.1893985952756	-3759.8859488953563	-3606.583285551096	-3452.1380095547333	-3289.7850893474547	-3122.2729631662555	-2954.728436697083	-2792.278315625885	-2638.7081198824835	-2492.4382263721877	-2350.5477262441837	-2210.115710647655	-2068.925363810957	-1927.5762422791356	-1787.3719956764053	-1649.6162736269823	-1515.8459887049921	-1388.5311052841976	-1270.3748506882716	-1164.080452240887	-1070.9594382375294	-986.7565408609393	-905.8247932656692	-822.5172286062722	-732.8496527619085	-639.4889625101636	-546.7648273532302	-459.00691679330095	-379.4368486654604	-306.84403413635926	-238.9098327055404	-173.31560387254686	-109.09509167243519	-50.69157828231753	-3.90073041482	25.48178521743135	33.957303048628575	27.21516210023611	13.241702540536544	0.023264537812431943
-8628.989353746674	-8403.777704502134	-8175.298784629817	-7940.285323501948	-7695.470050490754	-7439.117204180842	-7175.617060006358	-6910.891402613824	-6650.862016649766	-6400.603672461098	-6161.803083196268	-5935.299947704105	-5721.9339648334435	-5521.165772357039	-5326.939763743338	-5131.82127138471	-4928.375627673522	-4712.154343029986	-4490.653639985659	-4274.355919099942	-4073.7435809322324	-3896.033334151338	-3735.3791198637014	-3582.6691872851716	-3428.7917856316017	-3267.007150468985	-3100.0634627638924	-2933.08088983304	-2771.1795989931434	-2618.1445998796344	-2472.420271402811	-2331.1158347916885	-2191.3405112752835	-2050.892563455423	-1910.3264194251847	-1770.8855486504604	-1633.8134205971396	-1500.6045360763792	-1373.7575212803922	-1256.0220337466585	-1150.1477310126568	-1057.4855783565285	-973.7917720190669	-893.4238159817274	-810.7392142259656	-721.7528194000165	-629.1088788192324	-537.108988465744	-450.05474432168364	-371.1575441191446	-299.2679925900702	-232.146496216366	-167.55346147993768	-104.55959866345457	-47.476833252641555	-1.9273945339874201	26.466488206019115	34.33229182282276	27.296317739602106	13.23457352146918	0.023066733536039247
-8584.266885367928	-8360.01466955812	-8132.499189709391	-7898.457181782819	-7654.625381739484	-7399.27147028345	-7136.786907090748	-6873.094096580394	-6614.115443171403	-6364.920614118384	-6127.168328018299	-5901.664566303702	-5689.215310407145	-5489.262164944035	-5295.789227261195	-5101.416217888306	-4898.762857355039	-4683.416860589146	-4462.837920110664	-4247.453722837704	-4047.6919556883777	-3870.7287763813983	-3710.7342258379026	-3558.6268157796258	-3405.325057928308	-3244.1135722899935	-3077.7414120079543	-2911.3237385097664	-2749.975713223009	-2597.4827953510658	-2452.3116352005445	-2311.599180853859	-2172.4823803934223	-2032.7736168960257	-1892.9870134159603	-1754.312128001895	-1617.9385187024975	-1485.321529759252	-1358.9796501849053	-1241.6971551850206	-1136.2583199651617	-1044.045562632467	-960.833872900383	-880.9963833839328	-798.9062266981388	-710.5859221792796	-618.6555360486569	-527.3845212488276	-441.0423307223494	-362.8265094868988	-291.6469708606295	-225.34172023681452	-161.74876300872683	-99.97529106466914	-44.20524227306314	0.10825900263975752	27.512088398988137	34.75710090918689	27.410068953066084	13.241744307112121	0.0228787478113781
-8539.170308493129	-8315.872900021042	-8089.318379813161	-7856.249636133697	-7613.40955724686	-7359.0704299480485	-7097.622135157453	-6834.98395232645	-6577.075160906419	-6328.9576765421325	-6092.263959651929	-5867.769106847538	-5656.248214740685	-5457.125767212764	-5264.423797223809	-5070.813725003518	-4868.966970781589	-4654.5055985702675	-4434.854247511988	-4220.38820053174	-4021.4827405545047	-3845.2751093470733	-3685.9503840434595	-3534.455600619481	-3381.737795050958	-3221.1048591308854	-3055.3081079209815	-2889.4597123001386	-2728.6718431472527	-2576.7313463696564	-2432.123767988438	-2292.0093290531227	-2153.5482506132375	-2014.5655497703056	-1875.5454278338348	-1737.6368821653307	-1601.9889101262984	-1470.0246241802304	-1344.2635971985608	-1227.4995171547114	-1122.5260720221045	-1030.7401882324768	-947.9517460508324	-868.5738642004915	-787.0196614047736	-699.3377400645638	-608.1186372910056	-517.5883738728066	-431.97297059867526	-354.44704449813554	-283.9795975639737	-218.4882280297918	-155.89053412919216	-95.33219089226925	-40.87118053508694	2.2064379297983576	28.614605489830346	35.22649929627346	27.552241155675247	13.261189038404027	0.022700914828123413
-8493.676467480056	-8271.34203355944	-8045.75808037195	-7813.6750886507225	-7571.843539128889	-7318.54093454282	-7058.15286564186	-6796.591945178593	-6539.770785905603	-6292.741236821485	-6057.112091908861	-5833.631381396368	-5623.047135512638	-5424.769311804729	-5232.855577093387	-5040.025525517786	-4838.998751217095	-4625.429226590034	-4406.7084370735265	-4193.162246364046	-3995.116518158065	-3819.6717171099776	-3661.026711705875	-3510.1549713897643	-3358.0299656056577	-3197.981515312068	-3032.7648475255187	-2867.4915407770354	-2707.273173597645	-2555.8988930082846	-2411.8681199895414	-2272.357844011912	-2134.5450545458966	-1996.2653877158034	-1857.9890662611801	-1720.8449595753882	-1585.9619370517864	-1454.7414737659344	-1329.6754675221832	-1213.5284218070842	-1109.064840107189	-1017.6702523236911	-935.2142940163607	-856.1876271596103	-775.0809137278528	-687.9970520207362	-597.4878856388472	-507.7174945080074	-422.8499585540387	-346.0224488822676	-276.2645013160393	-211.5787428582039	-149.96780051161167	-90.62032016244521	-37.46902323021766	4.367349982225212	29.770059172037666	35.73525597263501	27.71865976247678	13.290881856283566	0.022533568775950117
-8447.762206686486	-8226.411707841851	-8001.8200168165795	-7770.745941430032	-7529.948289501573	-7277.709835435937	-7018.409219979356	-6757.949050463422	-6502.2319342197425	-6256.29767204557	-6021.734838600791	-5799.269202010946	-5589.626530401574	-5392.205531361435	-5201.096670332146	-5009.063352218546	-4808.868981925472	-4596.196414265125	-4378.406303679165	-4165.778754516617	-3968.593871126506	-3793.917983731727	-3635.9623260506464	-3485.7243576754963	-3334.2015381985125	-3174.744045153944	-3010.1129278441085	-2845.421953513335	-2685.784889405957	-2534.9940753398296	-2391.5561414269046	-2252.6562903526583	-2115.479724802566	-1977.8701563700579	-1840.3053322803687	-1703.9215086666886	-1569.8549416622047	-1439.499732942984	-1315.281366356597	-1199.8831712934918	-1095.988477144118	-1004.9365520732422	-922.6904193429125	-843.8690409894955	-763.0913790493582	-676.5526370126629	-586.7529841847502	-497.7688313247562	-413.67658919181673	-337.5560223687076	-268.50031073276296	-204.60598798495676	-143.96958782626317	-85.82970089138735	-33.993145549959934	6.591202894657155	30.974469139102016	36.27813992682405	27.905150188517876	13.328796901689396	0.022377043844533127
-8401.404370470193	-8181.071560536824	-7957.505914577875	-7727.474596567765	-7487.744770480918	-7236.603983995585	-6978.421319605325	-6719.086243507541	-6464.488221899625	-6219.653359303529	-5986.154313539421	-5764.700380752027	-5556.000857086068	-5359.4471585243855	-5169.159180402298	-4977.938937893239	-4778.588446170643	-4566.815831212223	-4349.953662212793	-4138.240619171448	-3941.9153820872807	-3768.013293273938	-3610.756344303276	-3461.1631890617027	-3310.2524814356284	-3151.3929529769216	-2987.3536458992944	-2823.2536800819166	-2664.2121754039604	-2514.0255334371695	-2371.199282523577	-2232.9162326977894	-2096.359193994413	-1959.3768813706104	-1822.4816294737736	-1686.8516778738526	-1553.6652661407968	-1424.3270561379995	-1301.1473989026263	-1186.6630677652881	-1083.410836056595	-992.6398846482625	-910.4490245764329	-831.6494744183537	-751.0524527512725	-664.9932740052107	-575.9036360212833	-487.7393324933791	-404.45615711538653	-329.05106468686824	-260.68565443008123	-197.56268667295635	-137.88492174342454	-80.95035509528601	-30.437922685818467	8.878204401831006	32.223855084515336	36.84992014739312	28.107537848845716	13.372908315560181	0.022231674223547368
-8354.57980318895	-8135.311229312893	-7912.8174990866555	-7683.873456160061	-7445.253944182928	-7195.250231589931	-6938.219285955158	-6680.034499637547	-6426.56926499604	-6182.834675684497	-5950.392630536452	-5729.942729680364	-5522.184573244687	-5326.506925935086	-5137.055210766055	-4946.6640153293	-4748.167927216526	-4537.296147048008	-4321.3563275583	-4110.550734510534	-3915.081633667837	-3741.9570297982236	-3585.4078836892622	-3436.470895133407	-3286.1827639231115	-3127.9287431014045	-2964.4882987136184	-2800.9894500556566	-2642.5602164234247	-2493.0019073731823	-2350.808993502609	-2213.149235669738	-2077.190394732603	-1940.782588355	-1804.5053614237659	-1669.620615631501	-1537.3902526708052	-1409.2510977776	-1287.3396703610956	-1173.9674133738256	-1071.4457697683226	-980.8810472158845	-898.5590122628671	-819.5602961743913	-738.9655302155775	-653.3077419632458	-564.9295442410149	-477.6259461842021	-395.19195692812525	-320.5108755661622	-252.8191610239307	-190.44156218510852	-131.70282793337367	-75.9723047903315	-26.797729829297886	11.228562238483622	33.51423670176954	37.44536562289472	28.321648158507507	13.421190238834587	0.02209779410266775
-8307.265349200534	-8089.120351838602	-7867.7564957737495	-7639.954922303057	-7402.496772723605	-7153.675429587159	-6897.833240464239	-6640.824794180042	-6388.5046795597755	-6145.8679982776075	-5914.4719034035825	-5695.014060856713	-5488.192136556006	-5293.397566235038	-5104.7968648856295	-4915.25031731417	-4717.61820832704	-4507.64603138916	-4292.620114599577	-4082.711994715872	-3888.0932084956253	-3715.7485773662015	-3559.916061434107	-3411.6469054756317	-3261.992354267066	-3104.351919847798	-2941.5181833096235	-2778.6319930074333	-2620.8341972961207	-2471.931837220747	-2330.3967245870494	-2193.366863890933	-2057.9802596283043	-1922.0843029607672	-1786.3639317127186	-1652.2134703742554	-1521.0272434354736	-1394.299512288406	-1273.9242859328292	-1161.8955102704574	-1060.2071312030046	-969.7608369432405	-887.0892849481601	-807.6328749858147	-726.8320068242555	-641.4848198516353	-553.8204119365137	-467.42562056755145	-385.88728323340996	-311.93875473600207	-244.89945913024786	-183.23533778431928	-125.41233206638844	-70.88557199271413	-23.066942171902884	13.642484139351822	34.84163368435656	38.059245341881386	28.543306532550428	13.471616812451277	0.0219757376715692
-8259.44646918107	-8042.493649001953	-7822.326361349724	-7595.730138751279	-7359.490513733503	-7111.90097404589	-6857.286828328327	-6601.481340443306	-6350.3177742533135	-6108.77452597367	-5878.410521231009	-5659.929818004795	-5454.036474274496	-5260.130330028373	-5072.394353289889	-4883.707294091311	-4686.947902464897	-4477.872916209529	-4263.751024190554	-4054.7289030399365	-3860.9532293896414	-3689.389956599757	-3534.282144942874	-3386.6921314197043	-3237.6822530309632	-3080.6640366610286	-2918.44576872895	-2756.1849255374395	-2599.0389833892123	-2450.8213558038365	-2309.9692051683064	-2173.5756310864704	-2038.7337331621766	-1903.283959906021	-1768.0561554555823	-1634.6275128551858	-1504.5752251491567	-1379.477181488969	-1260.914055454688	-1150.4672167335275	-1049.7180350127016	-959.2998759509196	-876.0540890928719	-795.8740199547451	-714.653014052725	-629.5237596237288	-542.5763157876008	-457.1400843849153	-376.5444672562475	-303.3352735364081	-236.9239415371499	-175.93831686446126	-119.00624512433087	-65.68410833268189	-19.242434145176713	16.119713372587434	36.2032701550134	38.68810271582088	28.769799885997198	13.522881075846511	0.021865695673013153
-8211.143089080058	-7995.446174568773	-7776.537477644133	-7551.205215892782	-7316.237606901369	-7069.926439786506	-6816.577789784676	-6562.001303662329	-6312.006628185916	-6071.554744870164	-5842.211974222899	-5624.6959715002195	-5419.724391958228	-5226.710539769721	-5039.850314774309	-4852.035265728291	-4656.156941387974	-4447.979282911621	-4234.75580106532	-4026.612399017117	-3833.674979935058	-3662.8937343618554	-3508.516002338877	-3361.613411282158	-3213.2575886077325	-3056.8708434841	-2895.278212089622	-2733.6554123551227	-2577.1781622114304	-2429.6660669508005	-2289.5142813112184	-2153.761847392097	-2019.447807292853	-1884.4031302311466	-1749.6264938976196	-1616.9085031011596	-1488.0397626506542	-1364.6978967655684	-1248.1086073076783	-1139.3846155493388	-1039.638642762904	-949.1980861733355	-865.2490468160223	-784.1923016789609	-702.4286277501476	-617.4657051868109	-531.2388268231083	-446.7901886624292	-367.16198670816306	-294.6900897498306	-228.8850577214758	-168.55112334327364	-112.49251933539932	-60.37758389671317	-15.331077140816936	18.658135340002254	37.60118795345732	39.33557884784191	29.004261133772644	13.576551662446917	0.0217672850621071
-8162.383751165355	-7947.998065524356	-7730.401957766272	-7506.385005774014	-7272.736787430499	-7027.745946319834	-6775.697388830901	-6522.375087053778	-6273.5630130785385	-6034.203962866248	-5805.87602786192	-5589.316123381561	-5385.261164741171	-5193.142035876341	-5007.16549520101	-4820.2322697487025	-4625.243086552943	-4417.9663752551105	-4205.641375928006	-3998.3750312522825	-3806.274283908595	-3636.2751140757287	-3482.629651924993	-3336.419065125826	-3188.7245213476685	-3032.979139384536	-2872.0238425287594	-2711.051505197244	-2555.255001806898	-2408.4589672410816	-2269.0150782489786	-2133.9067720462253	-2000.1174858484594	-1865.4682940570976	-1731.1308198166719	-1599.1143234574945	-1471.4280653098758	-1349.8526768964139	-1235.2542745088429	-1128.270345631185	-1029.5383777474601	-939.0752144983586	-854.4151241512457	-772.4717311301551	-690.1586598591216	-605.362273436649	-519.859889659121	-436.40156499739066	-357.73735592231145	-285.9901327693274	-220.7740213322452	-161.07596126946234	-105.88289223937642	-54.97959838534412	-11.342241790559749	21.255170976823056	39.038633348650684	40.00708926398838	29.251284690777116	13.634916104176725	0.021679979347045065
-8113.196997704811	-7900.169458853995	-7683.931914825442	-7461.274360441419	-7228.986790524192	-6985.353613156706	-6734.636889464633	-6482.593093834325	-6234.978700652138	-5996.717487861073	-5769.402447630739	-5553.793875687395	-5350.652067757298	-5159.428658765489	-4974.340640432124	-4788.296343676141	-4594.204099416473	-4387.835436999672	-4176.414679482743	-3970.0293483503033	-3778.766965086971	-3609.5492991646142	-3456.6351120041013	-3311.117413013545	-3164.0892116010646	-3008.995723429862	-2848.690989183484	-2688.3812558005648	-2533.2727702197385	-2387.1930532541232	-2248.4547212147836	-2113.9916642872668	-1980.7377726571228	-1846.5059315048281	-1712.6250059905808	-1581.302856269507	-1454.7473424967336	-1334.8325406597164	-1222.0973900752251	-1116.7470458923594	-1018.9866632602182	-928.5510078138594	-843.2932871321763	-760.5963192800209	-677.842922322245	-593.265081269011	-508.4914489117236	-425.9998449870972	-348.2680892318472	-277.2223319879561	-212.58204601847768	-153.5150346917333	-99.18910137604462	-49.50375149911074	-7.28529872614125	23.90824121827666	40.51885260955582	40.70804949030426	29.515464971910973	13.700261932960158	0.021603252036021054
-8063.611370966276	-7851.980491542976	-7637.139461930939	-7415.878131941438	-7184.986351385739	-6942.743559807945	-6693.387555683486	-6442.645727220638	-6196.245462627668	-5959.0906277537915	-5732.790999012016	-5518.132830456296	-5315.90237614058	-5125.574248854421	-4941.376496329776	-4756.225525034196	-4563.037741435234	-4357.587711904978	-4147.082642433661	-3941.5878989160474	-3751.168847246904	-3582.7314930517455	-3430.544400879077	-3285.716775008149	-3139.357819718216	-2984.9273946876006	-2825.2879811909156	-2665.6527159018456	-2511.2347354940744	-2365.861321569369	-2227.816335441829	-2093.9977833536345	-1961.3036715469682	-1827.5425226952916	-1694.1649251971862	-1563.5319838825144	-1438.0048035811374	-1319.5285068336866	-1208.3842870238677	-1104.437355246156	-1007.5529225950261	-917.2452130077081	-831.6245017924492	-748.4500771002511	-665.4812270821154	-581.2257455796644	-497.18544919700054	-415.61066022884654	-338.7517009699253	-268.3736167987747	-204.3003454291927	-145.87054765879228	-92.42288428518646	-43.96364293854913	-3.1696185792976292	26.614766999589843	42.0450920051351	41.44387505283349	29.80139639207457	13.774876680721446	0.021536576637229087
-8013.655413217606	-7803.451300576592	-7590.036712192066	-7370.20117232052	-7140.734205218443	-6899.90990578438	-6651.940651485089	-6402.523390429386	-6157.355070726086	-5921.31869044356	-5696.041447488421	-5482.3365897268395	-5281.017365024984	-5091.582646560395	-4908.273808756093	-4724.017851346463	-4531.7417740658975	-4327.224443730705	-4117.652195484891	-3913.0632315543853	-3723.4957541651142	-3555.836899160358	-3404.3695368528006	-3260.2254711724745	-3114.536506049417	-2960.7809522252774	-2801.823147688177	-2642.873937237849	-2489.1441656740303	-2344.456768766263	-2207.0830461633095	-2073.9063884837396	-1941.8101863461231	-1808.6045477494426	-1675.8064502143309	-1545.859588641834	-1421.2076579329982	-1303.8315941965352	-1193.8612983718135	-1090.9639126058673	-994.8065790457322	-904.777576967775	-819.1497341656986	-735.9170155625388	-653.0733860813315	-569.2958832643772	-485.9938351310369	-405.2596423199361	-329.1857054697005	-259.430916594841	-195.92013321341003	-138.14470421934521	-85.5959785065845	-38.37287240419537	0.9954280182349593	29.372169255989395	43.620597804350865	42.219981477619996	30.113673366168246	13.861047879384811	0.02147942665886318
-7963.357666726648	-7754.602022940133	-7542.635778718119	-7324.248333625104	-7096.229087225596	-6856.846770596839	-6610.28744086706	-6362.216486677237	-6118.299296668346	-5883.39698382953	-5659.153558542617	-5446.408755537604	-5246.002309544486	-5057.457692300669	-4875.0333235732005	-4691.671360136537	-4500.313958765133	-4296.746876236524	-4088.130269340565	-3884.4678948701862	-3695.76350961832	-3528.8807209136853	-3378.1225382281477	-3234.651821569355	-3089.6314309449604	-2936.5631951104165	-2778.3048178123863	-2620.052971545335	-2467.0043288037295	-2322.9723914242463	-2186.2379786124206	-2053.698738915994	-1922.2523208827135	-1789.7184867882347	-1657.6054538198548	-1528.3435528927828	-1404.3631149222272	-1287.632821526472	-1178.2747571361049	-1075.949356884788	-980.3170559061841	-890.7678465819304	-805.6099502855591	-722.8811456385771	-640.6192112624904	-557.5271112189168	-474.9685513299172	-394.97242285766345	-319.5676170643274	-250.38116076921264	-187.4326230201491	-130.33970842209808	-78.72012158002127	-32.74503959658552	5.200470434720357	32.1778689227021	45.248616276165464	43.04178429070771	30.456890309092362	13.961063060874485	0.021431275609117343
-7912.7466737612585	-7705.45279561889	-7494.948774618394	-7278.024467901639	-7051.469732610497	-6813.548273756149	-6568.419187827023	-6321.715419180862	-6079.069912175406	-5845.320815810857	-5622.1270976572705	-5410.352929927163	-5210.862484833053	-5023.203226492497	-4841.655786643226	-4659.184088928007	-4468.752056989611	-4266.156253182113	-4058.523794704812	-3855.8144374683184	-3667.98793738324	-3501.878161734963	-3351.8154233079963	-3209.0041462616264	-3064.6487547551424	-2912.2809224105417	-2754.741320700666	-2597.197870561066	-2444.818492927294	-2301.4011861227655	-2165.2642580223574	-2033.3560938888102	-1902.625078984866	-1770.9108199326217	-1639.6178087915998	-1511.0417589806784	-1387.4783839187348	-1270.8232076017089	-1161.3709963337856	-1059.0163269962109	-963.6537764702307	-874.8357687380447	-790.7461161856655	-709.226478300059	-628.1185145681908	-545.9710463390512	-464.1615424097263	-384.7746334393261	-309.894950086961	-241.21127871494767	-178.82902849842958	-122.45776431575676	-71.80705104527935	-27.093744216255697	9.436138038422389	35.02928693495475	46.93239368954122	43.914699018140574	30.835641635747272	14.07720975711469	0.021391596996185588
-7861.850976589286	-7656.023755598157	-7446.987813002193	-7231.534427196565	-7006.454876576439	-6770.0085347731365	-6526.327156362599	-6281.010591156928	-6039.65868896822	-5807.085494286693	-5584.961830315045	-5374.172714934093	-5175.603166024656	-4988.823089553139	-4808.141943828296	-4626.55407524447	-4437.053830196001	-4235.453818327141	-4028.839702281763	-3827.1154079536527	-3640.184861236593	-3474.844425047425	-3325.4602103952247	-3183.2907653121233	-3039.594637830256	-2887.940933193178	-2731.1409854901367	-2574.3166860218025	-2422.589926088848	-2279.7361494412617	-2144.145009626315	-2012.8597126405996	-1882.9234644807061	-1752.208027303558	-1621.899387907407	-1494.0120892508369	-1370.5606742924313	-1253.2937712004552	-1142.8963489818982	-1039.7874618534295	-944.3861640317195	-856.6010903239882	-774.299197899652	-694.8370245186773	-615.5711079410303	-534.6793055205478	-453.6247529865487	-374.69190566222164	-300.16521887075584	-231.90819982510362	-170.10056329727098	-114.50107594902705	-64.86850444214119	-21.4325859637419	13.69306019760494	37.923844227974136	48.67517631344051	44.84414118596254	31.25452176103333	14.211775500029653	0.02135986432826193
-7810.699117478582	-7606.335039863219	-7398.765006978814	-7184.783063556328	-6961.183254326721	-6726.22167315863	-6484.0026104714125	-6240.092405822104	-6000.057398767745	-5768.6863271561915	-5547.657521998605	-5337.871712596971	-5140.229628253267	-4954.3211218998495	-4774.492540990536	-4593.779356609516	-4405.217039840974	-4204.640815431284	-3999.084922775549	-3798.3833549310575	-3612.370104955098	-3447.7947142743064	-3299.0689177927097	-3157.519998783681	-3014.4752405205954	-2863.5500265258484	-2707.5121413179186	-2551.4174696643067	-2400.3218963325144	-2257.970277959178	-2122.8633586574892	-1992.1908544097744	-1863.1424811983607	-1733.6365890219972	-1604.5060639451171	-1477.3124260485758	-1353.6171954132278	-1234.9355311009222	-1122.5971480974852	-1017.8854003697372	-922.0836418844991	-835.683558227631	-756.010161461153	-679.596795266125	-602.9768033236069	-523.7035056591747	-443.4101276764693	-364.74987112364755	-290.37593774886676	-222.4588534927385	-161.2384410656929	-106.4718473706149	-57.91621931038935	-15.775164539580237	17.961866280531822	40.85896173698705	50.48021041682568	45.83552632021753	31.718125099850887	14.3670478215436	0.021335551113540387
-7759.315757872397	-7556.405012206065	-7350.29265088343	-7137.777058248194	-6915.656618644056	-6682.185432330318	-6441.4404632287	-6198.954391176529	-5960.259896011131	-5730.11925118818	-5510.2131046367385	-5301.451697904216	-5104.745272538026	-4919.700440433409	-4740.709294876932	-4560.860299502992	-4373.241917945984	-4173.719330640877	-3969.264585224939	-3769.6264461360056	-3584.5536778119153	-3420.7388581219993	-3272.649818661552	-3131.698204457361	-2989.2956605362147	-2839.1133223090033	-2683.860286723031	-2528.505141109703	-2378.016472800427	-2236.1000695365096	-2101.4105206988697	-1971.339616078325	-1843.2791454656935	-1715.2095872495868	-1587.4661742097828	-1460.9728277238517	-1336.6534691693635	-1215.6967125823667	-1100.3499426328176	-993.1252366491514	-896.5346719598027	-811.8962763182844	-735.7518791784213	-663.4492604191157	-590.3361999192708	-513.069720418587	-433.5438160999584	-354.96172400707604	-280.52668118363175	-212.85812122268698	-152.2402639147831	-98.37352559983132	-50.95832261774286	-10.129894564437715	22.237225940129033	43.83368301999354	52.35012079919197	46.89269522757241	32.22960955823078	14.544578870074906	0.021318242012650458
-7707.710035915563	-7506.244943645454	-7301.583763954714	-7090.530409422714	-6869.88879262882	-6637.912051333319	-6398.650224020157	-6157.6025743542	-5920.268366000313	-5691.3827186301705	-5472.624175942701	-5264.907137643648	-5069.146003438752	-4884.961267988691	-4706.797805773901	-4527.80658622975	-4341.138578791605	-4142.694819648893	-3939.3766120072523	-3740.8353258263805	-3556.7223310659715	-3393.665186429523	-3246.1962055957415	-3105.8238909871316	-2964.0567450262038	-2814.629223774797	-2660.1795978520836	-2505.572091516568	-2355.670929026757	-2214.1360271554486	-2079.810072732623	-1950.3314451025562	-1823.3385236095219	-1696.8865123107519	-1570.6979141153001	-1444.9120566451768	-1319.6682675223922	-1195.7543669282309	-1076.5521452810751	-966.0918855585811	-868.4038707384052	-785.825776391022	-713.9248484581793	-646.5757254744434	-577.6530459743801	-502.7018505339925	-423.9487878950297	-345.29090884067716	-270.6252641541209	-203.13269296689185	-143.1291878039017	-90.21452953840755	-43.988499043666366	-4.484450339504892	26.529969967971283	46.85354212608679	54.28504638216631	48.01318983718571	32.78638700672578	14.74297926001853	0.021307966295963595
-7655.887208928306	-7455.864332006843	-7252.651546657215	-7043.058944451257	-6823.896616960808	-6593.417393119618	-6355.645051309101	-6116.04610727259	-5880.087076753417	-5652.475810599347	-5434.885500075873	-5228.230671552926	-5033.4258514004305	-4850.103103884092	-4672.7646448527175	-4494.6302280508935	-4308.919607223202	-4111.573580534963	-3909.4171238344497	-3711.996257390671	-3528.8570014726342	-3366.5566543190575	-3219.6976260474903	-3079.8936047451894	-2938.758278499412	-2790.094454988308	-2636.461420253585	-2482.6075799278447	-2333.281339643688	-2192.0921550787366	-2058.093682090711	-1929.2006265823507	-1803.3276944564	-1678.6134565706095	-1554.0919436027755	-1429.021051185702	-1302.6586749521946	-1175.3427519230042	-1051.7313846706659	-937.5627171556599	-838.5748933384668	-758.2519472223581	-691.061472981768	-629.216954833922	-564.9318769960452	-492.4982535084856	-414.52221770408204	-335.68843273879554	-260.68156176858776	-193.31721078907285	-133.93475715447718	-82.00452105868017	-36.996822695561214	1.1786789138965967	30.854969440295296	49.92569572713315	56.284504617908475	49.192977358838846	33.38443280701914	14.960124222263554	0.021304864386286728
-7603.852534230856	-7405.272675115685	-7203.509199455479	-6995.3784907051995	-6777.6969323198155	-6548.717320641196	-6312.438103558842	-6074.2941418491655	-5839.720296288572	-5613.397608212895	-5396.991841195633	-5191.414939369711	-4997.57884686805	-4815.125447438003	-4638.616383284656	-4461.343236227527	-4276.5975880861315	-4080.3619113787213	-3879.3822414184883	-3683.095504217363	-3500.938625787271	-3339.3962169127794	-3193.1436274690113	-3053.903892103727	-2913.4000454646884	-2765.5057400146143	-2612.6970994760436	-2459.6008653864733	-2310.8437792834015	-2169.9824575691177	-2036.2930161050929	-1907.9814456175923	-1783.2537368328815	-1660.3365123942785	-1537.5389226133161	-1413.190749718579	-1285.6217759386527	-1154.6961253511756	-1026.4152894299975	-908.3151014980206	-807.9313948781478	-729.9546775888069	-667.6941564305279	-611.613712899366	-552.1772284913761	-482.35728684516147	-405.1612801695147	-326.10530281577593	-250.70544913528553	-183.44631675294954	-124.68651638793769	-73.7531620329855	-29.973367680828492	6.877003974445307	35.22709543333798	53.057300494999105	58.3480129585783	50.42802500231327	34.01972232079412	15.193888987699093	0.021309076706426792
-7551.611269143442	-7354.479470797439	-7154.169922814055	-6947.504875555915	-6731.306579385638	-6503.827696850036	-6269.042539232695	-6032.355830001395	-5799.17229262391	-5574.1471925880005	-5358.937963461361	-5154.4525808316685	-4961.5990202866	-4780.0277979688235	-4604.359592240993	-4427.957622020756	-4244.1851062257565	-4049.066110259801	-3849.26808547133	-3654.1193296949464	-3472.94814076525	-3312.1668293328676	-3166.523757312517	-3027.851299434941	-2887.9818304308837	-2740.859802918796	-2588.8779810679675	-2436.5412069353956	-2288.354322578081	-2147.8209388893342	-2014.4397421077315	-1886.708187308164	-1763.1237295655221	-1642.001772146877	-1520.9295110880294	-1397.3120906169595	-1268.5546549616486	-1134.0487449972345	-1001.1314881874778	-879.1264086432965	-777.3570304756084	-701.7138562668832	-644.3553024857999	-594.0067640725897	-539.3936359674836	-472.1773080471154	-395.7631499337271	-316.4925261859631	-240.7068013624678	-173.5546529222419	-115.4140099257118	-65.47011433366009	-22.90820810686951	12.628035620819597	39.661219023336066	56.25551310155101	60.47508885633559	51.71429997739042	34.688230909733974	15.442148787214245	0.021320743679190724
-7499.168670986291	-7303.494216877556	-7104.646917197492	-6899.453926374771	-6684.742398838065	-6458.764384698119	-6225.471516793974	-5990.240323646747	-5758.447333777554	-5534.723644841848	-5320.718631032435	-5117.336235676459	-4925.480402101065	-4744.809654794947	-4570.000842893003	-4394.485396691685	-4211.694746487438	-4017.692475257834	-3819.0707767049307	-3625.053997211906	-3444.866483161939	-3284.851446701499	-3139.82756303022	-3001.7323731110273	-2862.5034179068457	-2716.1533677659327	-2564.9954105778647	-2413.4178636175534	-2265.809044159908	-2125.6216033021287	-1992.5655274305882	-1865.4151367539491	-1742.9447514808753	-1623.555328193523	-1504.1543689680223	-1381.2760122539946	-1251.454396501064	-1113.6348686456693	-976.4076095715143	-850.7740086491206	-747.735455249009	-674.309372033101	-621.5773148289245	-576.6368727554071	-526.5856349314777	-461.856674617442	-386.2250016391182	-306.80110996370155	-230.69549355838782	-163.67686136066953	-106.14678218922772	-57.165039833040346	-15.79141808108541	18.44928463169798	44.1722112865264	59.527490218655295	62.66524976334015	53.04776949385173	35.38593393552196	15.702778851698104	0.021340005727385456
-7446.529997079633	-7252.326411181495	-7054.9533830703385	-6851.241470533145	-6638.021231356896	-6413.543247137428	-6181.73819470599	-5947.956774702691	-5717.549687767634	-5495.126046091621	-5282.328608068233	-5080.058543641745	-4889.217022756436	-4709.470517234769	-4535.546706411962	-4360.938571501417	-4179.139093716535	-3986.247304452455	-3788.786435831251	-3595.8857701567313	-3416.6745897327055	-3257.4330241408516	-3113.0445920743327	-2975.5436595041797	-2836.964592401425	-2691.3831586211018	-2541.040733554244	-2390.220094475886	-2243.2040186610643	-2103.398455070244	-1970.7020394056228	-1844.1365790548307	-1722.7238814054965	-1604.9432728993345	-1487.104156194401	-1364.9734530028359	-1234.31808503678	-1093.6887540809687	-952.7712822105148	-824.0352715731256	-719.9503243165091	-648.5211136639747	-599.8925971412422	-559.7448033496327	-513.7577608904685	-451.29374405923653	-376.44400992808716	-296.982061263336	-220.68140083129893	-153.84758413195212	-96.91437759991376	-48.84760040346263	-8.613071710877355	24.358261785758966	48.774943299145846	62.88038851817841	64.91801313175182	54.424400761478665	36.10880675984136	15.97365441203978	0.02136700327381793
-7393.700504743696	-7200.98555153471	-7005.1025208971405	-6802.883335402406	-6591.159917621923	-6368.180147119944	-6137.85573143206	-5905.5143350866965	-5676.483622612282	-5455.353477454507	-5243.762658728133	-5042.612144465188	-4852.802912697699	-4674.009884606687	-4501.003753969145	-4327.329157711057	-4146.530732758409	-3954.736895923296	-3758.411183562249	-3566.600911917909	-3388.3533972329174	-3229.8945167731044	-3086.164391897068	-2949.281704986594	-2811.36513842347	-2666.5458995493836	-2517.005295545613	-2366.9371585533368	-2220.5353207137337	-2081.165498456423	-1948.8809453647975	-1822.906799310692	-1702.4681981659394	-1586.1116986294298	-1469.6695327082734	-1348.2953512366346	-1217.142805048679	-1074.4446590876228	-930.7501347328871	-799.6875674729451	-694.8852927962697	-625.128969936019	-579.8335531040938	-543.5713202570809	-500.9145493515665	-440.3868738755939	-366.3173494430333	-286.98638719921126	-210.67439828945467	-144.1014632998095	-87.74634057919843	-40.527457917263504	-1.3632431036466608	30.372477861680906	53.48428613743114	66.32136467198671	67.23289641373036	55.840160990052624	36.852824744375376	16.25265069912836	0.02140187674129507
-7340.6854512987065	-7149.481135762654	-6955.107531142446	-6754.395348353927	-6544.175298312939	-6322.690947597648	-6093.837285435492	-5862.92215671623	-5635.25340632962	-5415.405020047687	-5205.015547171513	-5004.989677884449	-4816.232102369841	-4638.427256229093	-4466.378556735824	-4293.669166581707	-4113.882248458419	-3923.167547749989	-3727.9411406098834	-3537.185685883927	-3359.8838424179417	-3202.2188797204335	-3059.176509950637	-2922.943055930464	-2785.7048404818306	-2641.6383146158564	-2492.8804421004797	-2343.5583148928454	-2197.799024950097	-2058.9367377234084	-1927.133912640073	-1801.7600826214152	-1682.1847805887583	-1567.0066977489264	-1451.741158450746	-1331.1326453285424	-1199.9256410166422	-1056.1368414501196	-910.8717957670389	-778.5082664062116	-673.4240158064504	-604.9128296257475	-561.9325863988198	-528.3571878795653	-488.0605358218819	-429.0344215696091	-355.7421948263556	-276.76509488567183	-200.68436104110825	-134.4731409279612	-78.67221554850987	-32.21427424677928	5.967993633205591	36.50944363814237	58.31511087761916	69.85757535194668	69.60941706143564	57.29101738935508	37.61396325080731	16.53764294385295	0.02144476655262382
-7287.490094064895	-7097.822661690785	-6904.981614270804	-6705.793336759081	-6497.084214109741	-6277.091511522524	-6049.696015179603	-5820.189391508761	-5593.863306937782	-5375.279754988351	-5166.082037557757	-4967.183783637192	-4779.498622217851	-4602.722131420383	-4431.677685883276	-4259.970609374475	-4081.2062256619265	-3891.545558012169	-3697.372427686115	-3507.626355443272	-3331.2468620431473	-3174.3890681050198	-3032.070493687254	-2896.5242587079865	-2759.9834830853565	-2616.6571278856	-2468.657518767354	-2320.0728225373537	-2174.991206002338	-2036.7261771339429	-1905.4926085634106	-1780.730714086885	-1661.8807075005086	-1547.5743626229435	-1433.209693362926	-1313.37627365171	-1182.6636774205515	-1038.9995589529487	-893.663893941378	-761.274738430559	-656.4501484652119	-588.6525815096752	-546.7221007067612	-514.343170618901	-475.20025580852507	-417.13474464437724	-344.61572072045345	-266.2691914370625	-190.72116419451322	-124.99725908012717	-69.72154692927663	-23.917711264346543	13.390564392278064	42.78666989382171	63.28228859594666	73.49617722992464	72.0470925270274	58.77293716916745	38.388197640820394	16.82650637710265	0.021495813130611104
-7234.1203648454175	-7046.0184792471555	-6854.735255062198	-6657.089353703851	-6449.899436585416	-6231.394267897958	-6005.443022943595	-5777.3249798022025	-5552.319416553655	-5334.980509874854	-5126.96203083078	-4929.192649083442	-4742.601034294846	-4566.895954417637	-4396.906570567027	-4226.242142148867	-4048.511928569006	-3859.8770097072297	-3666.705747339045	-3477.9183237138946	-3302.434921081221	-3146.3984839717928	-3004.843006041698	-2870.025243228351	-2734.201951469167	-2591.600531054982	-2444.3309596903136	-2296.4738594330993	-2152.109852341279	-2014.5440075200845	-1883.9791822639302	-1759.8426809145253	-1641.5618078135797	-1527.7797196918666	-1414.002982836419	-1294.9540159233343	-1165.3552376287103	-1023.1891059711819	-879.4782363395378	-748.5052834651035	-644.5529020792051	-576.8683503544312	-534.5573002284225	-501.6900270800819	-462.3368062883131	-404.6197903318811	-332.8686400890001	-255.46489353774587	-180.79008865619446	-115.69573053796006	-60.913192738809684	-15.643815930048579	20.911059217018018	49.215503719909165	68.39523535144109	77.24138357325424	74.54507784698922	60.282817172467524	39.1725787022349	17.117709127018127	0.0215551375439896
-7180.584893375143	-6994.072346770202	-6804.368075558344	-6608.2803551326515	-6402.617460886209	-6185.597909932951	-5961.081186270225	-5734.337015616233	-5510.635123689172	-5294.5250982302505	-5087.675975072676	-4891.036652072672	-4705.556027086454	-4530.957949132658	-4362.066071879595	-4192.479000157996	-4015.795338798589	-3828.1671255036163	-3635.9601294613553	-3448.093552731595	-3273.486597374124	-3118.282317056708	-2977.5191718790234	-2843.4594735487226	-2708.3655337734617	-2566.472586345525	-2419.9075533957243	-2272.7702791395022	-2129.1606077923034	-1992.3851659911504	-1862.5777100593846	-1739.078778741928	-1621.2289107837025	-1507.6635316971538	-1394.197614064826	-1275.941017236787	-1148.003600563106	-1008.5499232422213	-867.9633438660546	-739.6819208748983	-637.1437127090448	-569.0412048871044	-525.0845912409628	-490.2384926808233	-449.46753011689003	-391.5558647796551	-320.5658191807654	-244.37925615215627	-170.8780385257632	-106.53955095484463	-52.2232653779511	-7.3841755549562516	28.52272475426627	55.78263745764189	73.6415471342922	81.08563403113783	77.10107839509946	61.82127277501845	39.96845892741905	17.412090910746304	0.021622783445194894
-7126.8929838718705	-6941.986874700958	-6753.876982116389	-6559.35952270451	-6355.230713051664	-6139.697696887906	-5916.611326518139	-5691.233381390976	-5468.8256409550295	-5253.935080058766	-5048.2494551500795	-4852.74171807672	-4668.384820686436	-4494.919284395931	-4327.155908897748	-4158.673063453379	-3983.0491173243195	-3796.420912987537	-3605.1591857818717	-3418.193144261635	-3244.451996981137	-3090.0862040184707	-2950.131231546849	-2816.843797263264	-2682.480618864712	-2541.278823610042	-2395.3971770055227	-2248.9748541192785	-2106.151030019436	-1970.2407762257726	-1841.2627500646854	-1718.411505314226	-1600.881595752444	-1487.285495455532	-1373.9073596922472	-1256.4492640294866	-1130.6132840341495	-994.8484880940522	-858.5919158806909	-734.0275998864805	-633.3395726038367	-564.392449824899	-517.7731805407059	-479.7492970420207	-436.5883316196072	-378.0428638641215	-307.8056625657937	-233.05454381474632	-160.96732370110263	-97.48698670209892	-43.61719084342588	0.8732374621124219	36.215471801711836	62.46859976076858	79.00336491748027	85.0184248482448	79.71243712946017	63.38984898577966	40.77826623487809	17.711084342685666	0.021698775132588298
-7073.053940553396	-6889.764673480457	-6703.258881093486	-6510.320038078452	-6307.731619121322	-6093.688888023233	-5872.034265045986	-5648.021959566558	-5426.906180961919	-5213.232015364631	-5008.708055929625	-4814.333772567422	-4631.108635188549	-4458.791129037947	-4292.175800698253	-4124.816212086532	-3950.265925119843	-3764.643379745198	-3574.326528029419	-3388.258200069276	-3215.3812259615424	-3061.85578151579	-2922.7114253927953	-2790.1950619661357	-2656.5535956093886	-2516.024772701345	-2370.8097076416448	-2225.100356835145	-2083.0886766866997	-1948.101961902584	-1820.0088603947452	-1697.8133583765512	-1580.5194420613702	-1466.7053077837277	-1353.2459923627816	-1236.59074273885	-1113.1888058522495	-981.8512778546594	-850.8366517432083	-730.7652697263873	-632.2574740126869	-562.1433898850185	-512.092274923975	-469.98316978456944	-423.6951151218153	-364.1806834617026	-294.6865748141288	-221.5330210599682	-151.0402540800954	-88.49630415104065	-35.060395131958714	9.140450722339741	43.979211157044006	69.25391928303821	84.46282967398572	89.02925226924475	82.37649700817346	64.99009081371067	41.60442854311725	18.016122037234712	0.02178313690453113
-7019.077067637521	-6837.4083535497375	-6652.5106788467865	-6461.155082913505	-6260.1126051347255	-6047.566742599333	-5827.350823212413	-5604.710632583103	-5384.891956320535	-5172.437464152069	-4969.077362277943	-4775.838741016618	-4593.748690686552	-4422.5846518891885	-4257.125466357882	-4090.900326108975	-3917.4384231588047	-3732.839533362809	-3543.4857679328234	-3358.3298219197823	-3186.32439037462	-3033.6366862073733	-2895.291993764485	-2763.5301152514994	-2630.590852873962	-2490.715963472245	-2346.1550224260286	-2201.1595597498176	-2059.9811054581214	-1925.9598467002174	-1798.7905991644755	-1677.2568356740387	-1560.1420290520489	-1445.9826654984668	-1332.32728472053	-1216.4774398022946	-1095.7346838278168	-969.3247698520287	-844.1702508133696	-729.1178796211551	-633.0144091847009	-561.5153297846672	-507.5110811870937	-460.70084052936505	-410.78378494886584	-350.0692194488207	-281.3069604958151	-209.8569524222745	-141.0791395606246	-79.52576967298783	-26.518304240274638	17.42949182690769	51.8038536179518	76.11912467819947	90.00208237678879	93.10761253880703	85.0906009893414	66.62354326777093	42.44937377064177	18.328636608791932	0.021875893059384713
-6964.9716693420405	-6784.920525349829	-6601.629281733441	-6411.857838868696	-6212.366097131415	-6001.326519876616	-5782.561822376067	-5561.307282880733	-5342.798179641574	-5131.57298642531	-4929.3829590616715	-4737.282548896141	-4556.326207274206	-4386.311021780143	-4222.004624953402	-4056.917285572223	-3884.559272414849	-3701.0143814265753	-3512.6605172209097	-3328.4491115784144	-3157.3315962796514	-3005.4745547519274	-2867.9051770095366	-2736.865804713515	-2604.5987795249025	-2465.357925775556	-2321.442998480609	-2177.1652353260133	-2036.835873997723	-1903.8055542973043	-1777.5825244887878	-1656.7144349518196	-1539.748936066045	-1425.177265416476	-1311.2650094095918	-1196.2213416572379	-1078.2554357712609	-957.035441414145	-838.0654124509366	-728.3083787973212	-634.7273703689845	-561.7295742410486	-503.49880612638526	-451.66303889730284	-397.8502454261096	-335.80836770189813	-267.7652241808967	-198.06860243611754	-131.06629004057314	-70.53364963925829	-17.95634416509842	25.75238837699849	59.67930998212442	83.04474460000124	95.60326399886988	97.2430019016012	87.85209203106605	68.2917513569199	43.31552983595688	18.65006067175581	0.021977067895510363
-6910.747049884752	-6732.3037993217695	-6550.611596110596	-6362.4214876030455	-6164.484521150934	-5954.963479115484	-5737.668083895593	-5517.819792899571	-5300.6400635357295	-5090.660142188582	-4889.650431147441	-4698.691121677832	-4518.862405045269	-4349.9814075413005	-4186.8129955615805	-4022.858970527793	-3851.6211338616217	-3669.172931522705	-3481.874387622504	-3298.6571708104357	-3128.4529497359167	-2977.4150238081606	-2840.5832154755713	-2710.218977946345	-2578.5837644286808	-2439.956189464089	-2296.683512927323	-2153.130156026448	-2013.660539969529	-1881.6302083724775	-1756.3591944825944	-1636.1586539550276	-1519.339742444926	-1404.3488043544817	-1290.1729390740668	-1175.9344347410972	-1060.7555794929908	-944.7497698689931	-831.9948360156715	-727.5597164814227	-636.5133498146434	-562.0074279713671	-499.5246565381733	-442.63049450927804	-384.8904008788976	-321.49802409735696	-254.1597704394175	-186.21023563594966	-120.98401541782383	-61.4782104211698	-9.33994090315485	34.12116797379435	67.59549104725113	90.0113077021924	101.24851551320937	101.4249166022968	90.65831309144957	69.9962600901171	44.20532465756783	18.98182684052485	0.0220866857112694
-6856.412513483457	-6679.560785906589	-6499.4545283354055	-6312.839210775588	-6116.4603032328205	-5908.472879576344	-5692.670429129639	-5474.256045079744	-5258.432820613695	-5049.720491446107	-4849.90536340189	-4660.090384833525	-4481.378504093499	-4313.606978003144	-4151.550297259187	-3988.7172610272028	-3818.6166684727677	-3637.3201912374057	-3451.1509908664316	-3268.995101381108	-3099.738556802698	-2949.5037300347817	-2813.3583495102102	-2683.6064825441495	-2552.552196451768	-2414.516284390657	-2271.8864428881084	-2129.0670943138384	-1990.4626610375647	-1859.4249326043694	-1735.0951672608064	-1615.5619904287964	-1498.9140275302589	-1383.556979129211	-1269.1648463580548	-1155.7287054912904	-1043.2396328034172	-932.2342325445588	-825.4312208673366	-726.0948418999964	-637.4893397707837	-561.5701956928264	-495.0578392187811	-433.3639369861864	-371.900155632581	-307.23808451161966	-240.5890038414219	-174.32411655622337	-110.81462559025977	-52.31771839004038	-0.6345204511689335	42.54785821847727	75.54230761102089	96.99934263852167	106.91997789278747	105.64285288556323	93.50660712859391	71.73861447632197	45.12118615397984	19.32536772949753	0.02220477080502314
-6801.977364355948	-6626.694095545325	-6448.154984765018	-6263.104190045343	-6068.285869416614	-5861.8499805196	-5647.569679436851	-5430.623921861373	-5216.191663486165	-5008.775594202117	-4810.173340691646	-4621.506263835058	-4443.895724512654	-4277.198901996161	-4116.216249122988	-3954.4840371219675	-3785.5385372219316	-3605.4611681568845	-3420.513938681517	-3239.5040050556922	-3071.2385235392744	-2921.786310090496	-2786.262819461073	-2657.04516610109	-2526.510464460633	-2389.0437404080703	-2247.0616654848995	-2104.9888226509	-1967.2497948658527	-1837.1808506716122	-1713.7650009383362	-1594.8969421182578	-1478.4713706636094	-1362.8614865573886	-1248.3545039056553	-1135.716140345234	-1025.7121135129494	-919.2553067688266	-817.8472663656937	-723.1367042795789	-636.7723324865107	-559.6391821226302	-489.56756096453194	-423.624095948923	-358.87541401251065	-293.12844482110836	-227.15132895695373	-162.45250973139088	-100.5404304557637	-43.01043991718776	8.194491194134622	51.04448671222953	83.50967047112302	103.98937806273797	112.59979211058462	109.88630699607002	96.39431710060127	73.52035952449397	46.06554224369815	19.682115953072348	0.022331347475132903
-6747.450906720027	-6573.7063386790105	-6396.709871756584	-6213.209607071339	-6019.9536457418635	-5815.09004120566	-5602.366656175879	-5386.931305684583	-5173.931804763835	-4967.847010460838	-4770.479947883349	-4582.964684154268	-4406.435286396495	-4240.768348350839	-4080.810570229754	-3920.1511788636058	-3752.379401082759	-3573.6008698673495	-3389.986842796587	-3210.224983599453	-3043.002956004929	-2894.3084006340123	-2759.328865675781	-2630.551876211328	-2500.4649573217484	-2363.5440873691437	-2222.219057839635	-2080.90811350035	-1944.0294991184185	-1814.8890862528388	-1692.3432536300957	-1574.1360067685455	-1458.0113511865443	-1342.3220234557427	-1227.8556843609686	-1116.0087257403459	-1008.1775394319973	-905.5794698697823	-808.7156718705054	-717.9082528467078	-633.4793202109304	-555.4356919779827	-482.5230285717494	-413.17170101838343	-345.81208034403795	-279.2690009022454	-213.9451503560574	-150.63767969590484	-90.14373991221872	-33.51464137392997	17.1816680360308	59.62308105623313	91.4874904252465	110.96194262859002	118.27009913958108	114.14477517848661	99.31878596557362	75.3430402435926	47.04082084522799	20.053504125647784	0.02246644001996001
-6692.841826197353	-6520.602680550602	-6345.121224541732	-6163.155147808621	-5971.462139989154	-5768.191855912821	-5557.061811175553	-5343.1814865649	-5131.660362868402	-4926.9462930545105	-4730.840618815286	-4544.4830540236935	-4369.013312552697	-4204.326232448003	-4045.337148446252	-3885.7165194568274	-3719.134804389113	-3541.738116526256	-3359.5751866464707	-3181.17039990174	-3015.0481414440446	-2867.0850998916867	-2732.567177728254	-2604.132580903653	-2474.419515367792	-2338.0233932146143	-2197.368451114213	-2056.8361318807147	-1920.8078783282494	-1792.5427784231772	-1670.8105007407873	-1553.2583590086017	-1437.533666954142	-1321.9834799591285	-1207.7538200220738	-1096.6904507956883	-990.6391359326848	-891.031223379746	-797.6403982594469	-709.8259299883342	-626.9470879829554	-548.3745933224062	-473.5249737359789	-401.82620861551436	-332.70627735285365	-265.734378086072	-201.0445839381816	-138.912186778429	-79.6124784760606	-23.80021469501074	26.351993722035104	68.29207213770366	99.46794591462164	117.90238677934173	123.91755191412037	118.41044486513998	102.27806917858305	77.2078449488341	48.04885846308646	20.440612556735523	0.02261006517675468
-6638.15633402503	-6467.39850561073	-6293.411593849975	-6112.966515396311	-5922.834186903282	-5721.1683589909535	-5511.654118145459	-5299.359384819449	-5089.352079465577	-4886.044966127433	-4691.230183212367	-4506.0447127186635	-4331.625536644613	-4167.882455869828	-4009.816546799243	-3851.201704719123	-3685.8118249157287	-3509.846978576054	-3329.211940490014	-3152.2376613482543	-2987.255091841421	-2840.0093523604705	-2705.902242097615	-2577.749729945375	-2448.3677847962736	-2312.4898782369346	-2172.5194926303875	-2032.7776130337613	-1897.5852245041872	-1770.1431278437399	-1649.1713868342783	-1532.2698810026066	-1417.038489875529	-1301.8315194749232	-1188.020981802965	-1077.733315356904	-973.0949586339914	-875.6671656483804	-784.7504524818467	-699.0801507330686	-617.3915920007261	-538.6450076046968	-462.70022774965344	-389.6419823614671	-319.55500136600904	-252.4981195221042	-188.4265909203938	-127.26977448447296	-68.95702913793677	-13.883554068877482	35.69209047662414	77.04550398799019	107.45228595464278	124.81534811631684	129.54685121399854	122.68626823898697	105.2730721825811	79.11453518046193	49.08912594583805	20.8431123363	0.022762209438322762
-6583.40002284403	-6414.111753111952	-6241.608659285309	-6062.675917269542	-5874.098702970089	-5674.0360198078215	-5466.142181265361	-5255.44532834076	-5046.973602032074	-4845.104546651921	-4651.613319771161	-4467.624482275214	-4294.262595049504	-4131.446666748828	-3974.2734971054897	-3816.6343336211735	-3652.420423797559	-3477.895339030443	-3298.811946292067	-3123.295436448787	-2959.4710003669584	-2812.9435641049618	-2679.2369944892826	-2551.3548935384288	-2422.30086327091	-2286.952300816482	-2147.6817837498747	-2008.7356847570666	-1874.360376524036	-1747.6933505721354	-1627.4365737642274	-1511.1831317985498	-1396.5261103733415	-1281.8369987286326	-1168.6009002716169	-1059.0813219512809	-955.5417707166106	-859.6019192296836	-770.3061030049461	-686.0548232699356	-605.2485812521895	-526.6296196199692	-450.30714680442844	-376.7321126774448	-306.35546711089546	-239.5084978144774	-176.04384384916654	-115.69448211375817	-58.19338950704787	-3.79267924740382	45.17899016851452	85.8738239244749	115.44402720424507	131.71028603035396	135.16720978037472	126.97788867064172	108.3054129174893	81.06251578497626	50.16050272805909	21.260322249418802	0.022922851736359006
-6528.5784852953175	-6360.760362306818	-6189.740100451727	-6012.315560863457	-5825.284604675418	-5626.811307731191	-5420.5246047150285	-5211.419645021359	-5004.491578044609	-4804.086551600285	-4611.954707188234	-4429.197184729375	-4256.915124144641	-4095.0285132175163	-3938.7327311817526	-3782.0420051336623	-3618.9705621695593	-3445.851080903122	-3268.290046017479	-3094.212393713127	-2931.5430601905596	-2785.75014118976	-2652.4743706086797	-2524.8996418847537	-2396.2098484554213	-2261.4194193336334	-2122.864925834391	-1984.7134748482092	-1851.1321732656008	-1725.196662665972	-1605.6167233842918	-1490.0106704444204	-1375.996818870218	-1261.9707744457628	-1149.4373059960035	-1040.6784731061057	-937.9763353612361	-842.9501066776534	-754.5676182959871	-671.1338557879595	-590.9538047252929	-512.7111141633376	-436.60408709195883	-363.2096899846497	-293.10488931490386	-226.71378556732657	-163.84901527097182	-104.17034896600566	-47.33755719259415	6.444390017536994	54.78972466642322	94.7674792645403	123.44668632236406	138.59665991229193	140.7878403544081	131.29094953071856	111.37670932322919	83.05119160887733	51.26186824432596	21.69156108116955	0.023091971002558172
-6473.697314019865	-6307.3622724478855	-6137.833596953224	-5961.9176536131945	-5776.420808505115	-5579.510692128823	-5374.799992674231	-5167.2626627537775	-4961.872654979896	-4762.952497944843	-4572.219024160153	-4390.737642117183	-4219.573760307291	-4058.6376434084095	-3903.218980844794	-3747.4523182272746	-3585.4722011666836	-3413.68208720779	-3237.561081631102	-3064.857201651065	-2903.318464482126	-2758.2914896794664	-2625.517306161228	-2498.3355451862876	-2370.085838013525	-2235.899992168769	-2098.0785202456545	-1960.7141111047658	-1827.8994536066878	-1702.656280182859	-1583.7224975481308	-1468.7650559882084	-1355.4509057887963	-1242.2037033518213	-1130.473929544099	-1022.4687713486667	-920.395415748562	-825.826350546288	-737.7952668222117	-654.7011564761658	-574.9430114079835	-497.2721760299171	-421.8494048038999	-349.1878047042852	-279.8004827054258	-214.06225538478705	-151.79477773228223	-92.68141434093683	-36.405529803776254	16.799633974071327	64.50132583906687	103.71691732556863	131.4637799679349	145.48392915296938	146.41795567725788	135.63109418983177	114.48857933972228	85.07996749866533	52.39210192921498	22.136147616629856	0.023269546168615006
-6418.762101658637	-6253.935422787709	-6085.916828393789	-5911.514402953891	-5727.536230945022	-5532.150642368483	-5328.9669493227375	-5122.954709430543	-4919.083480314651	-4721.663902657903	-4532.370949383486	-4352.220676474667	-4182.22913991472	-4022.2837054540205	-3867.7569779113733	-3712.89287187269	-3551.9353019238843	-3381.3562409581446	-3206.5398950977838	-3035.0985287723915	-2874.6444064115594	-2730.4300156386776	-2598.268736852347	-2471.614173644967	-2343.919929608938	-2210.402777702266	-2073.33216834538	-1936.7407213243137	-1804.6610564251007	-1680.0754191804044	-1561.7645581094025	-1447.4588474779034	-1334.8886615517133	-1222.5066421723138	-1111.6545014838778	-1004.3962192062513	-902.7957750592815	-808.345273389585	-720.249317050861	-637.1406335235789	-557.6519502882081	-480.6954900148219	-406.30145613190695	-334.77954725755365	-266.43946200985243	-201.5021798709939	-139.83380377956996	-81.21171753827278	-25.41330494979455	27.245032870325826	74.29082555516236	112.7125854249423	139.49882479989296	152.38155314322506	152.0667684900832	140.0039660185955	117.64264090689004	87.14824830084048	53.550083217302486	22.593400640877327	0.02345555616622426
-6363.778440852603	-6200.49775257884	-6034.0174743774205	-5861.138016320686	-5678.659788480982	-5484.747627817935	-5283.024078840315	-5078.476112944181	-4876.090701525587	-4680.182282711781	-4492.375161554798	-4313.621109837861	-4144.871899344196	-3985.976347486863	-3832.3714541982526	-3678.3912650405955	-3518.3698255761146	-3348.8414251678864	-3175.141328382376	-3004.805043586896	-2845.3680791487614	-2702.028125131995	-2570.6315983874597	-2444.68709746273	-2317.703220905379	-2184.9365343145028	-2048.6354714952845	-1912.7964333044301	-1781.4158205986446	-1657.4572957162159	-1539.7535669217646	-1426.1046039614941	-1314.3103765816068	-1202.8504476327466	-1092.922752383313	-986.404819206147	-885.1741764740883	-790.6214977615427	-702.1900374491769	-618.8361951192232	-539.5163703539143	-463.3637409131666	-390.2185972676348	-320.09800806565784	-253.01904195557475	-188.98183163008216	-127.91876595930715	-69.74529785773464	-14.376880239849378	37.75256695442715	84.13525568342656	121.74493088004377	147.5553374771737	159.29899127389777	157.7434915340433	144.4152083876241	120.84051196465406	89.25543886190302	54.734691543164864	23.062638938989572	0.023649979927080695
-6308.7519242427325	-6147.067201073835	-5982.163214508108	-5810.820701148718	-5629.820397598839	-5437.318117844942	-5236.969985406734	-5033.807201187224	-4832.860966089418	-4638.46915507879	-4452.196339370657	-4274.913764242796	-4107.492674972987	-3949.7252176394504	-3797.0871415221945	-3643.9750967016707	-3484.78573325833	-3316.1055228507134	-3143.2802234497276	-2973.8454146043696	-2815.3366758636353	-2672.948224224016	-2542.508826471987	-2417.5058868415135	-2291.4268095665657	-2159.510020385857	-2023.998031057085	-1888.8843748426934	-1758.1625850051246	-1634.8051258479034	-1517.700185838876	-1404.7148844869705	-1293.7163413011149	-1183.205976458626	-1074.2224128103799	-968.4385738756416	-867.5273831736764	-772.769646216159	-683.8776964844012	-600.1717494521242	-520.9720205930493	-445.65961352006616	-373.859184402739	-305.25627754980076	-239.53643726998428	-176.44948326618714	-116.00233681796637	-58.26619459904383	-3.312253283141386	48.29421647450168	94.01164809257612	130.80440100825524	155.6368346587123	166.24570293582613	163.45733755029724	148.8704646675318	124.0838104529358	91.40094402835312	55.94480634137843	23.5431812960442	0.02385279638287906
-6253.688144469991	-6093.661707525246	-5930.381728389843	-5760.594664873125	-5581.0469747844345	-5389.878581817269	-5190.80327320176	-4988.928302052194	-4789.36092148286	-4596.486036731243	-4411.79916152763	-4236.073461725506	-4070.0821031783566	-3913.5399640442974	-3761.928771699959	-3609.6719658266	-3451.1929861054823	-3283.116417020324	-3110.8714222646886	-2942.0883103346	-2784.3973897260807	-2643.052718979341	-2513.8033568113487	-2390.022111983255	-2265.081793256216	-2134.1319942967066	-1999.4294483924973	-1865.0076737366799	-1734.9001885223454	-1612.1221256330741	-1495.615076714394	-1383.3022481023222	-1273.1068461328741	-1163.5440853754585	-1055.4972133330516	-950.4414857420222	-849.8521583387388	-754.9043413074315	-665.5725626237752	-581.5312047113058	-502.4546499935597	-427.9657926306345	-357.48157372887425	-290.3674461311849	-225.98886268047195	-163.85340738344377	-104.03718890201964	-46.75844706192135	7.764578311129172	58.84196167867614	103.89703465132798	139.88144312695914	163.7468330034442	173.23114751984892	169.2175192800043	153.37537822893282	127.3741543116568	93.58416864669103	57.17930704651954	24.034346497118825	0.024063984465314103
-6198.59269417535	-6040.299211185629	-5878.700695626623	-5710.492114929047	-5532.368436523615	-5342.44548910268	-5144.522546405164	-4943.819743431626	-4745.557215182629	-4554.194444641454	-4371.148306722283	-4197.075024322022	-4032.630820337576	-3877.430234833918	-3726.9210765483062	-3575.509471386067	-3417.601545252526	-3249.841990690418	-3077.8297667921106	-2909.4023992873795	-2752.3974139060006	-2612.2040154625697	-2484.4181251109676	-2362.187343089893	-2238.6592696380476	-2108.8112144274305	-1974.9393248632387	-1841.1694577839673	-1711.6274700281122	-1589.4115111293372	-1473.5089014019782	-1361.879253855539	-1252.482181499523	-1143.8356311087507	-1036.6908845193032	-932.357557332577	-832.1452651499699	-737.140205589359	-647.534904334541	-563.2984690857934	-484.40000754339326	-410.66496303998673	-341.3441214376963	-275.54460423101335	-212.37353291442926	-151.1418765859875	-91.97599475793947	-35.20609454608862	18.837616933761645	69.36778281507692	113.76844722839878	148.9665045535378	171.88884917030464	180.26478441680476	175.03324946432357	157.93559244244142	130.71316148073853	95.80451756341691	58.43707309316453	24.535453327291048	0.02428352310608058
-6143.471777117436	-5986.99057248802	-5827.134625411033	-5660.529193438909	-5483.799534124076	-5295.028627648812	-5098.130344714798	-4898.476278653558	-4701.438022796618	-4511.578688859016	-4330.227462089852	-4157.905046121736	-3995.13214458728	-3841.399300568672	-3692.076414946404	-3541.5032280505434	-3384.0194802111596	-3216.26940869624	-3044.1152385254495	-2875.723691656371	-2719.2614900465887	-2580.3346789861966	-2454.3065970953407	-2333.9799063266732	-2212.1572686328514	-2083.5535867596104	-1950.5327266250013	-1817.370794940157	-1688.3438984162092	-1566.6771176272493	-1451.3914285992093	-1340.4567812209818	-1231.843125381458	-1124.0580268371423	-1017.7595148149835	-914.1432344095422	-814.4048307153797	-719.5682167414806	-629.9703771545252	-545.7765645356185	-467.1520314658651	-394.0595043459471	-325.6516048548562	-260.8784284911619	-198.6900707534335	-138.27600452989913	-79.78321226742261	-23.59805380252653	29.893111028266468	79.84884692927673	123.60741676819637	158.05200795356043	180.065807893904	187.35427289311122	180.91193483646217	162.5555945045862	134.10205267811247	98.06143240878414	59.717145832799694	25.04592735747157	0.024511390112164116
-6088.334041525534	-5933.718336587387	-5775.64534529004	-5610.657781274289	-5435.298358180936	-5247.61105972281	-5051.644949900862	-4852.950362788079	-4657.077632457443	-4468.714251742648	-4289.096348520238	-4118.597209427468	-3957.5901211015903	-3805.4249215202976	-3657.3576540230274	-3507.620913289655	-3350.447294000056	-3182.462963159219	-3009.868377072591	-2841.257564370733	-2685.2245536842047	-2547.6579118543023	-2423.624358565268	-2305.485151712077	-2185.601549189708	-2058.3536076796413	-1926.1965790093834	-1793.6045137929455	-1665.0514626443367	-1543.9252573491578	-1429.268854379364	-1319.0389913785007	-1211.192405990112	-1104.2149115518068	-998.708624177445	-895.8047356749497	-796.6344378522446	-702.1847729455023	-612.8661849038944	-528.9449681048409	-450.6874169257632	-378.1305753571784	-310.39448584199016	-246.36994043619936	-184.94773119580645	-125.26826907904292	-67.47044065306383	-11.94275138725513	40.92629324899714	90.28306825663252	133.4134705178924	167.1382773853436	188.27826621155302	194.5000717175006	186.85375809781883	167.2352469155533	137.54045973374963	100.35450194805857	61.01921428455112	25.565621301903448	0.02474755879171382
-6033.188746746585	-5880.457969819181	-5724.181512399196	-5560.813693994053	-5386.808834111168	-5200.169166171684	-5005.088579251638	-4807.308876340791	-4612.5718604289	-4425.699408728348	-4247.833695342013	-4079.196968595395	-3920.0114768139965	-3769.4784803883795	-3622.715287969361	-3473.81822027282	-3316.8835980146337	-3148.5062280223306	-2975.2748615700298	-2806.2767360434973	-2650.599088828501	-2514.4570756188623	-2392.5775253406273	-2276.815185227895	-2159.024802514768	-2033.202921175124	-1901.9132721419599	-1769.861383088052	-1641.7527816861755	-1521.1628617503593	-1407.146481659642	-1297.6283659343173	-1190.5332390946778	-1084.3164806970522	-979.5560904419156	-877.3607230657802	-778.8390333051577	-684.9626275086728	-596.1549184734002	-512.702270608528	-434.8910483232441	-362.7790296850537	-295.5096473947309	-231.99774781136796	-171.15817729405646	-112.14398914922917	-55.061064472682695	-0.25349130755456506	51.93464230301763	100.67354782994701	143.19063480034922	176.22761225539043	196.52618923623703	201.70083953428383	192.8570959418399	171.973256001443	141.02761725563082	102.68335173025909	62.34312938445475	26.0944946606628	0.02499200132816967
-5978.045152127529	-5827.184938518852	-5672.691783874066	-5510.932747157064	-5338.274887331741	-5152.679327842452	-4958.483450055411	-4761.618699817297	-4568.016522974786	-4382.632435252116	-4206.518231883746	-4039.7497779816968	-3882.402938657987	-3733.5313598725015	-3588.099810976586	-3440.0508421694512	-3283.327003650311	-3114.48277722855	-2940.520371154257	-2771.053925287696	-2615.697579489129	-2481.0155318318525	-2361.372213241295	-2248.082112855918	-2132.4597198141846	-2008.093171233657	-1877.6651961483042	-1746.132171571197	-1618.4504745154054	-1498.396862286149	-1385.029613357243	-1276.2273864946544	-1169.8688404643467	-1064.3729297171851	-960.319791443623	-858.8298585190145	-761.0235638187125	-667.8745337382394	-579.7691687537947	-496.9470628617466	-419.64781005846396	-347.90572094094557	-280.93397250871095	-217.74045836190962	-157.3330721006914	-98.92848365626783	-42.57846828409842	11.456422429295468	62.915636897392346	111.02338668202334	152.94293593842954	185.3223119702045	204.80954208094192	208.95523498777206	198.92032506197208	176.7683280883558	144.5627598517371	105.04760730440472	63.68874206854664	26.632506933825766	0.025244689904971654
-5922.912517015313	-5773.87470902185	-5621.124816850204	-5460.950756322192	-5289.640443259632	-5105.117925582131	-4911.851779600464	-4715.946713723198	-4523.507436358898	-4339.611606749949	-4165.228687474008	-4000.3010919425515	-3844.771233567055	-3697.5549426722487	-3553.461717235885	-3406.2744721489685	-3249.7761223025063	-3080.4761847208524	-2905.7905849617687	-2735.8618507163624	-2580.832509675742	-2447.6166420452487	-2330.2145380871484	-2219.398040577936	-2105.938992294111	-1983.0160018428408	-1853.4347411539914	-1722.407647988101	-1595.147160105707	-1475.6341904118235	-1362.9235523893676	-1254.8385346657328	-1149.2024258683123	-1044.3944540565128	-941.0176050177953	-840.2308039716336	-743.1929761375025	-650.8932449414509	-563.6415266358296	-481.57793567956384	-404.84258653157923	-333.4115027362273	-266.6043441795628	-203.5766798330667	-143.4840786682196	-85.64707151596932	-30.046036645130613	23.173685816014814	73.86675573918527	121.33568584566422	162.67440025499573	194.42467593628896	213.12828985865315	216.26191672227628	205.0418221516618	181.61916950239205	148.14512213004923	107.44689421951436	65.05590327286276	27.179617621468484	0.025505596705559748
-5867.800100756877	-5720.502747663629	-5569.429268463171	-5410.8035370483	-5240.8494273118085	-5057.461340237734	-4865.21578517508	-4670.359798564096	-4479.140416845031	-4296.735198657848	-4124.04379144137	-3960.896364834137	-3807.123088474688	-3661.5206114872053	-3518.7515009384397	-3372.4448033807853	-3216.229565366636	-3046.5700244422133	-2871.271182129056	-2700.9732309425262	-2546.3163633979916	-2414.543767811028	-2299.310615698064	-2190.8750743757405	-2079.4953111606983	-1957.9630569902747	-1829.2042972845957	-1698.6785810844833	-1571.84545743076	-1452.8817775826788	-1340.8336016732148	-1233.464292053775	-1128.5372110757658	-1024.3912491593435	-921.66740899966	-821.5822213606181	-725.3522170061202	-633.9915144255548	-547.7045830102566	-466.4934798770466	-390.3602621427462	-319.19722868227143	-252.45764540291907	-189.485019970081	-129.6228600491491	-72.32507164414362	-17.487154113598574	34.884994845323654	84.78547753546064	131.61354635367266	172.38905407291043	203.53700356014718	221.4823976823563	223.61954338210748	211.2199639043557	186.5244865696522	151.7739386985482	109.88083802460702	66.44446393343912	27.73578622366708	0.025774693913373937
-5812.717162699167	-5667.044520779635	-5517.553795848523	-5360.426904894254	-5191.845764905247	-5009.685952656278	-4818.597684067544	-4624.924834845594	-4435.011280696982	-4254.10148641181	-4083.042273114401	-3921.581051012631	-3769.4652303143775	-3625.3997490169554	-3483.9196562754323	-3338.517529034318	-3182.68594423812	-3012.8478703356077	-2837.147841792612	-2666.660784579222	-2512.461624665529	-2382.0802706811646	-2268.866561893919	-2162.6253202311204	-2053.1613676201	-1932.9259806635587	-1804.9562546656914	-1674.9357396060645	-1548.5479854642444	-1430.1465552540103	-1318.7650641259845	-1212.1071402650027	-1107.8764118559002	-1004.3735104699833	-902.2870812244448	-802.9027726229486	-707.5062331691591	-617.142095497799	-531.8909287678274	-451.59228626926193	-376.085721292121	-305.16375239045067	-238.43075917441203	-175.44408651819458	-115.76107929598778	-58.98780295660079	-4.925205247321589	46.57704550994218	95.6692809932828	141.8600692388517	182.09092371503618	212.66159424828254	229.8718306650372	231.0267736115769	217.45312701350036	191.48298561623668	155.44844416521497	112.34906426870162	67.85427498631175	28.300972240497707	0.026051953711854207
-5757.672962189123	-5613.475494705322	-5465.44705614182	-5309.75667541892	-5142.573381456917	-4961.768143684779	-4772.019693566138	-4579.708703073294	-4391.215844178546	-4211.808745447835	-4042.3028618216717	-3882.400604834214	-3731.8043860196144	-3589.163737961083	-3448.9166774380465	-3304.4483422789835	-3149.1438703123754	-2979.393296344012	-2803.6062430889315	-2633.1972302394806	-2479.5807774880077	-2350.5095122076364	-2239.0884924945904	-2134.7608841258675	-2026.969852878468	-1907.8964168502923	-1780.6730034228528	-1651.1698922985645	-1525.2573631798414	-1407.4354548811143	-1296.7232426648766	-1190.769560905638	-1087.2232439779073	-984.3514334327405	-882.894499527378	-784.2111196956064	-689.6599713712127	-600.3177414654318	-516.1331547992938	-436.77294567127706	-361.9038483798601	-291.2119274721381	-224.46056848967456	-161.43248722264977	-101.91039946124403	-45.66058436915121	7.6164253958807215	58.23653380259022	106.51564481971573	152.07835553400406	191.7840355042354	221.80074740719826	238.2965539196812	238.48226605499536	223.73968817254217	196.49337296824584	159.16787313803033	114.85119850081712	69.28518736751661	28.875135172036472	0.02633734828444053
-5702.676758573686	-5559.771135776139	-5413.05770647862	-5258.728664181162	-5092.97620238379	-4913.684294170251	-4725.504030959146	-4534.778283752797	-4347.849923553519	-4169.95525120192	-4001.9042868917522	-3843.4004806550606	-3694.147282523887	-3552.7839610191727	-3413.6930586174617	-3270.1929362841965	-3115.6019549848206	-2946.2898764103993	-2770.832065154506	-2600.8552865363336	-2447.986305875079	-2320.1148539424175	-2210.1825233199543	-2107.3938720417714	-2000.9534581419546	-1882.8660095380744	-1756.336933681654	-1627.3718079077025	-1501.9762095512297	-1384.7554079192867	-1274.7134402070908	-1169.454035581902	-1066.580923210979	-964.3352134919218	-863.5075417436867	-765.5259245155717	-671.8183783568734	-583.4912056357009	-500.36385199540746	-421.9340488981586	-347.6995278061195	-277.24260753870624	-210.48395634433885	-147.42882982868832	-88.0824835974257	-32.36873479760476	20.114353258189194	69.85015571598808	117.32204772182375	162.27150627193282	201.47241576337078	230.95676244339782	246.75653255927415	245.984679356674	230.07802407492784	201.55435495178017	162.93146022497527	117.38686626997251	70.73705201308972	29.458234518359532	0.02663084981457289
-5647.737811199802	-5505.906910327537	-5360.334403994481	-5207.278686739846	-5042.998153102839	-4865.410784959709	-4679.072913534854	-4490.200457389705	-4305.0093350857	-4128.639279110066	-3961.9252776532144	-3804.626132831352	-3656.5006467606863	-3516.231800890809	-3378.1992940048626	-3235.7070042193745	-3082.058809650873	-2913.621184477747	-2739.01098712583	-2569.907672082814	-2417.9906938363947	-2291.1796574374857	-2182.3547701898883	-2080.636389960623	-1975.1448746167123	-1857.826402714506	-1731.9304355676697	-1603.5322551791999	-1478.7071435520907	-1362.1133458238237	-1252.7409596698274	-1148.1630459000176	-1045.9526653243088	-944.3350460918347	-844.1440857085994	-746.8658490198255	-653.9864008707355	-566.6352413158545	-484.5156112469205	-406.974186764974	-333.357643971056	-263.15664620152825	-196.43780573403774	-133.41172208155263	-74.28899475704114	-19.137573157771875	32.5451937817842	81.40460724285563	128.0859684066709	172.44262248544075	211.16009081530467	240.13193876338434	255.25173169680147	253.53267216092382	236.4665114141038	206.66463789293988	166.73844003403065	119.95569312518668	72.20971985906706	30.050229779543	0.026932430485691272
-5592.864316949436	-5451.872401215467	-5307.252153454058	-5155.375241637772	-4992.613333739169	-4816.941362678172	-4632.74732116414	-4446.022466853796	-4262.758057403863	-4087.9256772535	-3922.4182179716277	-3766.108897909608	-3618.870935418799	-3479.4903248419396	-3342.404164487282	-3200.9623286544543	-3048.514691643086	-2881.4445493541734	-2708.2688840941905	-2540.5380997709763	-2389.8026002923702	-2263.889863071918	-2155.735659545979	-2054.5528346566134	-1949.5542333458875	-1832.7619772666458	-1707.4352949148729	-1579.6426914973365	-1455.4526722208045	-1339.5158137107073	-1230.8109782671263	-1126.899099608807	-1025.3411114544938	-924.3589077575563	-824.8182234098625	-728.2457535379057	-636.1681932681784	-549.7285877905458	-468.535382548361	-391.81337304834875	-318.78735479723434	-248.87586968617762	-182.2724451440794	-119.36435498427556	-60.53887302010191	-5.986140288255543	44.892233281121285	92.89177053452507	138.80799431845224	182.59629533453673	220.85153570496252	249.32844540705094	263.7817544181234	261.12454595425396	242.9033161865274	211.8229145247812	170.5881903788527	122.55749604793152	73.70319538861557	30.651155146854872	0.027242068599476553
-5538.060222844646	-5397.7136573778735	-5253.891350138385	-5103.117559353467	-4941.916543250404	-4768.339237062644	-4586.5432840482745	-4402.213004471545	-4221.032718596707	-4047.7455842943696	-3883.330109860571	-3727.8236411977136	-3581.263524208196	-3442.589338403968	-3306.349597735161	-3165.9950497614586	-3014.976442042541	-2849.7123193083726	-2678.4924149700523	-2512.574259608959	-2363.2153838064746	-2238.041726533203	-2130.1528603166485	-2029.0167660735372	-1924.101424720599	-1807.628061679395	-1682.8308803908278	-1555.697328800636	-1432.2148548545565	-1316.9678113386653	-1208.9281704003902	-1105.6648090274978	-1004.7466042077549	-904.4058993372421	-805.5289034452982	-709.6652919695764	-618.3647403477304	-532.773928254049	-452.42755230936416	-376.45731337114336	-303.9949122968544	-234.40599467503148	-167.99198501847536	-105.28825257105373	-46.83016657663419	7.0916352811691015	57.165441559755216	104.32427237677663	149.50114784988574	192.74307648805296	230.55302036552064	258.5479299478489	272.3447557005982	268.7571735919661	249.38576160069928	217.02782320818213	174.48066189579876	125.19285774949033	75.21809727342566	31.261343576330482	0.02755976693057324
-5483.328413442505	-5343.490844273195	-5200.358736957589	-5050.63755334939	-4891.032755302303	-4719.684983628136	-4540.475594971123	-4358.721124933602	-4179.738109117913	-4007.996711540048	-3844.5816098706196	-3689.7311101938967	-3543.6835185941472	-3405.5703316746585	-3270.0958081147924	-3130.8573971129313	-2981.4525478674555	-2818.350597474182	-2649.508434618674	-2485.7548358839254	-2337.918577852937	-2213.3340823359285	-2105.3583520520287	-2003.8540349475882	-1898.6837789689594	-1782.3727213371128	-1658.095956371497	-1531.6910676661807	-1408.9956388152311	-1294.4739521271106	-1187.097084767861	-1084.462812617918	-984.168911557718	-884.472902759817	-786.2712885652467	-691.1203166071591	-600.576234518706	-515.7799318780427	-436.21086604334107	-360.9331363177765	-289.0108420045246	-219.77371046466732	-153.61398129091253	-91.18952213387445	-33.15820064416745	20.108103097934197	69.38145929351583	115.71992571400281	160.18156013082046	202.89500774202773	240.2712634522183	267.7919095926196	280.9385284944589	276.42707077155984	255.91096016813083	222.27798871097653	178.41594842690154	127.86255237359937	76.75519773231869	31.88120271519703	0.02788553437186673
-5428.671773300098	-5289.264127359882	-5146.761056821805	-4998.067137088006	-4840.086943560624	-4671.059177889659	-4494.559046716556	-4315.495882930621	-4138.77901942116	-3968.5767702979138	-3806.093374552353	-3651.7920523963867	-3506.13602404192	-3368.4747947517794	-3233.7030099924705	-3095.601600281418	-2947.951496136048	-2787.285486985441	-2621.1437979053144	-2459.818512883039	-2313.6017159059893	-2189.465764994687	-2081.1041143022544	-1978.8904920149623	-1873.1986263190825	-1756.9440216241615	-1633.2092872328453	-1507.6188086710558	-1385.7969714647152	-1272.0388494954584	-1165.3222700677823	-1063.295748841896	-963.6078014780105	-864.556799954207	-767.04054152005	-672.606679742976	-582.8028681904208	-498.755267834207	-419.9040692637042	-345.2679704726678	-273.86566945485407	-205.00570635166378	-139.1559898950787	-77.07427096472578	-19.51830044023193	33.07561270947115	81.55692715823228	127.09654349059552	170.86536229110476	213.06413089249872	250.01298362029448	277.06190154820365	289.56086574993805	284.13075319053485	262.4760244003332	227.5720358009979	182.39414381419348	130.5673540639947	78.31526898411599	32.511140210681695	0.028219379816242406
-5374.093186974502	-5235.0936720963755	-5093.205052641161	-4945.538224031774	-4789.204081691125	-4622.542395362219	-4448.808432068438	-4272.486333153251	-4098.0602399601285	-3929.3834718753424	-3767.7860604563502	-3613.9672153034116	-3468.626146016783	-3331.344217733097	-3197.231417734488	-3060.279888839464	-2914.4817738665342	-2756.4430909759867	-2593.2253596952332	-2434.503974893461	-2289.9543314398634	-2166.135609024067	-2057.142126617457	-1953.951988011854	-1847.5432969990816	-1731.290027924901	-1608.1496373508346	-1483.4754523923446	-1362.6208001648931	-1249.6671168631224	-1143.6082749983968	-1042.1662561612607	-943.0630419422588	-844.6544728493373	-747.8318250600488	-654.1202336693481	-565.0448337721896	-481.70860529422106	-403.5259074838648	-329.4889444202363	-258.5899201824512	-190.12867163259838	-124.6355667646609	-62.94860635559504	-5.905791182357144	46.006513663212104	93.70848582973443	138.4719386509472	181.56868546058774	223.2624877355043	259.78489952498836	286.35942302144224	298.20956041726856	291.8647365463908	269.07806680881794	232.9085892460801	186.4153418997074	133.30803696441268	79.89908324763891	33.151563710011665	0.02856131215658568
-5319.595539022795	-5181.039643941118	-5039.797467325789	-4893.182727643155	-4738.509143359563	-4574.215211560828	-4403.238543810636	-4229.6415302921405	-4057.4865611884966	-3890.3145275797087	-3729.5803241331882	-3576.217346413199	-3431.1589899840037	-3294.2200907163774	-3160.7412457071373	-3024.9444923596134	-2881.051868077133	-2725.749512579658	-2565.5799748536883	-2409.5499062023546	-2266.66595792879	-2143.0424489386587	-2033.2243685477686	-1928.8643736744584	-1821.6151212370692	-1705.3588056236922	-1582.8957711014284	-1459.2558994071305	-1339.4690722776509	-1227.3633676495158	-1121.959648257947	-1021.0769730378395	-922.5344009240886	-824.7628033741329	-728.6403019355839	-635.6568306785971	-547.3023236733272	-464.64861342976394	-387.09512621723457	-313.6231867449008	-243.21411972192445	-175.1692956040491	-110.07026783334636	-48.818635598469754	7.684001911927169	58.91315550658894	105.85277598385181	149.86392413945015	192.30766076911812	233.50212006708242	269.59372982153906	295.68599121917657	306.8824054466833	299.62553653662746	275.7141999050964	238.28627381405684	190.4796365254759	136.0853752185894	81.50741274170876	33.802880860414135	0.02891134028578195
-5265.181714002056	-5127.1622083525535	-4986.6450437858175	-4841.132561384609	-4688.127102231696	-4526.158202000491	-4357.864174727018	-4186.910529037944	-4016.9627735599447	-3851.26764871839	-3691.396822133445	-3538.503193223977	-3393.7396614088507	-3257.143903799387	-3124.292708276713	-2989.6476404144096	-2847.6702657860596	-2695.130854930292	-2538.03449824594	-2384.6949910968815	-2243.4261288469993	-2119.885119253052	-2009.1028196433224	-1903.4534997389703	-1795.3114292611579	-1679.0984201048952	-1557.42645286059	-1434.955050292497	-1316.3437351648738	-1205.132215274053	-1100.3809385446762	-1000.0305379334612	-902.0216463971269	-804.8786734575194	-709.4611348969966	-617.2123230630444	-529.5755303031489	-447.58396141251507	-370.6304709772252	-297.6978260310805	-227.76879360788257	-160.1542675625938	-95.47764903482233	-34.69046598533753	21.255753625091252	71.80788778703355	118.00643829641412	161.29031290049667	203.09841934654474	243.79506968327127	279.4461931651859	305.04312334824755	315.5771937884151	307.40966885874457	282.38153620067976	243.70371427276183	194.58712153353156	138.9001429702612	83.14102968514693	34.4654993091163	0.02926947309671661
-5210.854596469364	-5073.521530789126	-4933.854524931376	-4789.519638718599	-4638.1829319732815	-4478.451942196219	-4312.700117601448	-4144.24238408131	-3976.393667528152	-3812.1405465987596	-3653.156211007697	-3500.785503233972	-3356.373265756592	-3220.1571470798913	-3087.9460198095053	-2954.4415625763977	-2814.345454011531	-2664.513221161727	-2510.415784737245	-2359.6779138642037	-2219.9243776687226	-2096.362454481836	-1984.5294594542497	-1877.545216941584	-1768.5295512994612	-1652.4569367528711	-1531.7204470042816	-1410.5678056255279	-1293.2467361884471	-1182.9782731561472	-1078.8766945568264	-979.0295893099537	-881.5245463349996	-784.9989650284217	-690.289486694627	-598.7825631150113	-511.864646070969	-430.5233184141533	-354.150687277248	-281.7399908631943	-212.28446737493385	-145.11027680481018	-80.87526630277583	-20.570204808185633	34.814138739605625	84.70306005197807	130.18611344325114	172.76891787847921	213.9570923227166	254.15337838010907	289.3490082111681	314.43233661549647	324.291718392697	315.21364921024184	289.07718820707976	249.15953539002888	198.7378907659072	141.75311436316414	84.80070629677478	35.139826703345356	0.029635719482275065
-5156.617070981799	-5020.177776709279	-4881.532653672597	-4738.475873107584	-4588.801606250077	-4431.17700766302	-4267.761165217796	-4101.58615011289	-3935.684033546798	-3772.8309325281953	-3614.779147306525	-3463.025023941415	-3319.0649084924976	-3183.3013106556577	-3051.7613946718097	-2919.378488418123	-2781.085919771766	-2633.822714407801	-2482.5506891928644	-2334.237358791485	-2195.850237868192	-2072.173289139602	-1959.2562675306842	-1850.9653760184951	-1741.166817580092	-1625.3824209519805	-1505.756517908467	-1386.0890659833071	-1270.180022710257	-1160.9061547152132	-1057.451464992641	-958.0767656291457	-861.0428687113339	-765.1205600157656	-671.1205200788172	-580.3634031268195	-494.1698633861033	-413.47535360635874	-337.6745206307152	-265.77680982566176	-196.7916665576875	-130.0640126272766	-66.28067557089459	-6.463959359002146	48.363832037940014	97.61102184885388	142.408442100192	184.3175520177897	224.89981082748213	264.58908795363357	299.3088936147244	323.8551482277639	333.0237722097614	323.03399328861866	295.79826843580736	254.65236193369148	202.93203806463515	144.64506354103446	86.48721479541355	35.82627069032846	0.0300100883353427
-5102.472022096438	-4967.1911115714565	-4829.786172919608	-4688.133178014026	-4540.108098727842	-4384.4139739159045	-4223.062110359928	-4058.8908818233367	-3894.738662069563	-3733.2365178140735	-3576.186287580505	-3425.1825028445323	-3281.819695081833	-3146.617884624453	-3015.799047229919	-2884.5106475121297	-2747.9001500849804	-2602.985437802353	-2454.2660664780565	-2308.112010165886	-2170.8932429196375	-2047.016457740939	-1933.035223422758	-1823.5398277058987	-1713.1205583311635	-1597.8229380865837	-1479.5134299491096	-1361.5137319429182	-1247.1455420921884	-1138.9204733706642	-1036.1097985503627	-937.1747053528654	-840.5763814997558	-745.2403403484763	-651.9493977999076	-561.9506953907908	-476.49137465786634	-396.4487361608102	-321.2207165510382	-249.83541150290168	-181.32091669075183	-115.0421643265708	-51.71143277286564	7.622163070225643	61.90950830256495	110.54412272509313	154.69006494306657	195.95402826282051	235.94270599069029	275.11424019988306	309.33256803109424	333.31307539189123	341.77114818984137	330.867216791375	302.54188939837405	260.1808186715835	207.16965727174826	147.5767646476084	88.20132739988463	36.52523891729282	0.030392588548804923
-5048.423977498135	-4914.60501029503	-4778.690052779251	-4638.583114638121	-4492.188205558962	-4338.216816557035	-4178.610363959337	-4016.1177454207996	-3853.487858596356	-3693.283176393911	-3537.3204727332686	-3387.230096787206	-3244.642397728501	-3110.1388071552383	-2980.1050863667397	-2849.878079087637	-2714.794629042559	-2571.9445214021302	-2425.42930712096	-2281.103478599649	-2144.821528238801	-2020.6741709942985	-1905.6970120431392	-1795.1618791176024	-1684.3405999499662	-1569.763037010818	-1452.9911917239797	-1336.8451002515828	-1224.144798755759	-1117.0216227406481	-1014.8521050784303	-916.3240779832938	-820.1253736694272	-725.3570883514356	-632.7733742455889	-543.5416475685736	-458.8293245370757	-379.45030212375326	-304.8044003251503	-233.9379198937827	-165.89716158216604	-100.06635326552076	-37.18143130988669	21.683740795991632	75.45529956336964	123.51200820310684	167.04313672447896	207.69058183636565	247.09624024764668	285.73627865829064	319.4239437326216	342.8067521260524	350.53222049399614	338.7109880461996	309.306184209746	265.7440609660524	211.45087029653604	150.54877527993742	89.94358338429114	37.237013174955024	0.030783217287071455
-4994.4840373828265	-4862.396185643086	-4728.192172145195	-4589.755835130996	-4444.9710128423385	-4292.533111537191	-4134.383809538025	-3973.276353183431	-3811.9639888120037	-3653.009432725791	-3498.2132810806606	-3349.185599995933	-3207.5364555909323	-3073.857808701759	-2944.6691990316363	-2815.472061000566	-2681.767829028549	-2540.7112029555324	-2396.0699443012363	-2253.2650800053243	-2117.717637007463	-1993.2621443835772	-1877.3871397546352	-1765.9946628778675	-1654.9867535105045	-1541.3332004579213	-1426.274788718076	-1312.1200523370726	-1201.1775253610151	-1095.1931172382458	-993.6622390260679	-895.5176771840223	-799.692218171651	-705.4771879333524	-613.5980703529501	-525.1388887991253	-441.18366664055833	-362.4795550396989	-288.42621633407197	-218.08644065497168	-150.52301813369186	-85.13792907195493	-22.68991445319744	35.723094568715595	89.00316683991916	136.5135077052224	179.46186850413105	219.51713707482497	258.34820125548407	296.44425384186974	329.57570746006985	352.33327969375364	359.3076881265905	346.5675859015382	316.09336839870826	271.3433665575009	215.77591131731586	153.56078684833446	91.71359024386315	37.96137182798933	0.031181924800649335
-4940.664945074222	-4810.524659839638	-4678.208637107818	-4541.541139381517	-4398.3464291635	-4247.283834894308	-4090.352948765617	-3930.3884289068824	-3770.224933447564	-3612.4819738979395	-3458.9184752915767	-3311.078216042864	-3170.504974566192	-3037.759067788956	-2909.466966690584	-2781.2716807635097	-2648.816219500166	-2509.3137471338655	-2366.2580468614256	-2224.713056620543	-2089.7427143489144	-1964.9794695865326	-1848.3298182825881	-1736.2687679885678	-1625.2713262559587	-1512.700394630908	-1399.4704506382047	-1287.383865797297	-1178.2430116276341	-1073.4142514752716	-972.5199159926943	-874.7463276589948	-779.2798089532654	-685.6089233988914	-594.4311986964294	-506.7464035907302	-423.5543068266434	-345.5341653277238	-272.0831887323449	-202.27807485758464	-135.19552152052128	-70.25317343995158	-8.232462941547798	49.744230747299	102.55452839919772	149.54474662874648	191.9359854184995	231.41804059300028	269.6807079767922	307.22261800702904	339.7777395713075	361.888876169834	368.09883130281577	354.4404418360257	322.90667809750096	276.98054378084527	220.14504257966192	156.61227421642766	93.5107225291125	38.69796738455941	0.03158864961156992
-4886.979443896033	-4758.950455108702	-4628.6555537575	-4493.8288272785485	-4352.20436310798	-4202.389962666323	-4046.4882833117426	-3887.47569638681	-3728.328573234095	-3571.767486998582	-3419.489818034915	-3272.9371485001498	-3133.5510605513446	-3001.826762941771	-2874.473970809562	-2747.2560258890653	-2615.9362699146272	-2477.7804186084395	-2336.0636836440713	-2195.5636506829346	-2061.057905386445	-1936.0252382809247	-1818.749259352343	-1706.2147834515788	-1595.4066254295117	-1484.0315857327946	-1372.6844071911732	-1262.681818230167	-1155.3405472752959	-1051.6643200635406	-951.4048515777306	-854.0008541121565	-758.8910399611096	-665.7605790527188	-575.2804718504665	-488.36817645167383	-405.9411509536612	-328.6118034069059	-255.77234167451158	-186.50992357273861	-119.91170691784717	-55.40836806358978	6.195342486311558	63.75115569064257	116.11080250818894	162.6018503709851	204.45521260406034	243.37763900569269	281.0758793741601	318.0558234101768	350.0199204242024	371.4697596291325	376.906930237863	362.33298732829655	329.7493494383636	282.65740097100166	224.55852632914832	159.70271224784514	95.33435479055099	39.44645235282888	0.03200333024186457
-4833.44027717197	-4707.633593674293	-4579.44902818462	-4446.508698710956	-4306.434723261305	-4157.772470891169	-4002.76031484603	-3844.559879418865	-3686.3327889026536	-3530.9326591159456	-3379.981071979573	-3234.7916009399414	-3096.6778194434546	-2966.045072685145	-2839.665792854548	-2713.404183889828	-2583.1244497291464	-2446.1394820505625	-2305.5569234917134	-2165.93310443013	-2031.8243552433466	-1906.5985421445105	-1788.8696746892415	-1676.0632982687746	-1565.6049582743453	-1455.4937399665953	-1346.0228880837876	-1238.0591872335922	-1132.4694220236784	-1029.9226176148675	-930.2967613805961	-833.2720812474512	-738.5288051420214	-645.9404391994997	-556.1536023894996	-470.0081918902405	-388.3441048799408	-311.7101396963219	-239.49069931511394	-170.77908787154965	-104.66860950086154	-40.59979463694785	20.59792109163072	77.74787575764779	129.673407433877	175.68094432924502	217.0092751972902	255.3802789277039	292.51583441017755	328.92832230772154	360.29213037662305	381.0721481464883	385.73326514692343	370.24865385698575	336.6246185535362	288.37574646288675	229.0166248113494	162.83157580621506	97.1838615786905	40.20647924096141	0.03242590521356464
-4780.060188225745	-4656.534097760424	-4530.5051664795565	-4399.4705535676	-4260.927418209009	-4113.3523356067835	-3959.1395450381046	-3801.6627017986993	-3644.295461184297	-3490.0441773382527	-3340.445999794447	-3196.670776934388	-3059.8883571395872	-2930.398175544018	-2805.0180142915183	-2679.695242278391	-2550.377228400939	-2414.419202131543	-2274.807835246894	-2135.9376600997584	-2002.2032090429093	-1876.898472855049	-1758.915276018627	-1646.0449014420292	-1536.0786320336406	-1427.2538235353243	-1319.5921230228541	-1213.5612504054818	-1109.6289255924592	-1008.1684387410671	-909.1753610007105	-812.5508337688229	-718.1959984428391	-626.156788143899	-537.0583028879672	-451.67043441471463	-370.7630744638118	-294.826844615049	-223.235285808694	-155.0826688251341	-89.4632644447567	-25.823734854104302	34.97969213565952	91.7383973072159	143.24376144324603	188.77815390083273	229.58789833466548	267.41030697383553	303.98269204743406	339.8245669560718	370.58424978643774	390.6922597967404	394.57911624518835	378.19087290072815	343.5357215752586	294.1373885914167	233.5196002718394	165.9983397551656	99.05861744404282	40.977700557120656	0.03285631304870149
-4726.851920381067	-4605.61198959111	-4481.74007473269	-4352.604191737348	-4215.572356536621	-4069.0505328511003	-3915.596475557595	-3758.8058873219675	-3602.274470810082	-3449.168728753731	-3300.938364148434	-3158.6038800556425	-3023.185779536806	-2894.8702500433315	-2770.5062165864506	-2646.1082885673513	-2517.6910753872207	-2382.647843522689	-2243.886487752153	-2105.693559929451	-1972.3556119084244	-1847.1241220902978	-1729.1102750658426	-1616.3901819732175	-1507.0399539505795	-1399.478802641997	-1293.4983417151793	-1189.233285343746	-1086.8183477013167	-986.3810780539537	-888.0203660374937	-791.8279363802163	-697.8955138104016	-606.4179101905826	-518.0022859203082	-433.35888853338116	-353.1979655636037	-277.95958858216443	-207.00312530979372	-139.41776750460835	-74.29270692472495	-11.076470409137695	49.34507487964779	105.72672669824816	156.82328280327997	201.88960448305465	242.18080715266268	279.45206975888914	315.45857124851926	350.7290096116361	380.8861590115148	400.3263126547281	403.4457637478489	386.16307593815856	350.48589463577076	299.94413569150805	238.06771495619256	169.20247895832492	100.95799693711983	41.759768809470266	0.03329449226930649
-4673.828216961647	-4554.827291390365	-4433.069859034399	-4305.799413109062	-4170.259446829668	-4024.7880386620536	-3872.101608074128	-3716.0111597843215	-3560.3276985110665	-3408.373000450606	-3261.5119277104322	-3120.6201138758533	-2986.573192532175	-2859.4454747080254	-2736.1059812053218	-2612.622410269303	-2485.062460145207	-2350.853670895309	-2212.8629498500327	-2075.317046156836	-1942.442708963182	-1817.474581528015	-1699.678883556231	-1587.3297288642132	-1478.7012312683432	-1372.3356434896277	-1267.8477738675695	-1165.1205696462944	-1064.0369780699293	-964.5398301653418	-866.8114920903654	-771.0942137855751	-677.6302451915464	-586.7320896442151	-498.9932640609608	-415.0775387545243	-335.64868403764586	-261.1060420167449	-190.79124197295494	-123.7814849810886	-59.153972115958304	3.6457170038736795	63.69848858484562	119.71687028964597	170.41338978096312	215.0114214732176	254.7777267877584	291.4899138976664	326.92559097602276	361.6261025308232	391.1877384097226	409.9705247952906	412.3344878700966	394.16869444791183	357.47837386731265	305.79779609807713	242.66123110998313	172.44346827932128	102.88137460843338	42.552336506173916	0.03374038139741099
-4621.001821291195	-4504.140025382206	-4384.410625475061	-4258.946017571607	-4124.878597673685	-3980.485829077581	-3828.6254442573313	-3673.3002429814146	-3518.5130250183083	-3367.7236795171016	-3222.2204531493385	-3082.748681967172	-2950.0537020227594	-2824.1080280630426	-2701.79288961411	-2579.2166948968415	-2452.4878521321125	-2319.0649489207117	-2181.8072903830744	-2044.9243610195456	-1912.6256453304732	-1788.1489428459595	-1670.8453132151358	-1559.0941311168915	-1451.2747712301139	-1345.991312281232	-1242.7466491868313	-1141.2683809110376	-1041.284106417976	-942.6239896870466	-845.5284547587456	-750.3404906888442	-657.403086533113	-567.1076108094627	-480.03894988436446	-396.83036958642936	-318.1151357442682	-244.26387533786811	-174.59665995272022	-108.1709223256916	-44.04409519364961	18.346545690850736	78.04435251250233	133.7128344403101	184.01550064327898	228.13973026862752	267.36838237642854	303.5081860049684	338.3658701925337	372.50029797004106	401.4788683389291	419.62111429326654	421.2465688271222	402.21115990862256	364.51639540212386	311.7001781460401	247.30041097878518	175.72078258178266	104.82812500849522	43.355056155395225	0.03419391895504635
-4568.385476693421	-4453.510213790644	-4335.678480145058	-4211.933805013847	-4079.3197176542	-3936.064880135616	-3785.138485776833	-3630.6948607088993	-3476.8883310628635	-3327.2874530414456	-3183.1177031340494	-3045.0187879017503	-2913.630413905624	-2788.8420886333224	-2667.5425232787934	-2545.8702299625625	-2419.963720805153	-2287.3099422702057	-2150.7895781938196	-2014.6317467552085	-1883.0655661335888	-1759.3462977218887	-1642.8337757678996	-1531.9139777331263	-1424.9728810790734	-1320.612775219824	-1218.3011973797713	-1117.7219967358847	-1018.5590224651347	-920.6128512308826	-824.1509696420543	-729.5575917939674	-637.216931781939	-547.5527579909902	-461.1470559649574	-378.62136553738065	-300.59722654179996	-227.4307589646111	-158.4164034036313	-92.58318060953361	-28.9601113329909	33.02973395771521	92.387085923868	147.71862550914204	197.63103365721187	241.27065626659115	279.9424990551499	315.491232695597	349.7615278606418	383.3360481856985	411.74942915700274	429.2742992234953	430.1832868341171	410.29390379892567	371.6031953724444	317.6530901703135	251.9855168081731	179.03389672933736	106.79762268781725	44.16758026529786	0.03465504346424393
-4515.989290564884	-4402.908209155684	-4286.810693345682	-4164.6803087340795	-4033.5006209200765	-3891.4667419192033	-3741.6199694123225	-3588.2131474966272	-3435.499120269315	-3287.116325705566	-3144.24557729252	-3007.453282395302	-2877.30584837904	-2753.635237117663	-2633.3356285203135	-2512.56675700494	-2387.488356989488	-2255.6135259618163	-2119.868813689433	-1984.5341330097576	-1853.8893967602116	-1731.216541691646	-1615.8056002086398	-1505.9486286292035	-1399.9376832713467	-1296.3096083691948	-1194.5803998213285	-1094.510841442444	-995.8617170472356	-898.4936356985181	-802.6665074515794	-708.740067609826	-617.0740514766647	-528.0732888070697	-442.3229871622854	-360.4534485551239	-283.094974998397	-210.60475152372024	-142.24749523792275	-77.01480626663695	-13.898284735495466	47.69931948249661	106.73065752484342	161.73723078167652	211.26054064312743	254.4006505990674	292.49187253832685	327.42708044947545	361.0991483210834	394.1217603050734	421.99184120677984	438.92712599488965	439.1453496380898	418.41915446924327	378.74081227791567	323.6575022178482	256.7164034427827	182.38215478480672	108.78923378939447	44.98957768036645	0.035123681543267636
-4463.812826593532	-4352.345685281261	-4237.829192221894	-4117.213995668342	-3987.450743873511	-3846.715260691818	-3698.0840723837355	-3545.8588808112477	-3394.3413878363394	-3247.2035725662117	-3105.5985230889364	-2970.0496047378037	-2841.0801828461017	-2718.488662910286	-2599.17361107948	-2479.308633665972	-2355.067336982051	-2223.9870164004374	-2089.0597235355744	-1954.6411990623349	-1825.0871836555941	-1703.7127857234084	-1589.6705846065695	-1481.0725273790533	-1376.0305611148347	-1272.961827236237	-1171.504244558976	-1071.6009262471152	-973.1949854647179	-876.2852691510369	-781.0935593460811	-687.8973718650481	-596.9742225231355	-508.66485413039857	-423.5629174763222	-342.32529034524856	-265.6088505215197	-193.78546447261965	-126.08695339859855	-61.460127182648264	1.1482042920392923	62.36061743165658	121.07723379993297	175.76756124998215	224.9011076349177	267.5274673366251	305.0165808520759	339.31847520701365	372.38317742718175	404.86166093892194	432.20868477096917	448.5799543526566	448.1311751133175	426.5843277571467	385.92649408778465	329.7110311837339	261.4912961234965	185.76437760778515	110.80229082615448	45.82078259036952	0.035599712195311495
-4411.8530125401585	-4301.844646287299	-4188.777068129571	-4069.5910661621037	-3941.227428480032	-3801.8548567620437	-3654.5537070210703	-3503.632248853604	-3353.3987518561366	-3207.527786273832	-3067.159124946542	-2932.798841362792	-2804.9530090111084	-2683.406957579269	-2565.0630415520623	-2446.1028716135315	-2322.7080584477185	-2192.43834033768	-2058.3659659625264	-1924.9413116003843	-1796.6147535293794	-1676.7389446434365	-1564.2756442996756	-1457.0888884710175	-1353.0427131303811	-1250.3920571886197	-1148.9554713083182	-1048.9424090899959	-950.5623241341716	-854.0146039393759	-759.4583715961875	-667.0426840931977	-576.9165984189976	-489.32057814728046	-404.86071319214807	-324.23450005280466	-248.1394352284545	-176.97289747640227	-109.9317945863549	-45.912916606119886	16.186946416495264	77.01926234376515	135.4285306782923	189.80750883276133	238.5489542198568	280.6491862844853	317.51877260044193	351.1718427737435	383.6225264104072	415.5639315688697	442.4050801172475	458.23397237607713	457.13860866589476	434.7856363719944	393.1562911387002	335.8104556750944	266.3080126902587	189.17925525706028	112.83611790350815	46.660945521396584	0.03608300251980211
-4360.10677616556	-4251.427096293725	-4139.697412424586	-4021.867720560836	-3894.8880167051707	-3756.9299504384653	-3611.0517856543274	-3461.5334398245463	-3312.6548304209114	-3168.06755947888	-3028.9099672885804	-2895.6920787038093	-2768.923918578364	-2648.3947126926914	-2531.010490533837	-2412.9564825154985	-2290.41791905137	-2160.9754245251556	-2027.7911992005738	-1895.4228373113513	-1768.4279330912138	-1650.1989332779935	-1539.4676946259474	-1433.8009263934389	-1330.765337838831	-1228.4229235940118	-1126.8168197849616	-1026.4854479111857	-927.9672294721888	-831.708492414473	-737.787190472528	-646.1891838278411	-556.9003326618993	-470.0335850440202	-386.21024059484455	-306.17868682284364	-230.68731123648877	-160.16705020016215	-93.77903550188893	-30.366947785605046	31.225532304753504	91.68088875739149	149.7862640890762	203.85496544871566	252.20029998521778	293.763887247869	330.0005963874691	362.99360895519646	394.8261065022294	426.2367536765418	452.58614751329145	467.89036814443165	466.1654957019157	443.01929302314477	400.4262537673108	341.95255429905365	271.16437098301316	192.62547779141957	114.8900391268662	47.50981699953708	0.03657341961616602
-4308.571045230531	-4201.115039420465	-4090.6333164628186	-3974.1001592100088	-3848.489850514456	-3711.9849620296677	-3567.601220613505	-3419.5626419249197	-3272.0932416228643	-3128.8014848318076	-2990.833634538296	-2858.7204031943947	-2732.9925032521696	-2613.4565198186315	-2497.0225286205764	-2379.8764780397464	-2258.2043164578827	-2129.606195714475	-1997.3390814799989	-1866.0741428826796	-1740.482549050741	-1623.9966664533406	-1515.0936509233711	-1411.0118556346588	-1308.9896337610292	-1206.8770518200827	-1104.9710297045112	-1004.1802006507819	-905.41319789536	-809.3937869272655	-716.1062622457309	-625.3500506025426	-536.9245787494868	-450.7969990069214	-367.60536596949197	-288.1554598004155	-213.25306066290892	-143.3679223089924	-77.62569284589684	-14.815993969656098	46.271552623695904	106.35113121110562	164.15214996144033	217.90782301654758	265.85136451827475	306.8696500319973	342.46420081720225	374.7901995569044	406.0028289341186	436.8883087435642	462.7570072267779	477.55032973700105	475.209681627475	451.2815104199565	407.7324323102651	348.13410566273603	276.05818884170424	196.10173526965067	116.96337860163949	48.36714755088055	0.03707083058382985
-4257.242747495868	-4150.93047978744	-4041.6278716001407	-3926.3445824550913	-3802.090271873418	-3667.064311844233	-3524.224924228601	-3377.7200433555713	-3231.697603554196	-3089.708154983065	-2952.912711118931	-2821.874901268086	-2697.1583547368245	-2578.596970525167	-2463.1057264080537	-2346.869869854153	-2226.0746483321336	-2098.3385806572487	-1967.0132710310854	-1836.8835950018138	-1712.7344281176054	-1598.036058995739	-1491.0004285299344	-1388.5248906830184	-1287.5067994178191	-1185.5770672345006	-1083.3008407825728	-981.9768252488825	-882.9037258202761	-787.0973398286905	-694.4418331864243	-604.5384639508668	-516.9884901794069	-431.60394422228813	-349.039955601171	-270.1624281305706	-195.8372656250016	-126.57551346798627	-61.46878331907502	0.7461715931743198	61.33259804020405	121.03562424347727	178.52790422454004	231.96397345495916	279.4983674063013	319.96455444209147	354.91173449368597	386.568040384399	417.161604937545	447.5267782515621	472.9227795253835	487.21504523306606	484.2690118486669	459.568501271788	415.0708771042117	354.3518883732653	280.98728410627604	199.6067177505412	119.05546043323876	49.232687701516475	0.037575102522220155
-4206.1188107223625	-4100.895421514579	-3992.7241691924305	-3878.657190641554	-3755.7466227475857	-3622.2124201907477	-3480.9458088296146	-3336.0058323173475	-3191.451534307108	-3050.7661625831047	-2915.1297814537297	-2785.146659358425	-2661.4210647366317	-2543.820656380377	-2429.266654492041	-2313.9436696265934	-2194.0363123390002	-2067.180506105089	-1936.817426084117	-1807.8395603561987	-1685.1393970014515	-1572.2210257314514	-1467.034942783625	-1366.1432460268607	-1266.1080333300454	-1164.3455952049349	-1061.6889927347515	-959.8254796455858	-860.4423096635279	-764.8460034696857	-672.820149565237	-583.7676034063788	-497.09122044930695	-412.44754487642444	-330.5078757749626	-252.19720095835964	-178.44050824005365	-109.78982334223721	-45.3053236221201	16.325775654333547	76.41625922115959	135.74000239307617	192.9152428075307	246.02130868265255	293.1375282365714	333.04668028337267	367.34534602096477	398.33355724321206	428.31134574397873	458.1603436821613	483.08858467678505	496.88570271190747	493.34133177158606	467.87647828799805	422.4376384857993	360.6026810377656	285.9494746166726	203.1391152928788	121.16560872707488	50.106187977534354	0.03808610253076353
-4155.196162670813	-4051.031868721801	-3943.9653005955624	-3831.094184114867	-3709.5162451024885	-3577.473707377794	-3437.7867867465443	-3294.420197011095	-3151.338651973803	-3011.954100282377	-2877.467429965936	-2748.52676389895	-2625.7802249558904	-2509.132168952339	-2395.511883468313	-2281.1048890249435	-2162.0967061433603	-2036.1398988096057	-1906.7552048693751	-1778.9304056332778	-1657.6532824119226	-1546.4554814867379	-1443.0441090224301	-1343.6701361545263	-1244.5845340185522	-1143.0052610990538	-1040.0182252766526	-937.6763217809896	-838.0324458417061	-742.6666302011877	-651.2674576527972	-563.0506485026433	-477.23192305683324	-393.3209251556339	-312.00299277594695	-234.25738742883271	-161.06337062535138	-93.01085159683832	-29.132330455728194	31.929044965269252	91.53012683344436	150.46990019847232	207.3158816395678	260.0777206183302	306.76506659635885	346.11410736106217	379.76718400308357	410.0931759388754	439.4609625848899	468.7971865169874	493.2595429486595	506.5634902528061	502.424486802327	476.2016541779451	429.8287667916766	366.8832622633612	290.9425782128382	206.69761795545105	123.29314758855867	50.98739890502368	0.03860369770888654
-4104.471731102011	-4001.361825529035	-3895.394357165413	-3783.7117632205022	-3663.4564809036565	-3532.8925937139575	-3394.770770309389	-3252.96332563766	-3111.342574646481	-2973.2505607313346	-2839.9082410787923	-2712.0063013232	-2590.2354270989035	-2474.536099809131	-2361.847983932642	-2248.360539717081	-2130.2632274100915	-2005.2246855224107	-1876.8302656171456	-1750.1444975204968	-1630.231911058665	-1520.6433410878612	-1418.8748425843378	-1320.908775554358	-1222.7275000041843	-1121.3786902845268	-1018.1712781238817	-915.4795095951926	-815.6776307714023	-720.5860723741347	-629.8100037197343	-542.4007787732255	-457.40975149963356	-374.21720924622133	-293.51917288920555	-216.34059668704091	-143.7064348981822	-76.2385978968835	-12.9468205205964	47.5622062774282	106.68179154393941	165.23095219823492	221.7315366498063	274.1311011806936	320.3772020729368	359.16491548038056	392.1793970440864	421.8533222769204	450.6193666917483	479.4454882376655	503.4407746086832	516.2495959350424	511.5163223469837	484.54024165098735	437.240312358492	373.19041065717573	295.9644127347168	210.28091579704545	125.43740112310081	51.87607101007394	0.03912775515601577
-4053.9424437767566	-3951.9072960562034	-3847.0544302578583	-3736.566128303928	-3617.62467211662	-3488.5134995078215	-3351.920671848147	-3211.63540639789	-3071.4469204173456	-2934.634136580429	-2802.434799215544	-2675.5763580647163	-2554.7862628699722	-2440.0370405188323	-2328.2815264808014	-2215.7176333708812	-2098.5432738040718	-1974.4427929951148	-1847.0462665577104	-1721.470202705299	-1602.831109651322	-1494.6885193610826	-1394.3740588073351	-1297.6623787146973	-1200.3281298077861	-1099.288508129023	-996.0308909920448	-893.1852010282926	-793.3813608692071	-698.631182339464	-608.4740340366758	-521.8311737516901	-437.62385927535433	-355.12952133449045	-275.0502823998188	-198.44443787803448	-126.3702831758324	-59.47306190746583	3.2541894825790862	63.231486342258044	121.87884401952667	180.02879293093395	236.16392376740174	288.17934228844524	333.9701542535795	372.1971844465494	404.5841337480182	433.6204220628789	461.79546929602424	490.11343032582124	513.6373999245333	525.9452078378973	520.614683811651	492.8884534164836	444.6683255228942	379.52090482633344	301.0127960222526	213.88769887644966	127.5976934361122	52.77195481877463	0.03965814197157779
-4003.6067224137664	-3902.686360027662	-3798.9801199601347	-3689.702124529761	-3572.066496055118	-3444.3718784843977	-3309.2550022842593	-3170.437119550976	-3031.639482380821	-2896.0889280172373	-2765.0346342923335	-2639.23136418539	-2519.433880675684	-2405.639839655555	-2294.8184686695804	-2183.1818881754	-2066.9422186306533	-1943.7994111417818	-1817.4047394104425	-1692.8973077870962	-1575.4162206222031	-1468.5176505945924	-1369.4260436965685	-1273.782914248805	-1177.2297765719738	-1076.6018818601042	-973.5094288006426	-870.7563529543927	-771.1465898821566	-676.8224265992628	-587.2795559391404	-501.35202218974456	-417.8738696390299	-336.05289869335564	-256.5919342326978	-180.5675572554364	-109.05634875995158	-42.71617484348573	19.46995800127022	78.93775818276306	137.12293410943963	194.86415284724507	250.61191609211758	302.2196841974936	347.5409175168096	385.2097996698824	416.9834073420499	445.3995404850303	472.9959990505416	500.80709728876457	523.8532066437278	535.6512128579229	529.7180016738412	501.2435118364547	452.1098941006616	385.87235222384106	306.0860899633722	217.5169717423028	129.77350464635467	53.67485642691828	0.040194835384078774
-3953.4689645634617	-3853.7013995854813	-3751.1720612849213	-3643.119176339199	-3526.7809714257355	-3400.4673180344093	-3266.7746669049347	-3129.3711135894837	-2991.9247536402327	-2857.621065377839	-2727.7150581969063	-2602.9791242605233	-2484.18565573178	-2371.3503738175486	-2261.462315899831	-2150.753848404415	-2035.4573377570848	-1913.2887825262837	-1787.8987098510718	-1664.4212790131633	-1547.9906492942748	-1442.1482469242962	-1344.0645659258207	-1249.3173672696173	-1153.4844119264542	-1053.3641461449047	-950.6377572847599	-848.2071179836158	-748.9741008790677	-655.1547282602196	-566.2216210222049	-480.9615497116655	-398.16128487524276	-316.9900309421736	-238.14672787207513	-162.71274950716	-91.76946968964052	-25.977594119071497	35.68484407562268	94.66047990817526	152.39194839231945	209.71814604626772	265.0630154061495	316.24676051257296	361.0895854061468	398.20486898106424	429.3786895458575	457.19030026264386	484.2189542935402	511.5241857365413	534.0866524331524	545.367293160757	538.8270466967379	509.60667788356926	459.56625582409157	392.24567568623564	311.1848326379329	221.1689969026499	131.96493892599443	54.58480420910955	0.040738253138343096
-3903.5350617341865	-3804.9508724761613	-3703.6223979762553	-3596.8053529925846	-3481.7554522832684	-3356.7904389650043	-3224.476169588821	-3088.440529064325	-2952.3114023011267	-2819.2421865354395	-2690.4883283099052	-2566.8307864937715	-2449.050519956287	-2337.1747766090957	-2228.215960533419	-2118.432764852878	-2004.08388269109	-1882.9024128749459	-1758.5190770444162	-1636.039002542743	-1520.567316713168	-1415.6205399480268	-1318.3607648360319	-1224.3614770149893	-1129.1961621227047	-1029.6651775104524	-927.4763673833768	-825.5644476600893	-726.8641342592023	-633.6166245801725	-545.2890419458354	-460.6549911598718	-378.4880770259624	-297.9455207869108	-219.71900944201366	-144.88384642969092	-74.5153351883624	-9.268908698158166	51.8794818939509	110.3737558992838	167.6578326291594	224.56698253920754	279.50188066230123	330.2545531756241	374.61702625636	411.18530581587254	441.7713167022441	468.990963497737	495.4601507846136	522.2602953048819	544.334862439534	555.0928297293084	547.9431747149429	517.980222183159	467.039685904611	398.64262689593687	316.3101061737742	224.84435135538757	134.1722564605487	55.50188210965614	0.04128892310827477
-3853.810905434289	-3756.4332364462066	-3656.323273778181	-3550.7487237502637	-3436.9772926825112	-3313.3318620833347	-3182.35601421457	-3047.648506526412	-2912.8080964690535	-2780.9639293632463	-2653.366702011977	-2530.797499088791	-2414.037405267235	-2303.1191816344813	-2195.082294932214	-2086.217888315748	-1972.8171049403943	-1852.6318079140942	-1729.2567401552963	-1607.7473645350778	-1493.1591439245146	-1388.9747612636195	-1292.385779768144	-1199.0109827227766	-1104.469153412205	-1005.5948524837765	-904.0857500354743	-802.8552935279423	-704.816930421823	-612.1966528169604	-524.4706313699991	-440.4275813767838	-358.85621813315936	-278.923970933535	-201.31312506657696	-127.08467981951563	-57.29963447958142	7.398292455318293	68.03450564456843	126.05169053687702	182.89253258095204	239.3868723372693	293.9131708133761	344.2370441285872	388.1241084022176	424.1540236100842	454.16262515401166	480.79979229232634	506.71540428335487	533.0110256295162	554.5949618095993	564.827203546486	557.0677415630579	526.3664153605544	474.5324595536469	405.06495753536416	321.46299269873555	228.54361209841227	136.3957174355348	56.42617407286573	0.04184737316777772
-3804.3023871721134	-3708.1469492421174	-3609.2668324347355	-3504.937357872578	-3392.4338466782606	-3270.082208196549	-3140.4107046608333	-3006.998186526656	-2873.4235042495616	-2742.7979317344643	-2616.3624366837657	-2494.8904102492365	-2379.1552435826497	-2269.1897224979884	-2162.0642114580837	-2054.1084695879804	-1941.6522560127216	-1822.4684733700537	-1700.102598348531	-1579.5432511494098	-1465.7790519739465	-1362.2511424689073	-1266.2107500630984	-1173.361623630835	-1079.4075120464338	-981.2430475919041	-880.526396180033	-780.1066071313019	-682.8327297661917	-590.8833502284219	-503.7552019546622	-420.27455520482005	-339.2676802388031	-259.929984088013	-182.93342086982778	-109.31908147311972	-40.128056786760816	24.012420377422877	84.13054951578971	141.66838820174416	198.06799400869068	254.15402545165873	308.2815448121781	358.18821531340313	401.6117001784886	437.11393579947696	466.55395124396296	492.6150487484291	517.9805305493579	543.7719763461745	564.8640756900751	574.5697955951989	566.2021030756846	534.7675280410872	482.0468519826264	411.5144192869376	326.64457434065685	232.2673561296207	138.63558203646986	57.357764043046	0.04241413119075595
-3755.015398456005	-3660.0904686103945	-3562.445217689959	-3459.3593246198725	-3348.1124683253106	-3227.0320981117975	-3098.6367448062583	-2966.4927096159663	-2834.1662937481974	-2704.7558315222996	-2579.4877897059155	-2459.120668178764	-2344.4129668205596	-2235.3925328039004	-2129.164602472894	-2022.1037594645297	-1910.5845874157947	-1792.4039149691491	-1671.0475507889385	-1551.4235485449808	-1438.439961907094	-1335.4899151617242	-1239.9068150618355	-1147.5091389770193	-1054.1153642768684	-956.699639361863	-856.8587967560328	-757.345340014296	-660.9117726915707	-569.6652540723954	-483.1315663597913	-400.1911474864	-319.7244353848633	-240.96816295631157	-164.58424297582923	-91.59088318698909	-23.006291333364132	40.56188610422023	100.14824769592883	157.19795327467406	213.1561626733683	268.8446518935811	322.5916616115107	372.1020486720124	415.0806699199415	450.06795581982817	478.9466313149006	504.43499496806226	529.2513453422159	554.5387470905871	575.1393292276887	584.3199868583562	575.3476150874246	543.1858308500881	489.58513840297627	417.99276383307654	331.85593322737753	236.01616044690934	140.89211044887122	58.29673596450466	0.04298972505111344
-3705.9558307943103	-3612.2622522975394	-3515.850573287892	-3414.0026932524897	-3304.0005116784578	-3184.17215263623	-3057.030638529496	-2926.1352163452566	-2795.0451330705114	-2666.849266599958	-2542.7550184590727	-2423.499421081027	-2309.8195068989935	-2201.733746156501	-2096.386360338514	-1990.2030087403527	-1879.6093506573384	-1762.429638437706	-1642.0824966413384	-1523.3851428810337	-1411.154794769589	-1308.7313109399047	-1213.5451141052968	-1121.549267999185	-1028.6968363549884	-932.0545043206814	-833.1434427024544	-734.598443721053	-639.0542995972219	-548.5309016067192	-462.58853724535277	-380.1725930639429	-300.2284556133101	-222.04311024439798	-146.26993750864423	-73.90391675760961	-5.940027342854933	57.03510067177503	116.06823437329997	172.61449013645571	228.12898433597806	283.43496167424183	336.82818016417787	385.9725261463558	428.5318859613454	463.01899710691504	491.34200170962725	516.2578930532429	540.523664421523	565.3069374984842	585.4178475691668	594.0771583188667	584.5056334328798	551.6235944128888	497.1495940261237	424.5017428562009	337.0981514867373	239.79060204817483	143.16556285825612	59.24317378154941	0.04357468262275415
-3657.129575695373	-3564.660758050052	-3469.4750429725727	-3368.855533030773	-3260.085330792496	-3141.492992576996	-3015.588889709197	-2885.9288472654353	-2756.06869032205	-2629.0898748406444	-2506.176380323879	-2388.037817159681	-2275.3837957359765	-2168.2194961600735	-2063.7323774168094	-1958.405468210404	-1848.7217972450762	-1732.5371495020486	-1613.1983350705493	-1495.4249203168101	-1383.9364716070622	-1282.0155614012815	-1187.196786534423	-1095.5777499351866	-1003.2560545322713	-907.3975189953866	-809.440824958278	-711.8928697956998	-617.260550882407	-527.4688300892316	-442.11492727131287	-360.2141267798677	-280.78171296611265	-203.15942865823877	-127.99485059233558	-56.26201398146687	11.06504596130354	73.42047511615223	131.87114373621753	187.89210316787825	242.95840475751322	297.9011648048465	350.97575942298334	399.79362967837403	441.96621663746913	475.96997309651545	503.7413987709455	528.0820051059882	551.7933035468722	576.0721472055961	595.6967558612365	603.8406909596397	593.6775139466519	560.0830893548203	504.7424940634958	431.0431080387304	342.372311246576	243.5912579313137	145.45619945014184	60.19716143848795	0.04416953177958205
-3608.5425246675404	-3517.284443614436	-3423.3107704880426	-3323.905913215068	-3216.3542797222217	-3098.985238741246	-2974.3080022240106	-2845.8767429274158	-2717.2456336083633	-2591.489294117566	-2469.764132680982	-2352.747004618382	-2241.114765249539	-2134.855916418902	-2031.2055460696492	-1926.7103886696407	-1817.917178686733	-1702.7179538885032	-1584.3859652413907	-1467.5397670115526	-1356.7979134651457	-1255.3828981436895	-1160.9329716901561	-1069.6903240228803	-977.8971450601966	-882.8185599130077	-785.8114344624844	-689.2555697823655	-595.5307669463891	-506.4675767777716	-421.6995490976388	-340.3109834765943	-261.3861794852415	-184.32172090380163	-109.76332835096696	-38.6690066550474	28.00323935564712	89.7064204734159	147.53760997299506	203.00489674973008	257.6163696989663	312.2194712966	365.0190583407303	413.55934121000723	455.38453028308095	488.92379722440614	516.1461588416576	539.9055932283147	563.0560784778571	586.8299758476526	605.9731792506244	613.6099657635838	602.8646124633423	568.5665863012134	512.3661137265195	437.6186110630844	347.6794946347328	247.41870509422245	147.7642804100455	61.15878287962792	0.04477480039550112
-3560.200569219157	-3470.131766737192	-3377.3498995783407	-3279.1419030657153	-3172.7947125224305	-3056.63951193613	-2933.184479952588	-2805.9820438821093	-2678.584631034999	-2554.0591623039277	-2433.530532911025	-2317.6381316607863	-2207.021347357708	-2101.64914053727	-1998.8087586589008	-1895.117020913017	-1787.190746490032	-1672.9635573233948	-1555.6362863186819	-1439.7265691245036	-1329.7520413894708	-1228.8735527649628	-1134.8248089134368	-1043.982729500121	-952.7242341902423	-858.4075036005719	-762.3157621540541	-666.7134952251773	-573.8651881884298	-485.5156789301775	-401.3312153842968	-320.45839799654163	-242.0438272126662	-165.53458968705323	-91.57971690860106	-21.128726574836758	44.868863616712574	105.88134777963099	163.048267271947	217.92697526280034	272.07482492133056	326.3660911607078	378.94273587022275	427.2636426831964	468.7876952329498	501.8833829263648	528.5576182645663	551.7269195222399	574.3078049740711	597.5760230603843	616.2442428840577	623.3843637136083	612.0682848175529	577.0763558773997	520.0227282266217	444.23000361168283	353.02078377904763	251.27352053479768	150.09006592348447	62.12812204927705	0.04539101634441533
-3512.1090313975837	-3423.202017816229	-3331.5866215995507	-3234.5544601122233	-3129.397150718925	-3014.449199422865	-2892.2166667814045	-2766.2485019904357	-2640.093654245853	-2516.809244118908	-2397.4850776822695	-2282.7191323839656	-2173.1093856720227	-2068.6030009777623	-1966.5438856656879	-1863.6251330835987	-1756.539836579292	-1643.2688346730874	-1526.9439465753783	-1411.9847366690783	-1302.8107693371014	-1202.5206914295613	-1108.9294796653758	-1018.5311932306635	-927.819891311543	-834.23554679958	-739.0017874081271	-644.288154555985	-552.2641896619535	-464.6041311180488	-381.00100520914907	-300.65253519334846	-222.75644432874125	-146.80250220538971	-73.44866374122937	-3.6449301861638905	61.658697209902996	121.94118735750007	178.3973898088861	232.65112427675223	286.3262104737898	340.3349023486532	392.74319079385083	440.90550093785373	482.17625790913365	514.849150478981	540.9749219899627	563.5435794274655	585.5451297768752	608.3072217071036	626.5080706211644	633.1635336055963	621.2894677469383	585.6139484910159	527.7139247208011	450.8785636785527	358.3970326065297	255.15620914388623	152.43381251735886	63.10527235057958	0.04601826718047367
-3464.270955406241	-3376.4978178550896	-3286.0233183559285	-3190.146094960747	-3086.164785721537	-2972.4187542789437	-2851.4102666282392	-2726.682314353354	-2601.7778890382156	-2479.7418116655726	-2361.6262208134417	-2247.985084458662	-2139.37237057807	-2035.7121256361722	-1934.4087100481565	-1832.2365627168822	-1725.9701225452072	-1613.642137364102	-1498.3185907169843	-1384.323775075385	-1275.9819829108328	-1176.3292185684547	-1083.248333887761	-993.3338925818595	-903.1804583638565	-810.299167109423	-715.8674433444833	-621.9792837575243	-530.7286850370341	-443.73375716802906	-360.7090633216411	-280.8932799655312	-203.5250835673602	-128.12938362192386	-55.37602173255723	13.778927470270014	78.37938935608801	137.91194667627727	193.63381170961935	247.24485411674604	300.44494355828925	354.19045457303054	406.46378121235045	454.503822405779	495.5494770828464	527.8115475220923	553.3884493980926	575.3505017344329	596.7680235546984	619.0258375614535	636.7667811731775	642.9481954873286	630.5274216013647	594.1780336789216	535.4385381483431	457.563674504151	363.80818224086676	259.06698738413587	154.79576208410032	64.09036502202595	0.04665487917880521
-3416.6888159875607	-3330.022620508722	-3240.664419263773	-3145.9222064866053	-3043.103976411108	-2930.555396035923	-2810.772823418697	-2687.2902893818314	-2563.641824747722	-2442.857263892958	-2325.9496554108846	-2213.4278514490356	-2105.800704154947	-2002.968841266593	-1902.3999928837095	-1800.9536646964743	-1695.489362395065	-1584.0951859629974	-1469.7736125571407	-1356.755713627703	-1249.272560624893	-1150.2969731792382	-1057.7687636425499	-968.3694925469586	-878.7807204245955	-786.5761623439646	-692.8981515190607	-599.7811757002521	-509.2597226379068	-422.9078382205224	-340.45780088911374	-261.18144722282506	-184.3506138008009	-109.51902359119725	-37.36794511821803	31.139466704921034	95.04005696500421	153.82715249185486	208.82000708745278	261.7943562968167	314.5259356649656	368.0149654867121	420.15960505604414	468.08249841674336	508.9062896125914	540.7585285363488	565.7863884766901	587.1419485712688	607.9772879577378	629.7354696246595	647.0234919642313	652.73933721956	639.7809876337516	602.7665607602823	543.1947153941051	464.2842456405421	369.25394560491634	263.0059996111447	157.17615285752342	65.08354076094315	0.047298738294784
-3369.3650878839817	-3283.7798794320784	-3195.514353739387	-3101.8881935651166	-3000.2210816684787	-2888.8663442253637	-2770.3118810783863	-2648.0792354868368	-2525.68995071001	-2406.1559997501045	-2290.4510745809416	-2179.039296919249	-2072.384788481754	-1970.3654746231205	-1870.5144952497506	-1769.7787939059829	-1665.105314136156	-1554.6397010363353	-1441.3224059094894	-1329.2925816103161	-1222.689380993511	-1124.4217942595094	-1032.4781609917009	-943.6166581192135	-854.595462571175	-763.0443303170691	-670.0793334877999	-577.6881232546266	-487.85835078880854	-402.12965541593417	-320.249629078909	-241.51785187496685	-165.23390390134225	-90.97521176775236	-19.430588133846207	48.43330782824433	111.64981694638726	169.7203315601243	224.01845005569146	276.3858223309983	328.66409828395433	381.8906527425695	433.8857602552539	481.6654203005177	522.2456323568713	553.6780480024003	578.1569272134894	598.9121820660989	619.1737246361893	640.4397168979463	657.2813204184597	662.5379466630452	649.0490070970179	611.3774790542633	550.9806033429435	471.03918663979016	374.7340356215356	266.9733901805107	159.57522307144268	66.08494026465817	0.04794773048378411
-3322.3022458379364	-3237.7730482801094	-3150.5775511990682	-3058.0494550715994	-2957.5224603744896	-2847.3588183788265	-2730.03498353291	-2609.0559610793393	-2487.926756260718	-2369.6384181860494	-2255.126171429955	-2144.81128443346	-2039.1150256375884	-1937.894352459849	-1838.7489782236823	-1738.7143052290141	-1634.8257357757686	-1525.2874031506742	-1412.9783645876714	-1301.9464083075036	-1196.2393225309147	-1098.7015208068635	-1007.3639179971711	-919.0540542918739	-830.5994698810078	-739.6814688426002	-647.3964108066398	-555.6944192911049	-466.5256178139748	-381.4024898946689	-300.0869590583677	-221.90330883169182	-146.1758227412622	-72.50173780613082	-1.5701050150751694	65.65707115069598	128.21778620997378	185.6250106369779	239.29161472764136	291.10544373332556	342.95434290539197	395.89973399347514	447.69734474030224	495.27647938687375	535.5664421741897	566.5580604008965	590.4882535962245	610.6554643470502	630.3581352402496	651.1421783825397	667.5433839599971	672.3450116785391	658.330321244083	620.0087378800299	558.7943488797156	477.82740705395975	380.24816521358224	270.9693034478318	161.99321095967264	67.09470423049801	0.04859974170117961
-3275.50276459186	-3192.0055807077633	-3105.8584410591175	-3014.4113898813725	-2915.0144714099806	-2806.040038027869	-2689.9496747078724	-2570.2272745703053	-2450.356730735481	-2333.30491814983	-2219.970639064268	-2110.735677555829	-2005.9818177015482	-1905.5478015308724	-1807.1002028829075	-1707.7625535491736	-1604.6583853211905	-1496.0500128725746	-1384.7548824053274	-1274.729223003547	-1169.929263751332	-1073.133991818897	-982.4134267209181	-894.6603460581907	-806.7675274315078	-716.4653757344219	-624.8348050315192	-533.7943566801442	-445.2625720376415	-360.7296227971309	-279.9722019948311	-202.33863300273586	-127.17723919283894	-54.10239136087446	16.207350002461318	82.80737698273174	144.75308166550005	201.57471647830766	254.7019752166081	306.0394120178332	357.49158101941447	410.12442689230113	461.64945644151175	508.9395670055825	548.8676559230491	579.3865202124874	602.7685556126298	622.3660575422485	641.5313214201154	661.8464530796645	677.8128000129773	682.1615201267966	667.623771327866	628.6582865567476	566.6340988892784	484.6478164351149	385.79604730391355	274.99388376870616	164.43035475602787	68.11297335578963	0.04925265790234458
-3228.969118888188	-3146.480930369991	-3061.361452735834	-2970.979396869754	-2872.7034736557925	-2764.91722270405	-2650.0634985288816	-2531.599984370705	-2412.984363469937	-2297.1558985904853	-2184.980170590224	-2076.8043398505183	-1972.9755667527313	-1873.3181485902853	-1775.5649303048287	-1676.9258937500686	-1574.611020779711	-1466.9392507685961	-1356.6653531760987	-1247.6530549827278	-1143.7660831689918	-1047.717046293205	-957.6140792248997	-870.4141984114152	-783.0744203000886	-693.3738488063977	-602.3799377183776	-511.9822282922019	-424.07026178404465	-340.11433526372474	-259.9077690556404	-182.82463929783478	-108.23902212835074	-35.780962086525236	33.89562268312951	99.8808456348074	161.26482022270235	217.60297584000557	270.31200563589755	321.2739186985558	372.37072411615816	424.64694909191957	475.7971932892046	522.6785744864152	562.1482104619531	592.151381917823	614.9860212504395	634.0382237798204	652.6940848259833	672.5561399905465	688.0926860015347	691.9884598685728	676.9281986012863	637.3240744035817	574.4980002564891	491.4993243353204	391.37739481538694	279.04727549873184	166.88689269432297	69.13988833786007	0.04990436504265308
-3182.7037834693533	-3101.2025509217424	-3017.0910156455166	-2927.758874912062	-2830.5958259927647	-2723.997591938929	-2610.383998921541	-2493.1808988915036	-2375.8141437997215	-2261.191758457052	-2150.150459114165	-2043.0091348816854	-1940.086674870236	-1841.1977203921817	-1744.1399215668487	-1646.206680715305	-1544.691400158618	-1437.966837405298	-1328.723170713626	-1220.729933529326	-1117.7566592981216	-1022.4485232273838	-932.9532675710733	-846.2942763447974	-759.4949335641631	-670.3846858723914	-580.0172304231539	-490.25232699773517	-402.94973537741976	-319.55990843485483	-239.89607140813666	-163.36214262672397	-89.36204042007547	-17.541239637624656	51.48855879129596	116.87409741737906	177.76211879131725	233.74331547796402	286.18418009881543	336.8951552895282	387.6866836857592	439.5495182452028	490.19565321370357	536.5173931591436	575.4070426494048	604.8405999975532	627.1288384973881	645.6662251878926	663.8472271080497	683.2748381164112	698.3861593498038	701.8268187646227	686.2424443172633	646.0040507396977	582.3841998662049	498.3808403066403	396.99192067086	283.12962299350676	169.36306300837245	70.1755898740363	0.050552749077479184
-3136.7092330777928	-3056.1738960179678	-2973.0515592044676	-2884.755222883616	-2788.697887301739	-2683.2883652640667	-2570.9187198114573	-2454.9768265436715	-2338.8505610604734	-2225.412896698569	-2115.4771977424343	-2009.3419262134921	-1907.3055441331612	-1809.1788436906572	-1712.8219377463708	-1615.60726932849	-1514.907281465201	-1409.1444933492412	-1300.941728831551	-1193.9718879276234	-1091.90787065295	-997.3262616190304	-908.4183838213969	-822.2792448515888	-736.003852301146	-647.4756847462673	-557.732104701788	-468.598945667202	-381.90204114200355	-299.0696234509264	-219.9395202196616	-143.95195789913993	-70.54716294029205	0.6129863312847164	68.98000409132626	133.7837526409018	194.25409428108043	250.02926214807434	302.3809727186669	352.98931330478445	403.5343712183534	454.91435200502247	504.8999341453304	550.4799143535382	588.6430893439069	617.4421289323276	639.185195341209	657.2443238945905	674.9915499165107	694.0061464584829	708.6963374819179	711.6775846757005	695.5653497287155	654.6961648842607	590.2908446032822	505.2912739011389	402.63933779318984	287.241070608629	171.85910393199086	71.22021866164529	0.05119569596219695
-3090.9879424559404	-3011.3984193136175	-2929.247512828985	-2841.9738396597345	-2747.016016463556	-2642.7967622110223	-2531.6752051242347	-2416.9945757381756	-2302.0981045878293	-2189.819712264074	-2080.956079581376	-1975.7945774100986	-1874.622576620605	-1777.253845239805	-1681.6077399207982	-1585.1300144732304	-1485.2664227067487	-1380.483939166985	-1273.3344213435153	-1167.3909474619015	-1066.2265957477052	-972.3481004657405	-883.9968200378278	-798.3477689250403	-712.5759615884505	-624.624643241889	-535.5099821102187	-447.01637717105945	-360.9282274020316	-278.6467614523436	-200.0405266575562	-124.59490002481816	-51.795258561278374	18.677926165661322	86.363804347587	150.60643161583175	210.74986360172852	266.4943426062289	318.964857608758	369.6425842583595	420.008698204077	470.82366802425094	519.9651340144078	564.5900293993707	601.8552874039628	629.9439232027961	651.143279769637	668.766782028041	686.1278549015634	704.7536640179877	719.0263378220118	721.5417454625615	704.8957560885628	663.3983661564363	598.2160813525785	512.2295346708806	408.31935910523407	291.38176269969654	174.37525369899268	72.27391539801405	0.051831091652180465
-3045.542047527206	-2966.879577109046	-2885.6835318747285	-2799.4203370080977	-2705.556417692996	-2602.5290929024	-2492.6592567658204	-2379.2386972019003	-2265.5592021292828	-2154.4116843949814	-2046.5835565594957	-1942.3613561116954	-1842.0316205404504	-1745.4184956070512	-1650.4965601624729	-1554.7780013301133	-1455.7750062333687	-1351.9927338990328	-1245.908230967486	-1140.9915159825046	-1040.7126074878659	-947.5073962831679	-859.6752621912897	-774.4814572909333	-689.191233660799	-601.8144987674733	-513.3397816290852	-425.5002666516482	-340.0291382411764	-258.294187989027	-180.20163622792947	-105.29231047595611	-33.10703825117946	36.65207680161661	103.63782653080231	167.3417266580364	227.25529290497755	283.15628923407314	335.96747257092454	386.89784808192184	437.156420933455	487.3176621397548	535.4179061064143	578.8589530868672	615.0426033345472	642.3396779825767	662.9970816828317	680.2307399668769	697.2565783662767	715.5191539430149	729.37754988075	731.4194808935596	714.2326616955212	672.109172538933	606.1585558289735	519.1947195090421	414.03157152253783	295.55158913676064	176.91152691461264	73.33670874289646	0.05245850841499702
-3000.3723289388968	-2922.620836286222	-2842.365175454789	-2757.101178265837	-2664.324676540606	-2562.488029824994	-2453.869708563527	-2341.7047109253854	-2229.2280350797523	-2119.1846135022106	-2012.3591158939591	-1909.0461462625956	-1809.5403086157194	-1713.6823406131393	-1619.4975145234987	-1524.5572362676512	-1426.4329117664493	-1323.6617904816642	-1218.6444960387387	-1114.7474956040346	-1015.3372563439125	-922.7795756591978	-835.4375718885703	-750.6736936051738	-665.8503893821513	-579.0487471086495	-491.2244119378265	-404.05166833884215	-319.2048007808568	-238.01310624896064	-160.42593179196177	-86.04763697459809	-14.482581361607444	54.54308153787538	120.81602243712777	184.00111810503014	243.76324531046282	299.9696569162666	353.2971101611237	404.62473837767647	454.8316748985672	504.26844292437863	551.1711251274531	593.2471940480734	628.2041222265219	654.6460512171589	674.7637986306542	691.6448510917555	708.3766952252107	726.2970359691103	739.7444515149192	741.3077383674449	723.5756930314952	680.8293766686328	614.1189090674385	526.1866746732481	419.77505793139744	299.7494218476856	179.46704366976553	74.4081792057538	0.053084263766986856
-2955.4792285192934	-2878.625666372522	-2799.2982286216156	-2715.023039662444	-2623.3262238908715	-2522.675336056642	-2415.303652325005	-2304.385879215087	-2193.096723246013	-2084.133380289058	-1978.283003624094	-1875.8552358831407	-1777.1597196982189	-1682.0583698921446	-1588.622190050918	-1494.4744559513363	-1397.238443370196	-1295.4778603250993	-1191.5181437968747	-1088.625163007155	-990.0647871775745	-898.1355826997737	-811.2669046454222	-726.9208052561971	-642.5593367737748	-556.3360236453992	-469.1702791405811	-382.672988734398	-298.4550379019279	-217.80430382964377	-140.71663054960084	-66.86485380524965	4.07819065995909	72.3608702638161	137.91636506907713	200.59905829973934	260.26333317979964	316.8732061632228	370.83122662384307	422.6495771654623	472.8404403918824	521.5060971349617	567.1092211387842	607.7025843754905	641.3389588172208	666.8854415450002	686.4664300753914	703.0206470338414	719.4868150457977	737.0798939786845	750.1197926678369	751.2026571905667	732.9246336241862	689.5603398459612	622.0982809329677	533.2054337622363	425.548775210797	303.97387827478866	182.04070042678637	75.48779525847434	0.05371636153668346
-2910.863188096681	-2834.8975368953193	-2756.488476427661	-2673.1925974274145	-2582.566490628282	-2483.0927746751845	-2376.9581798579106	-2267.2754643774615	-2157.157386434842	-2049.25286545882	-1944.355465789231	-1842.7949129936765	-1744.9009326397575	-1650.5595730781433	-1557.8821737917754	-1464.536397046663	-1368.1899051088167	-1267.4276948395627	-1164.504101481497	-1062.5907948725328	-964.8594448505835	-873.5463615108398	-787.1464159776	-703.2191196324411	-619.3239838569391	-533.6849637577048	-447.1837893414885	-361.366634340074	-277.7796724852458	-197.6685683285771	-121.07694970079548	-47.74793525241748	22.575356366040573	90.11537286881624	154.9568274291633	217.14999958508952	276.7451688746026	333.80569748535396	388.44727820356917	440.79868646511756	490.98869770586833	538.8607115283423	583.1166242016664	622.1729561616185	654.446227843977	679.080247604558	698.1279754793297	714.3696594242984	730.58554739547	747.8603118541473	760.49632328282	761.100376669274	742.2792670012959	698.3034233713428	630.0978112905548	540.2510303747436	431.3516802397203	308.2235758603871	184.63139364801003	76.57502537294619	0.054362805552620276
-2866.524649499341	-2791.4399173819897	-2713.941703925376	-2631.616527790241	-2542.050907637323	-2443.7421087584607	-2338.8303829698943	-2230.366728718966	-2121.4021444530144	-2014.5379497147924	-1910.576748428699	-1809.871465614545	-1712.7750262921415	-1619.1989398052099	-1527.2890527931133	-1434.7497962191248	-1339.2856010465187	-1239.4980454352756	-1137.5772963322074	-1036.6106678808328	-939.6854742246702	-848.9828561983389	-763.0592614008566	-679.5649641223418	-596.1502386529119	-511.10420282554867	-425.27134864468735	-340.1350116576267	-257.17852741166564	-177.60668734325998	-101.51010644549355	-28.70085560060713	41.00899430915841	107.81651924225429	171.9553825199	233.6683943040071	293.19836475648697	350.7058913930735	406.0227211447899	458.89838829648164	509.0824271329942	556.1623728613602	599.0777643773594	636.6061414989584	667.5250440441241	691.2528680342899	709.7714343047562	725.7034198942907	741.6715018416604	758.630873477909	770.8667933031859	770.9970361099163	751.6393766905255	707.0599885452032	638.1186400051943	547.3234981095075	437.18272989715155	312.4971320467983	187.2380197957715	77.66933802105758	0.05503159964333079
-2822.4640545555553	-2748.256277359906	-2671.6636961672084	-2590.3015069804164	-2501.7849058024813	-2404.6251013843084	-2300.9173534686115	-2193.652934546055	-2085.8231171073057	-1979.9835137602706	-1876.947097581826	-1777.0911817660894	-1680.7930795071784	-1587.9894597074199	-1496.854414101975	-1405.1213901342142	-1310.5238352475085	-1211.6756635224608	-1110.7126555886077	-1010.6510587127192	-914.5071201615643	-824.4160108682144	-738.9885964309456	-655.9546661143355	-573.0440091829618	-488.60237622891236	-403.4393631543164	-318.9805271888135	-236.65142556204276	-157.61944847119227	-82.01931798364306	-9.727589134324596	59.37918304183368	125.47423927350842	188.9300033438008	250.16869479941818	309.61253318706775	367.5125483967944	423.43501169199226	476.7750046793931	526.9276089657283	573.241167890854	614.8770717271227	650.9499724800111	680.5745221549959	703.4257014726533	721.4198060139574	737.0334600749821	752.7432879518012	769.3841627323799	781.2239526722518	780.8887748188423	761.0047462195766	715.8313966679677	646.1619069418798	554.4228705652649	443.0408810620746	316.79316427633967	189.85947533240562	78.77020167469672	0.055730747637348484
-2778.6818450936066	-2705.350086356444	-2629.6602382056103	-2549.2542112274346	-2461.7739160082456	-2365.7435156305683	-2263.216183161713	-2157.127344165185	-2050.412424204492	-1945.584438298552	-1843.4667592879418	-1744.4603494686532	-1648.9661711366757	-1556.944122418848	-1466.589844765404	-1375.6579154574247	-1281.902911775993	-1183.94730051134	-1083.8851064903006	-984.678244048858	-889.288627522997	-799.8167696264102	-714.9175765836203	-632.384552996859	-550.011203468357	-466.1881193477782	-381.69423897451486	-297.90558743539145	-216.19818981723273	-137.70763930987385	-62.607801515192236	9.167889861924204	77.6860011165875	143.0984628519567	205.89866290337906	266.66535341424884	325.97728652796013	384.16442900692977	440.56160608966377	494.25485763369085	544.3302234965392	589.9271833736631	630.398976312216	665.1522811972773	693.5937769139259	715.6211465581058	733.0960900692202	748.3713115975372	763.7995152933249	780.1127634999701	791.5605513333354	790.7717321024019	770.3751591161506	724.6190090400614	654.2287519656059	561.5491813407535	448.92509061347386	321.1102899913286	192.49465672024746	79.8770848057518	0.05646825336320682
-2735.1784629417753	-2662.724813898977	-2587.93711509303	-2508.4813167607876	-2422.023369139101	-2327.099114575078	-2225.723963856852	-2120.7832198828123	-2015.1621855513474	-1911.3356040329306	-1810.1359795863752	-1711.985256742579	-1617.3053800324394	-1526.0759175735693	-1436.5069318304427	-1346.3661088542494	-1253.4211346961788	-1156.2997078121355	-1057.0695762768867	-958.6585005699133	-863.9942411706982	-775.1560765788687	-690.8293573746336	-608.8509521583479	-527.0577295303656	-443.8700675621278	-360.0423822094208	-276.91259889911754	-195.8186430580905	-117.87204745680415	-43.278774240088794	27.981607103633642	95.92952708594125	160.69911986697764	222.87933420114862	283.1728224914255	342.28223714077944	400.60029373389295	457.27996058229206	511.164269179214	561.096251017896	606.0505060666264	645.5279081938988	679.1608997432576	706.5819230582478	727.8616019291051	744.8232859328314	759.7285060931201	774.8387934336644	790.8092596630901	801.8693392297536	800.6420472669438	779.7503989079494	733.42418696191	662.3203149413663	568.7024640347103	454.8343154303331	325.44712663408245	195.142460421632	80.98945588611105	0.057252120649439284
-2691.9543499283463	-2620.383929514881	-2546.5001118819196	-2467.9894998099703	-2382.538696079536	-2288.6936612956783	-2188.4377873616836	-2084.6138240053933	-1980.0645209546494	-1877.2318916667045	-1776.9550045164556	-1679.672191608211	-1585.8217850462781	-1495.3978348056594	-1406.6172623441357	-1317.252706990182	-1225.0768080722737	-1128.71963683507	-1030.2409921879691	-932.5581049565513	-838.5882059663992	-750.4048758315345	-666.7070943197401	-585.3501909872398	-504.18949539025664	-421.656856251944	-338.49019896317424	-256.0039680817495	-175.51260816547224	-98.11346050948366	-24.035453358281565	46.70958830629709	114.10983950241535	178.2861402079487	239.8899902396223	299.7055543738736	358.5169973871401	416.75890308809625	473.46753141436363	527.3295613358008	577.0316718222662	621.4412227265826	660.1482974334301	692.9236602104527	719.5380753252946	740.169466224108	756.6243930670771	771.1165751928942	785.8597319402514	801.4662351041493	812.1430663048235	810.4958596188171	789.1302491226738	742.2482917339378	670.4377357341551	575.8827522458726	460.7675123916362	329.8022916469185	197.80178289889398	82.10678338766262	0.058090353324579326
-2649.0099478816014	-2578.33090273153	-2505.3550136247304	-2427.7854366044753	-2343.325327714037	-2250.5289188702077	-2151.354745483859	-2048.6124188393833	-1945.1115502211728	-1843.268181903169	-1743.9240801175122	-1647.527442085892	-1554.5264650299987	-1464.9228637491938	-1376.9324233535256	-1288.3244465307157	-1196.8682359684844	-1101.193838990366	-1003.3742814631496	-906.343333889437	-813.0347667718302	-725.5341114903505	-642.5339429346926	-561.8785968719708	-481.4124090692982	-399.5571207972084	-317.0440953399134	-235.18210148504443	-155.27990802023308	-78.43266606541188	-4.881056069718323	65.34785918540894	132.22701691853126	195.8694537642484	256.9486040213139	316.27800140451967	374.67117962865757	432.57901757995313	489.0017748303663	542.5770561232904	591.9424662021188	635.929420110371	674.1445740920697	706.3883946913631	732.4613484524004	752.5671380815726	768.5224109342445	782.5470505280241	796.860940380519	812.0762737055587	822.3744825018626	820.3293084643714	798.5144932880257	751.0926846565707	678.5821542089665	583.0900795729774	466.72363837636743	334.17440247215416	200.4715206143685	83.2285357822947	0.058990955217160426
-2606.346031766738	-2536.5680792749945	-2464.5053104409335	-2387.872908922237	-2304.386058376587	-2212.605264220459	-2114.472318905505	-2012.7743366421691	-1910.2984316408958	-1809.4421894206846	-1711.0450807347484	-1615.5570476448565	-1523.4280322127763	-1434.659432240368	-1347.4584684898596	-1259.5838174635717	-1168.7941556638243	-1073.7179887523669	-976.4631390286664	-880.007257951619	-787.3279969801209	-700.5405306386601	-618.3101257140878	-538.4395720588473	-458.731659525381	-377.5757259687376	-295.7073012543864	-214.44846325040243	-135.1212898248608	-58.831428196349925	14.181197014488356	83.89309183649864	150.2807622985256	213.45536468885658	274.0666563335501	332.89904481810737	390.7369377280296	448.0189198189991	503.80028452742175	556.7905024598848	605.6990442229752	649.4017123738585	687.4396372720139	719.520281227499	745.3511065503714	765.0695129693655	780.5326498879243	794.0276041281675	807.8414625122143	822.6343598155268	832.5586226269363	830.1396254886165	807.9027429427405	759.9580048944284	686.7540627005869	590.3242230810697	472.70179275572906	338.56238561611735	203.15084424058077	84.35431837916411	0.05995778191240587
-2563.9647090966237	-2495.0933096661374	-2423.9453127180973	-2348.244120734952	-2265.713136199147	-2174.9175296440417	-2077.7895438066394	-1977.103189474856	-1875.632477436606	-1775.7629647978674	-1678.3263939368685	-1583.7660535499015	-1492.5252323332568	-1404.5977209238636	-1318.179317721201	-1231.0163230653852	-1140.8550372965335	-1046.323452851901	-949.5763305573003	-853.650123335682	-761.5812841099981	-675.5240922694068	-594.1041330678947	-515.0648182256565	-436.14955946288626	-355.70245410068446	-274.4703418637769	-193.80074807779587	-115.04119806837345	-39.315416871104226	33.148071638568034	102.34454387523719	168.2692762534971	231.03567418915978	291.22965910291015	349.555281416651	406.7165915522854	463.1149808112592	517.9412040131903	570.0833568572397	618.4295350425677	661.9708232690236	700.1102622392068	732.353881656405	758.2077112239061	777.6614736729921	792.6396638469238	805.5504696169564	818.8020788543455	833.1450796454573	842.6996609371033	839.9284118912063	817.2939216696886	768.8420030689094	694.9513634229736	597.5839337004222	478.70164486979644	342.96640384117865	205.84002129081736	85.48428383650202	0.060978096022298096
-2521.8684205210393	-2453.9033206245126	-2383.66703591081	-2308.888381562756	-2227.296172763174	-2137.459161282517	-2041.305845241753	-1941.6046593494789	-1841.124038314291	-1742.2423925883973	-1645.7780355984503	-1552.1592565147148	-1461.814344507454	-1374.7233486464827	-1289.073357599816	-1202.603219935019	-1113.0517842196584	-1019.0505210839185	-922.801389408468	-827.3989701365945	-735.9378442115865	-650.6105583529327	-570.0015223849249	-491.7931119080555	-413.667702522817	-333.9233169180364	-253.32056613587775	-173.23570830683968	-95.04500156142083	-19.891278532742078	52.0163301355862	120.7021192973313	186.19038380626046	248.59855773614677	308.41663204078685	366.2277368939828	422.61500246953705	477.9230936618815	531.5428142479668	582.6265027253735	630.3264975916817	673.8060039468726	712.2716933005293	744.9411037646357	771.0317734511762	790.3203998073667	804.8203176213541	817.1040210165174	829.7440041162357	843.6154198725525	852.8040565521703	849.6983612504556	826.6867810627753	777.7417076656072	703.1713110598757	604.867705827616	484.72300655086303	347.3869289737193	208.53959348855523	86.61872164980815	0.0620350119155094
-2480.0596066897683	-2412.994838869681	-2343.662495473664	-2269.795000925789	-2189.1247796501266	-2100.223605277449	-2005.0206482653382	-1906.284428278075	-1806.783464979942	-1708.8923573459563	-1613.4100215940737	-1520.7414532529858	-1431.2916478513835	-1345.021934255029	-1260.118974677973	-1174.3257646713378	-1085.385299786246	-991.9394832433702	-896.2258489415874	-801.3808384493258	-710.5408933350127	-625.9256908595822	-546.0878510539911	-468.6632296417021	-391.28768234617763	-312.2243261457816	-232.24532303848252	-152.7500962771501	-75.13806911465406	-0.5656596243319152	70.78273483860728	138.96572209848665	204.04190997962937	266.13219080080523	325.606594858572	382.8974369439341	438.437031847896	492.499151476013	544.7233961920455	594.5908234743048	641.5824908011017	685.0765055584112	724.0391747628616	757.3338553387447	783.8239042103523	803.0236709874033	817.051476021326	828.6766323489757	840.6684530072075	854.0523671740145	862.8782685919434	859.4521671446789	836.0800727159044	786.6541471701147	711.4111602950428	612.174033859231	490.76568963122236	351.8244328401202	211.25010255727116	87.75792131458225	0.06311164396071199
-2438.5407082525944	-2372.3645911211993	-2303.923706861248	-2230.9532883441866	-2151.188568441461	-2063.204307770401	-1968.9333779318856	-1871.1481782726796	-1772.6211081395481	-1675.7247436242249	-1581.2323677983172	-1489.517440478403	-1400.9534214810583	-1315.479096596304	-1231.2945555079386	-1146.1652138732043	-1057.8564873493433	-965.0306291252059	-869.9372425160757	-775.722768368844	-685.5336475304022	-601.5952517596984	-522.4486764639055	-445.7139479622533	-369.0110925739711	-290.5914935089071	-211.23196153938378	-132.34066432834206	-55.325769538723094	18.654793411058918	89.4440480806968	157.1352562744101	221.82167979641844	283.6247488541238	342.7785672676585	399.5454072603372	454.1875410554743	506.8990473588018	557.6012308057215	606.1472025140524	652.3900736016133	695.9515792546463	735.5279509330851	769.5840441652862	796.5847144796063	815.7486668280168	829.3100038569511	840.2566776364574	851.5766402365837	864.462908227046	872.9287561762302	869.1925231521909	845.4725482229815	795.5763500680254	719.6681658122241	619.5014121918482	496.8295059431682	356.2793872667628	213.97209022044214	88.90217232632408	0.06419110652657818
-2397.3141658592986	-2332.0093040986235	-2264.442685528152	-2192.352553338088	-2113.4771507186347	-2026.394714902934	-1933.0434592958861	-1836.201591345328	-1738.6473184990982	-1642.751435976883	-1549.2550900857589	-1458.492014904654	-1370.7959445124927	-1286.080454517111	-1202.57848664198	-1118.1028241394815	-1030.4662502619965	-938.3642485243755	-844.0231034913495	-750.5517999901177	-661.0593228478804	-577.7450030236239	-499.1695560034799	-422.9840434053663	-346.839526847201	-269.01083073240056	-190.26783060637445	-112.00416480003096	-35.61347164427826	37.76343413036273	107.9970321949198	175.21062582080785	239.527518279442	301.0644073670909	359.91156897943887	416.1526735370238	469.87139146038385	521.1786744153954	570.2945990492893	617.4665232546349	662.9418049240013	706.6004761865839	746.8532661180803	781.7435780308141	809.3148152371091	828.4727669441213	841.5727659383405	851.8325309010885	862.4697805136876	874.8540297088485	882.9619784248368	878.9221228513063	854.8629591779104	804.5053448449321	727.9395822951691	626.8483352220476	502.9142673189939	360.752264080028	216.70609820154502	90.05176418053335	0.0652565139817802
-2356.382420159664	-2291.925704521513	-2225.211446928967	-2153.9821054276294	-2075.9801380631043	-1989.7882728166119	-1897.3503174118314	-1801.4503495080567	-1704.8724467645823	-1609.9843189576115	-1517.4882043309785	-1427.6699732454274	-1340.8154960617012	-1256.8116268642518	-1173.9491546323638	-1090.119852069033	-1003.2154918772524	-911.9806312358296	-818.570965226826	-725.9949734081156	-637.2611353375728	-554.5007066217022	-476.3360470615265	-400.51229250669843	-324.77457880687103	-247.46834954124932	-169.34027920724753	-91.73735003183216	-16.006544241969898	56.75361609051182	126.43844951434144	193.19173473338648	257.15725045151447	318.4393418106948	376.9846197053055	432.7002614678262	485.4934444307367	535.3939257509414	582.9217818830438	628.7196691060711	673.4302436990512	717.1924475052305	758.1303646247284	793.8643647218828	822.0148174610323	841.1733509506316	853.8166270756053	863.392566164995	873.3490885478421	885.2327182966253	892.9843944575703	888.6436598203397	864.2500571745963	813.4381599864286	736.2226644276275	634.2132973464102	509.01978559099314	365.24353510629714	219.4526682240567	91.20698637270988	0.06629098069499033
-2315.747911803472	-2252.1105191094243	-2186.222006518281	-2115.831254132947	-2038.6871420563273	-1953.3784276529964	-1861.8533773342115	-1766.9001347729	-1671.3068436419892	-1577.4352771200906	-1485.9417264085534	-1397.0561122144113	-1311.008355244697	-1227.6582324845285	-1145.3849460313575	-1062.1975542607217	-976.1051155481573	-885.9200670545175	-793.668361081922	-702.1793287178058	-614.282301049605	-531.988124524276	-454.0337070268568	-378.33747180190653	-302.81784209398415	-225.95006166044058	-148.4366563097955	-71.5369723633607	3.489643857552018	75.61869284843881	144.76506237202722	211.0784870078526	274.70870133545037	335.73772765592423	393.97673915665115	449.1691967465763	501.058561334645	549.600694470588	595.6010602672796	640.0775234783797	684.047948857548	727.8967443615923	769.4744907599099	805.9983120250465	834.6853321295475	853.827798462462	866.018452078857	874.9251574503029	884.2157790483703	895.6059606675782	903.0024633942371	898.3598276376063	873.632593806944	822.3718239781078	744.5146668933487	641.5947929615163	515.1458725914597	369.75367217195134	222.21234201145413	92.3681283983534	0.06727762103488084
-2275.413081440507	-2212.5604745819155	-2147.4663797506864	-2077.889308974181	-2001.5877742797616	-1917.158625553651	-1826.5520641175194	-1732.556629151895	-1637.9608598373086	-1545.116195018002	-1454.6256721930636	-1366.6552285252944	-1281.3708011774957	-1198.6058902247446	-1116.8642473912282	-1034.3171873134118	-949.1360246277587	-860.2228457753904	-769.4028244160553	-679.2319060141579	-592.2660360341032	-510.3330187016891	-432.3480932882839	-356.49835782664866	-280.9709103495446	-204.4419788149626	-127.54431088181215	-51.399784134232675	22.869723843636454	94.35201796107532	162.97363310104151	228.87078663991187	292.17969595406345	352.9477403737668	410.86694704486763	465.5405050671055	516.5716035402198	563.8548736794819	608.4507151622912	651.710969781579	694.9874793302765	738.8826179066751	781.0008888305056	818.1973277268586	847.3269702208254	866.4134890945265	878.1551057582062	886.4186787791377	895.0710667245947	905.9807434989092	913.0226443546441	908.07331988142	883.0093206688575	831.3033653055627	752.8128443760818	648.9913164639461	521.2923401526868	374.2831471033717	224.9856612872141	93.53547975296362	0.06819954937012396
-2235.3803697205503	-2173.272297658544	-2108.9365820807716	-2040.1455794714666	-1964.6716463148632	-1881.1223126601387	-1791.445802816245	-1698.4255146570772	-1604.84484605653	-1513.0389572050258	-1423.550057559087	-1336.4721188917651	-1251.8991129761102	-1169.6402189317023	-1088.3654452642431	-1006.4600078259659	-922.3091224691028	-834.9292571933979	-745.8618885886426	-657.27974539214	-571.3555563411928	-489.66115112428463	-411.3647632346195	-335.03372711658176	-259.2353772145557	-182.93011272980246	-106.65059189108999	-31.322537684063093	42.12832690563343	112.94694498535404	181.06092403444984	246.56853762527118	309.56805933016835	370.05755543521116	427.6342630813479	481.7952121232462	532.0374324155737	578.2123564827714	621.5890275283737	663.7908914256881	706.4413940480221	750.3193192914857	792.8248031433963	830.5133196138736	859.9403427130376	878.9078024617401	890.2034529237644	897.8615041736255	905.9161662858386	916.364053467821	923.0513964585978	917.786830130096	892.378989354242	840.2298124543869	761.1144515595765	656.4013622502805	527.4590001069682	378.8324317269393	227.77316777481354	94.70932993204033	0.06903988006939195
-2195.651375754352	-2134.243748186362	-2070.6272486812463	-2002.5930053018778	-1927.9321461111301	-1845.2658247357806	-1756.535297058223	-1664.5118445247526	-1571.9667485816665	-1481.2118374506429	-1392.7211264548896	-1306.5091776929971	-1222.5905532635552	-1140.7530139485345	-1059.8771152634285	-978.6166114071125	-895.6252565784603	-810.0598602877915	-723.0894532912046	-636.3861216562426	-551.6219514504495	-470.03486945020387	-391.12616526722917	-313.9629692220844	-237.6124116353287	-161.4081603890804	-85.75003361169414	-11.30438699308394	61.26242377683618	131.40057298801028	199.02635484981408	264.17259355148127	326.87211328224555	387.05773781857636	444.262289285887	497.9185893968262	547.459459864043	592.7150548618398	635.1048584111347	676.445686994499	718.5543570945044	762.3339655314373	805.0327304764437	842.9851504383847	872.5257239261213	891.2935155214678	902.1458540980522	909.2446346024559	916.7517519812596	926.7609641948598	933.093481258912	927.5023762028867	901.7407220562538	849.1490245506575	769.4175202264325	663.8238783260871	533.6457680921294	383.4019174967396	230.57528943078663	95.8899055148108	0.06978736935307898
-2156.224332496527	-2095.476718522402	-2032.543493597296	-1965.239046770228	-1891.3777670902182	-1809.5970560309358	-1721.8263647646577	-1630.8181568883106	-1539.3248959988218	-1449.628666387538	-1362.1300351234838	-1276.7591899701047	-1193.4463186908442	-1111.9607766036966	-1031.428589244848	-950.8149497050363	-869.0850510749966	-785.5562907750276	-700.9548835436752	-616.359248449047	-532.8478045592504	-451.26286408878235	-371.50231183769296	-293.2279257524213	-216.10148377940672	-139.90055981344744	-64.86591154277839	8.645907396006184	80.27834336631207	149.7249830749916	216.87997460268298	281.6876063734709	344.09216681144	403.9484105315036	460.7529569118905	513.9128915216576	562.8352999298621	607.3489563030141	648.969389197435	689.6338157668993	731.279453165181	774.8851370995719	817.5961774914327	855.599502815642	885.0820415470773	903.5749946008782	913.9866526532284	920.5695788205727	927.5763362193557	937.1688970739486	943.1468700404284	937.2192728827976	911.095123365059	858.0621832823881	777.72319055465	671.2596271328828	539.8529749681236	387.99167437767477	233.39199914389638	97.07718141541275	0.07045334084846683
-2117.0966313626577	-2056.9741341511885	-1994.6930505922232	-1928.0947943382666	-1855.0207790418224	-1774.1267904177203	-1687.3261024300962	-1597.3463611054106	-1506.915212470124	-1418.279663864195	-1331.7641678815685	-1247.212538429686	-1164.4685894159904	-1083.2861847219724	-1003.0593881253238	-923.0923133777864	-842.689074231101	-761.3404535558645	-679.2839106980921	-596.9435741226548	-514.7435722944231	-433.0904111371534	-352.3201064101438	-272.75105133157814	-194.7016391196402	-118.43943428268696	-44.028686489768354	28.517183299892505	99.18475412707242	167.93600186204895	234.63448969310232	299.1191776380134	361.2290257145629	420.73208608896493	477.1127795211668	529.7846189195485	578.1611171924906	622.0860671688572	663.124381359449	703.2712521955499	744.5218721084442	787.8892803333391	830.45790332113	868.3300143266349	897.6078866046724	915.7620033695908	925.7356876738609	931.8404725294833	938.3878909484594	947.5833604423547	953.2078365209953	946.9361591937717	920.4431684700742	866.9713009780761	786.0333798210801	678.7098247211718	546.0810554004362	392.60169196235114	236.22315603596323	98.27106963171133	0.0710547600345591
-2078.265663768327	-2018.7389205572495	-1957.0836534293346	-1891.171338467744	-1818.8734517556402	-1738.865811768253	-1653.041606549087	-1564.0983665337124	-1474.7336221577018	-1387.1550497291005	-1301.6109090458435	-1217.859605778343	-1135.6595455970082	-1054.7519161281493	-974.8090328216799	-895.4859930834137	-816.4378943191642	-737.3342535310605	-657.9022661064936	-577.8835470291696	-497.0197112827954	-415.26278669245147	-333.40645244871604	-252.4548005835416	-173.41192312888072	-97.05690707658347	-23.26881925809072	48.298278535259094	117.99032451212747	186.04945596493235	252.30260652111707	316.47290889188133	378.28349578842483	437.41127700593165	493.3482706755236	545.5402720123068	593.4330762313872	636.8983938219317	677.5115963693497	717.273970733111	758.186803772686	801.2628415701872	843.5606670983001	881.1503225523526	910.1018501276727	927.8643054972248	937.4027982445174	943.0614514306953	949.1843881169032	957.9998626373447	963.2726544184611	956.6516741597519	929.7858325607167	875.8783899662185	794.3500053025729	686.175687141458	552.3304440545523	397.2319598433749	239.0686192288073	99.47148216157173	0.07160859239035947
-2039.728821129117	-1980.7740032251115	-1919.7230358719335	-1854.4797696204093	-1782.948055021367	-1703.824903954651	-1618.979973616177	-1531.0760825308766	-1442.7760492236837	-1356.245043830738	-1271.657642933009	-1188.690774722674	-1107.0213673919106	-1026.3806486470123	-946.7170442507388	-868.0332794799676	-790.3320796115751	-713.4595956013735	-636.6356811209168	-558.923615520694	-479.38667815119453	-397.5252668518101	-314.58825341754283	-232.2616281322975	-152.2313812799788	-75.78510147492037	-2.6167706531711055	67.97803091879115	136.70372297448853	204.08117199939275	269.897031486773	333.75440168184826	395.2563828298372	453.9884957973757	509.46594393676935	561.1863512217403	608.6473416260112	651.7579426248004	692.0727956993114	731.5579458322442	772.1794380062983	814.922267147566	856.8472279557097	894.0340650737845	922.5625231448452	939.8916646533997	948.9978234497662	954.2366512257161	959.9637996730197	968.413911996186	973.3375974506746	966.3644568046817	939.1240908264043	884.7854625753135	802.6749842759792	693.6584304442458	558.6015755959572	401.8824676133525	241.9282478442491	100.67833100285915	0.07213180339487156
-2001.4834948606103	-1943.0823076393003	-1882.6189316833231	-1818.0311782580118	-1747.256858628699	-1669.0148508490315	-1585.1483001259135	-1498.2814184545623	-1411.0384178301965	-1325.5398660175929	-1241.891753859763	-1159.6964279692786	-1078.5562349587115	-998.1950601033463	-918.8229433293232	-840.7714632254974	-764.3721983807233	-689.6383846675617	-615.3098870933995	-539.8082279493306	-461.5549295264479	-379.6231277123629	-295.6924127807576	-212.09398860183177	-131.15905904578537	-54.65614075748139	17.89699851956453	87.5452782671735	155.33361796716656	222.04697658118064	287.4304709901156	350.96925755468715	412.14849263561086	470.46625497826915	525.4723128667124	576.7293569696575	623.8000779558216	666.636719940026	706.7497408215081	746.03915194561	786.4049646576734	828.7840034029242	870.2603450261245	906.9548794719199	934.9884966849564	951.8538445077348	960.5306023741753	965.3702076160527	970.7240975651415	978.8210168561455	983.398939335484	976.0731461525043	948.4589184565541	893.6945311338583	811.0102340181501	701.1592706800393	564.8948846901361	406.5532048648901	244.80190100410883	101.89152815343884	0.07264135852709902
-1963.5270763783892	-1905.6667592843428	-1845.7790746268092	-1781.8366548423014	-1711.8121323673322	-1634.4464363235122	-1551.5536825728448	-1465.7162836624298	-1379.516652139369	-1295.02973613815	-1212.3006261428054	-1130.866948224757	-1050.2663284554246	-970.217828321937	-891.1662509742562	-813.7378349780532	-738.5588188989984	-665.7925256303829	-593.7506153759797	-520.281832667182	-443.2349220353831	-361.30164537124375	-276.5458340024938	-191.87433661613056	-110.1940018991513	-33.70214820405029	38.24202745469023	106.98885839709092	173.8886779431725	239.96269632604685	304.91563143119055	368.12307805717137	428.9606310025571	486.8470670635836	541.3738910271608	592.1757896778663	638.887449800278	681.5067321301714	721.4841932081138	760.6335635258696	800.7685735752037	842.7644966737115	883.7427774423103	919.8864033277481	947.3783617767729	963.7606087298498	972.0109741023127	976.4662563032131	981.4632537416014	989.2166855544905	993.452953790738	985.7763812271628	957.7912906405835	902.6076079703505	819.3576718059355	708.6794238993425	571.2108060025744	411.24416119059435	247.68943783020686	103.11098561117595	0.07315422326604548
-1925.856957098035	-1868.530283644764	-1809.2111984656945	-1745.9072898350266	-1676.6261460269616	-1600.1304442502096	-1518.2032174515166	-1433.382587512138	-1348.2066763133282	-1264.7048740408932	-1182.8716440988353	-1102.1927181957076	-1022.1538280400628	-942.4716311275693	-863.7864881023598	-786.9696853956839	-712.8925094387895	-641.8439233905951	-571.7835973206943	-500.0888780263507	-424.13711230482727	-342.3060959255861	-256.97542054688466	-171.5251267991795	-89.33525531292703	-12.955247094410424	58.38785534678038	126.29760912522862	192.3775713555176	257.84415784974215	322.36521921004345	385.2214647360742	445.693603727487	503.13344456829134	557.177191979923	607.5321497681749	653.9056217388394	696.3399855577998	736.2179143313024	775.257155025684	815.1754546072814	856.780193297377	897.2372843370333	932.8022742222586	959.7307094490614	975.621720989364	983.4487777187468	987.5289329887048	992.1792401507322	999.5964264284879	1003.4959145342851	995.4728010526003	967.1221825679102	911.5267054132873	827.719214916187	716.2201061526598	577.5497741987572	415.9553261830715	250.59071744436358	104.33661537393576	0.07368736309071464
-1888.4705284351314	-1831.6758062050924	-1772.9230369632844	-1710.2541736979383	-1641.711169397285	-1566.0776585012425	-1485.1040012564783	-1401.2822393613471	-1317.1044145142032	-1234.555499574309	-1153.5921920445526	-1073.664120588731	-994.2209138706405	-914.9791463450294	-836.7231756304583	-760.50430513644	-687.373838272487	-617.7144828489568	-549.2345642795818	-478.97381237894	-403.9719569616083	-322.38175547252416	-236.80807587806427	-150.96881377496538	-68.58186475996422	7.552439291653684	78.30402139040827	145.4603682682707	210.80896665721212	275.7071877680166	339.7919407267193	402.2700191381682	462.34821660721127	519.3279000073633	572.8887292868068	622.8049376623908	668.8507583509645	711.1084865854731	750.8926656632473	789.8259008977135	829.530797602298	870.747539611369	910.6866248430587	945.6761297364405	972.0441307305882	987.4469449558964	994.8538523080448	998.5623733740346	1002.870028740866	1009.9557478154046	1013.5240952839735	1005.1610446527599	976.452569427951	920.4538357911663	836.0967806257543	723.7825334904952	583.9122239441695	420.68668943492764	253.5055989683991	105.56832943958338	0.07425774348011009
-1851.3651818052606	-1795.1062524498536	-1736.922323882883	-1674.8883968927853	-1607.0794722679973	-1532.2988629487277	-1452.263130482277	-1369.417148567717	-1286.2057909041218	-1204.5718325868813	-1124.4496542966565	-1045.2715381104267	-966.4697661051711	-887.7630517991029	-810.0158344753738	-734.378984858371	-662.0033736724803	-593.3261089062257	-525.9292476046796	-456.68108407705245	-382.4499126325537	-301.27390010919163	-215.87070346016583	-130.12785216747383	-47.93287571311338	27.788787674358662	97.96006478014831	164.46597364290233	229.19153230126742	293.56761269662115	357.2085023812639	419.2743428102268	478.9252754385411	535.4329458957718	588.5150165096206	638.0006537823224	683.7190242161128	725.7842415757547	765.4502086761228	804.2557755946193	843.739792408646	884.5829819531374	924.0335580931526	958.4816074512833	984.31721665012	999.2460442990667	1006.2360369547753	1009.5707131607103	1013.5335914603355	1020.2901580525078	1023.533769757652	1014.8397510515848	985.7834264101234	929.3910114324851	844.4922862114884	731.3679219633526	590.2985899042969	425.4382405387692	256.43394152413384	106.80603980598407	0.07488232991323551
-1814.5389284601126	-1758.8238406247558	-1701.2149185833175	-1639.8183281297152	-1572.7402350578675	-1498.801985159982	-1419.6856442214269	-1337.7884580258594	-1255.5076723569377	-1174.7469180899493	-1095.435366466701	-1017.0085738206308	-938.9020964851758	-860.8388555685464	-783.6912312780474	-708.6189685957569	-636.7818125037528	-568.626991126944	-501.75166516156133	-433.0404784466674	-359.3780748213238	-278.8128254731432	-194.0480109839403	-108.95063928408017	-27.387718303928086	47.73236402487291	117.33569976556818	183.30700098012528	247.5309797305116	311.43574583986054	374.62300017596846	436.2378413677974	495.4253680443096	551.4510435021193	604.0617897084485	653.1248932981706	698.50764090616	740.3452358316791	779.8445480315457	818.4803641269662	857.7274707391468	898.2204070669558	937.2327226199066	971.1977194851742	996.5486997499336	1011.0266183037204	1017.6030412455115	1020.557187476644	1024.168275898455	1030.5959735170486	1033.5217397575957	1024.5074821500348	995.1151082243026	938.3394403903169	852.9069605779076	738.9770655968852	596.7091522570588	430.2099661552084	259.3756480359952	108.04968743105042	0.07557387200562946
-1777.992258995814	-1722.827960020241	-1665.7991828055121	-1605.04144911247	-1538.6902807019587	-1465.5835274831231	-1387.368351958317	-1306.3942447781944	-1225.0106965934117	-1145.0851017462705	-1066.5564693456633	-988.8817121921294	-911.5177430862094	-834.1933867480082	-757.7251155758944	-683.2013138878029	-611.7103660016679	-543.6704577307922	-476.81898086994755	-408.2231287092749	-334.950094538914	-255.16890536362064	-171.45592304661167	-87.4893431657193	-6.947361298775856	67.40449131817041	136.45134081620716	201.99097766820603	265.8211923470386	329.29984675625303	392.02508852210354	453.1551367015208	511.8482103514354	567.3844491095274	619.5316749364749	668.1796303737055	713.2180579626462	754.7933704181664	794.0786611489026	832.5036937369332	871.498231764336	911.6634633243945	950.2862745552105	983.824976106091	1008.7378786263426	1022.7876087156047	1028.954056774845	1031.5214291553639	1034.7739322084608	1040.8727427462109	1043.4869194237856	1034.1624913571309	1004.445487662193	947.2971136160362	861.3392791401986	746.6090703173377	603.1435732301097	435.00184121687886	262.33079663883734	109.29932911288421	0.07632825591897005
-1741.7262838445956	-1687.1172926879296	-1630.6716038859113	-1570.5525197931865	-1504.9233427644035	-1432.6371359614648	-1355.3060057752991	-1275.2318194040918	-1194.7164440460274	-1115.5935543814542	-1037.824055019372	-960.9006580509438	-884.3160755673325	-807.8063046861054	-732.0804826304459	-658.0910316499418	-586.7903739941806	-518.5361216012321	-451.3066451630921	-382.48550506023895	-309.45626167315027	-230.5975331202842	-148.26816847201903	-65.82207453671305	13.386841877275282	86.83718178017949	155.3375774566003	220.52916900973014	284.0530965427616	347.1426615928733	409.3998114331879	470.0186547708141	528.1933003128607	583.2353677547504	634.926520745163	683.1659339210916	727.8527819195297	769.1365253406101	808.167768637025	846.3474022246045	885.0763165191801	924.93323950385	963.208249430782	996.369262119411	1020.8841933891728	1034.5257928956942	1040.2861456393744	1042.4621704568035	1045.3507861845726	1051.1208223171645	1053.4287509806306	1043.8029549589141	1013.7718170359577	956.2612177855951	869.787028941217	754.2626200261052	609.6013605635401	439.81383772442115	265.29950927012214	110.55505060963486	0.07713715195147045
-1705.7421134386932	-1651.6905206794468	-1595.8286691609637	-1536.346300124007	-1471.4331548093396	-1399.9564566383256	-1323.4933577547313	-1244.2984924829248	-1164.626495147273	-1086.2794468211137	-1009.2492155736603	-933.0751162230973	-857.2964635876086	-781.657268731459	-706.7203277032364	-633.2531327976102	-562.0231763092494	-493.3035956217296	-425.3901084742527	-356.0840776949275	-283.18686611186206	-205.35410208279765	-124.65847608400475	-44.02694412138638	33.61353779915438	106.06244763682561	174.02499921127978	238.9328403072805	302.2176187095912	364.9469364967932	426.73221292273723	486.8208215350919	544.4601358815257	599.0060044745405	650.2481756859725	698.0848728524911	742.4143193107662	783.382580604402	822.1270911047416	860.0331273900629	898.4859660386435	938.0508243837166	976.0126827783358	1008.8364623305098	1032.987084148247	1046.237948204962	1051.5963699356964	1053.378143640896	1055.8990636210085	1061.3405688070777	1063.3466766525382	1053.4270492414212	1023.0913486577585	965.2289395749438	878.2479970238171	761.9363986245812	616.0820219974385	444.64592767847466	268.2819078673109	111.81693767945157	0.07799223040134368
-1670.040858210338	-1616.5463260464128	-1561.2668659671137	-1502.4175500570673	-1438.213450400899	-1367.5351355570185	-1291.9251599789657	-1213.5915745940624	-1134.7424303296323	-1057.1499498908574	-980.8430430943571	-905.414791534611	-830.4582768060981	-755.725938232686	-681.6076460557969	-608.652628246241	-537.4101127748287	-468.05249267574635	-399.2448212366831	-329.27531680870436	-256.4321977428753	-179.69400559082123	-100.8005747064079	-22.182062644061098	53.73137304179339	125.11230111403704	192.5441956047807	257.2132568634425	320.30568523944055	382.6954176150871	444.00733700426997	503.5540629537712	560.6482150103726	614.6985643056515	665.498488310366	712.9375160800693	756.9051766703147	797.5394162149355	835.971849160884	873.5825070333921	911.7514213576925	951.0373067423909	988.7136101295898	1021.2324615447646	1045.045991013391	1057.9208520043833	1062.8817917604092	1064.2680809675753	1066.4189903119875	1071.5323387931194	1073.240138663917	1063.0329504906924	1032.4013348397589	974.1974656600339	886.7199704308539	769.6290900141605	622.5850652718948	449.4980830796796	271.27811436786527	113.08507608048367	0.07888516156680292
-1634.6236285917646	-1581.6833908404512	-1526.9826816408088	-1468.761029544508	-1405.2579631032183	-1335.3668187608616	-1260.5961645303578	-1183.1083763168776	-1105.0658300255923	-1028.2122344162979	-952.6166296672944	-877.9293888115076	-803.8008848818633	-729.9919725384063	-656.7054329496609	-584.2545289112697	-512.9525232188763	-442.86242564674694	-373.0462338836398	-302.3156925969365	-229.48254645401838	-153.87263698401773	-76.86819316306999	-0.36554082906131313	73.73899418012206	144.01875443773991	210.92575616163595	275.3816839807997	338.3082225242208	400.3708510948276	461.2102276913026	520.210804986267	576.7570356523423	630.3152522848361	680.6793071698042	727.7249325159886	771.3278605321314	811.6149121776025	849.7172634142813	887.0171789546754	924.896923511292	963.9137753582681	1001.3250670162593	1033.563144567551	1057.0603540944285	1069.5712816549305	1074.1394732101103	1075.1307146967738	1076.9107920517276	1081.696488852458	1083.1085792391746	1072.6188349927659	1041.6990278941205	983.163982716816	895.2007362051821	777.3393780962368	629.1099981269982	454.3702759286757	274.28825070924665	114.35955157088041	0.0798076157460612
-1599.4915350152069	-1547.1003971131868	-1492.972603518497	-1435.371498538469	-1372.5604264804335	-1303.4451522931715	-1229.501123491264	-1152.8462082307428	-1075.5982746676393	-999.4734712230468	-924.581067378304	-850.6286128798107	-777.3236574739673	-704.43503099724	-631.976683646362	-560.0238457081322	-488.6517474693498	-417.8130074181961	-346.96979684837953	-275.4616752549907	-202.62820213311997	-128.14538960205007	-53.03506027783258	21.34451059928879	93.63504778907021	162.8138198338605	229.20027040637848	293.4493869619356	356.2161569558432	417.9559830830872	478.32592899735147	536.7834735919946	592.786095760375	645.8582734488467	695.7924808157478	742.4481910724121	785.6848774301731	825.6169484977951	863.3785544737638	900.3587809539956	937.9467135344072	976.7013190097427	1013.8610889700601	1045.8343962042452	1069.0296135011836	1081.1860145175779	1085.3664763813965	1085.9647770884244	1087.3746946344475	1091.8333755622625	1092.9514406027195	1082.18287903368	1050.9816801330057	992.1256774212409	903.6880813896562	785.0659467722043	635.6563283028378	459.26247822610253	277.3124388289165	115.64044990879101	0.08075126323733157
-1564.6456879128968	-1512.7960269162388	-1459.233118936622	-1402.243716991088	-1340.1145740966774	-1271.7637821972617	-1198.6347889440367	-1122.8023809150266	-1046.3413446882575	-970.9408311367135	-896.7474483132148	-823.5221685655407	-751.0259642414701	-679.0347729578041	-607.3843934074312	-535.9255895522609	-464.50912535420383	-392.9838508735556	-321.19096056415606	-248.96973497823097	-176.1594546680058	-102.76765678457838	-29.474904874534644	42.869980916667416	113.41818044356981	181.52950952832697	247.39832786354333	311.4276311094357	374.02041492622084	435.4335597269404	495.3394849359353	553.264494730371	608.7348932874132	661.3298328344375	710.8398577996593	757.1083606615044	799.9787338983981	839.5534051809067	876.9709429481622	913.6289508314371	950.9250324620042	989.4210264752113	1026.3357115227095	1058.0521012602242	1080.9532093434816	1092.7618279532994	1096.5598633708662	1096.7690004024619	1097.8109238543661	1101.9433554997017	1102.7681649789597	1091.7232588994739	1060.2465438685776	1001.07973644926	912.1797930271314	792.8074799434573	642.2235635395036	464.17466197260046	280.35080066433653	116.92785685236484	0.08170777433882721
-1530.0871977170693	-1478.7689623012332	-1425.7607152316332	-1369.3724448545058	-1307.9141395160864	-1240.3163545164512	-1167.9919129710324	-1092.974204949103	-1017.2966205199345	-942.6214849829107	-869.1268645578596	-796.6197606947214	-724.9071748434355	-653.7708577687195	-582.8915574944028	-511.9247713590928	-440.5259967013968	-368.45456889629105	-295.885175464227	-223.09634196202506	-150.36659394650545	-77.99483187126647	-6.361455777018641	64.13275939874963	133.08703871854988	200.1978357470649	265.55051805766277	329.32768172588277	391.7119228272643	452.7863271734591	512.2359395205697	569.6462943608105	624.6029261863971	676.7321354783603	725.8232866729991	771.706510195428	814.2119364707621	853.4321622323291	890.5096494463061	926.8493263870823	963.8561213290475	1002.0939865330686	1038.7629702059226	1070.2221445408636	1092.8305817311457	1104.2954993230687	1107.7166962751164	1107.5421168988175	1108.2197055057015	1112.0267852419436	1112.558194592303	1101.238150876186	1069.490871412998	1010.0233464768239	920.673658160462	800.5626615113897	648.8112115770844	469.106799168809	283.40345815296786	118.22185815975108	0.08266881934876114
-1495.8171748599552	-1445.0178853197895	-1392.5518797399739	-1336.7524420808588	-1275.9528563027936	-1209.0965152940528	-1137.5672476546044	-1063.358990912341	-988.4656825951539	-914.5226035872471	-841.7304081980674	-769.9310940933734	-698.9666589389235	-628.622944778603	-558.4611711688078	-487.98640204406036	-416.70370133888355	-344.3047743698643	-271.22789198184614	-198.097966401737	-125.53990985644461	-54.08230820177451	16.131558190876433	85.0547353212136	152.64026918894228	218.85081071600237	283.6874305132717	347.1608041138623	409.2816070508865	469.99703156971765	529.0003367647729	585.9212984427304	640.3896924102687	692.0673864173693	740.7446159872289	786.2437085863471	828.3869916812238	867.2610996574555	904.0098945770258	940.0415454210151	976.7642211705032	1014.7412879617104	1051.1569005514164	1082.3504108515401	1104.661170774001	1115.7838059878598	1118.8340371907448	1118.282858837426	1118.6012653826729	1122.0840213661572	1122.3209716671581	1110.7257312498555	1078.7119150784301	1018.9536941798837	929.167463832503	808.3301753773958	655.41878015567	474.0588618153681	286.47053323227226	119.52253958909907	0.08362606856534649
-1461.8363632660344	-1411.5416236095216	-1359.6037132534566	-1304.379461498287	-1244.225697644459	-1178.099212999226	-1107.356646897057	-1033.9546006792268	-959.8496756870096	-886.6495793168892	-814.5664431861893	-743.463504967443	-673.2040023331838	-603.5758335436595	-534.0655392099799	-464.0843205309692	-393.04337870545197	-320.59440146485144	-247.35102267098623	-174.16736271827355	-101.89754200113066	-31.22199562248201	37.87358248071953	105.5771836630139	172.07679927894108	237.5124095723406	301.83195034425063	364.9353462850086	426.7225220849522	487.0525762221322	545.621302325453	602.083667811532	656.0946400969868	707.3370263869542	755.6049930406493	800.7205462058063	842.5056920301593	881.0462810924374	917.4835416953492	953.2225465725976	989.6683684578852	1027.3795714304906	1063.5286849519953	1094.4417298295552	1116.4447268703261	1127.2243079025584	1129.9095488388768	1128.9901366129993	1128.955758158644	1132.1155722138958	1132.05662473431	1120.1854334798074	1087.9085162103102	1027.8694517895153	937.6600634962247	816.1092357130151	662.0458528224642	479.03067600483996	289.5519736311722	120.82989087018134	0.08457289058802757
-1428.1440408287642	-1378.3395871520004	-1326.915770385349	-1272.2532274389237	-1212.7325952228364	-1147.3246058044954	-1077.3603718804895	-1004.7611013047031	-931.4480019310203	-859.0006907052187	-787.6324209406521	-717.2148550425677	-647.6196554162125	-578.6348844504304	-509.7142044684518	-440.22767777710294	-369.545366683211	-297.304669500275	-224.2123285684842	-151.24242223470046	-79.36902884578548	-9.351870006634762	58.906759645721635	125.71892221621992	191.39667980979635	256.1744590983798	319.97614502186974	382.64798708715824	444.0362348011372	503.9564930744924	562.1017884330829	618.1345028065615	671.7170181245812	722.539438917552	770.402760118916	815.1356992628731	856.5669738836224	894.7865046964629	930.9290251410918	966.3904718383053	1002.5667814088994	1040.0076851725955	1075.878093244816	1106.496710439907	1128.1822415722156	1138.6176953976976	1140.943296438747	1139.663573159366	1139.2830540235575	1142.122553184247	1141.7680275500518	1129.6217197185128	1097.0858722871706	1036.7752337572924	946.1545762450561	823.9011777703668	668.6923163531295	484.02148419747454	292.64703024443355	122.14351761926342	0.08550944722117367
-1394.739118933844	-1345.4113315147818	-1294.48821920428	-1240.3744571108991	-1181.4747203431996	-1116.774154308224	-1047.5797856069466	-975.7791111388228	-903.2596278033088	-831.5724378271686	-760.9230647463993	-691.1806374243048	-622.2142847241905	-553.8105980930397	-485.42601931255376	-416.434452748113	-346.20980276509766	-274.39711908226616	-201.7260328318906	-129.19732049962096	-57.811758571107276	11.653576265807148	79.31640651450655	145.51815447618205	210.60024245202467	274.8207489876972	338.10437760674887	400.29248807720063	461.2264401670733	520.7164712299333	578.4483289615288	634.0766386431535	687.2560255561012	737.6722432383386	785.1355582545264	829.4873654259983	870.5690595740879	908.4787522594806	944.3414220002683	979.5387640538945	1015.4524736778023	1052.6200293121713	1088.2020421281247	1118.5149064795214	1139.8750167202195	1149.9654413977241	1151.9359458341194	1150.3029695451357	1149.582952046504	1152.1062314406838	1151.4587401770557	1139.0403092917304	1106.2507698208187	1045.677140089914	954.6551875825435	831.7078670717168	675.3581333304437	489.03038294544496	295.7547797582838	123.46292942423423	0.08643759857038533
-1361.6205089669782	-1312.7564122654276	-1262.3212277788828	-1208.7438677223477	-1150.4532443108274	-1086.4493191087804	-1018.0162510784774	-947.009248531643	-875.283519780002	-804.3613207576763	-734.4330978883776	-665.3563452182161	-596.9885567933015	-529.1134750656144	-461.21983611061984	-392.7226244096536	-323.03682444405194	-251.83329081695982	-179.8063586187593	-107.90623306164149	-37.08311935779741	31.91985081488057	99.18783991569511	165.01308393824766	229.68781887613966	293.43506893386717	356.201011159505	417.8626108120226	478.2968331503891	537.3401997915876	594.6674577846545	649.91291053664	702.7108614545942	752.7330585784878	799.801028479975	843.7737423636305	884.510171434029	922.1200055714373	957.7158093588915	992.6608660551192	1028.3184589188484	1065.2110039733625	1100.4974483001665	1130.4958717453214	1151.5243541548869	1161.2690188270822	1162.8881628687564	1160.908126838917	1159.855251296572	1162.0678741466782	1161.1323226779916	1148.4469215252172	1115.4099953230607	1054.581270794079	963.1660830122316	839.5311691393294	682.0432663371837	494.0564688009233	298.8742988589497	124.78763587298256	0.08735920474126307
-1328.7871223138648	-1280.374384971495	-1230.4149641777863	-1177.3621764813993	-1119.6693384309942	-1056.351560804527	-988.6711312971265	-918.4521318332172	-847.5186443372228	-777.363839571674	-708.1572436515306	-639.7374715298592	-571.9431381597265	-504.55401596227836	-437.11450723098005	-369.110171727376	-300.02656921301093	-229.57472531048737	-158.367529086641	-87.24333546936542	-17.040499386554202	51.57246126062528	118.60637667791096	184.24191409776705	248.65974075265774	312.001208630467	374.250408740758	435.3521168485135	495.251108718716	553.8353678625903	610.7657087763262	665.6461537023555	718.0807248831098	767.7195041671756	814.3968118277588	857.9930277442204	898.3885317959205	935.7072464222821	971.047264302976	1005.7502206777357	1041.157750786294	1077.7750092803149	1112.7612284591878	1142.4391600342321	1163.1315557167677	1172.5299006102182	1173.8006133864214	1171.478846109319	1170.0997508428516	1172.0087484657038	1170.792335115531	1157.8472757447319	1124.5703353057047	1063.4937258764862	971.6914480376661	847.3729494954705	688.7476779561274	499.09883831608266	302.0046642326589	126.1171465533973	0.08827612583940748
-1296.2378703602071	-1248.2648052005436	-1198.7695964696222	-1146.2301005961863	-1089.1241740089777	-1026.4823399938305	-959.5457892649423	-890.1083793936012	-819.9639679510964	-750.5764943440983	-682.0902253208043	-614.3195094647945	-547.0786953596481	-480.1427213771577	-413.1288850419673	-345.61507366693365	-277.1791745649138	-207.58296316898264	-137.32376739308867	-67.08280327139838	2.458713161921743	70.73691522307892	137.65733362977568	203.2428484500883	267.51633975209324	330.50295777107186	392.23693341112545	452.75476774356065	512.0929618396835	570.2096645460747	626.7496158104082	681.2792033556324	733.3648149046957	782.6291992335762	828.9205493303734	872.1434192362168	912.2023629922357	949.2374566019618	984.3308639185352	1018.8002707574983	1053.9633629343937	1090.3064453571735	1124.9902993034334	1154.3443251431775	1174.697923246411	1183.749559671578	1184.6739632308777	1182.0149284249492	1180.3162497544306	1181.9301215612318	1180.4423375523445	1167.2470912760316	1133.7385762805568	1072.420605343835	980.235468162392	855.2350736624048	695.4713307700517	504.15658804309527	305.1449525656381	127.45097105336734	0.08919022197041906
-1263.9716644917082	-1216.4272285201334	-1167.3852927230234	-1115.3483572748426	-1058.8189223500551	-996.8431172750579	-930.6415879839722	-861.9786095628515	-792.618457097749	-723.9957851498848	-656.2267661811449	-589.0979521285823	-522.3958949292498	-455.89009190437883	-389.28182191191445	-322.25530919398034	-254.49477799269997	-185.81954499857954	-116.58929669565529	-47.29881201634588	21.55713010692999	89.53872032227918	156.42602759991084	222.0540904905598	286.25794754496064	348.9241060492568	410.1449482312252	470.06432505405155	528.8260874809212	586.4707789451738	642.6257127607648	696.8148947118036	748.5623305823996	797.4597630068637	843.3698820203139	886.2231145080691	925.9498873554483	962.7076179004241	997.5616852915823	1031.804459130162	1066.7283090174026	1102.7997123280836	1137.1815775311486	1166.2109208690815	1186.2247585843659	1194.9294689356059	1195.5088782458877	1192.5161748544167	1190.504547100399	1191.8332605967348	1190.085890051103	1176.6520874448747	1142.9215047594237	1081.3680092028233	988.802328889954	863.1194071623969	702.2141873617339	509.2288145341337	308.2942405441145	128.7886189607814	0.09010335323989832
-1231.9874160940665	-1184.8612104978213	-1136.2622210066181	-1084.7176637254975	-1028.7547547595009	-967.4353532465722	-901.9598904562615	-834.063440691021	-765.4810782533032	-697.6182120639664	-630.5615895174953	-564.0682926267802	-497.89540340471217	-431.80662813806555	-365.59217020915196	-299.04885727416695	-231.9735169893064	-164.24601140540958	-96.07834015189158	-27.7655372528114	40.397363267772064	108.10338417826576	174.9977754169401	240.71384371453155	304.88489580177634	367.24844315859906	427.958816261677	487.2745503368756	545.4541806100602	602.6264001630229	658.4005335012622	712.2560629862032	763.6724709792709	812.2088147162142	857.7424509300773	900.2303112282276	939.629327218033	976.1147121076175	1010.7348055081317	1044.7562286314826	1079.4456026895766	1115.2492103171908	1149.33197984058	1178.0385010088692	1197.713363571182	1206.0711013267487	1206.306024275215	1202.9823864663304	1200.664441949846	1201.7194327356865	1199.7265526744775	1186.0679835770195	1152.125907254113	1090.3420374601508	997.3962157238983	871.0278155177126	708.9762103139518	514.3146143413708	311.4516048543153	130.12959986352848	0.09101737975344586
-1200.2840365529862	-1153.566306701169	-1105.4005493890397	-1054.338737156285	-998.9328425425934	-938.2605085067411	-873.502059683859	-806.3634911281671	-738.5507978938855	-671.4402751612805	-605.089418614803	-539.2260240649499	-473.577887322219	-407.9028306723448	-342.0787823020133	-276.0136968731482	-209.61552904767322	-142.8239029956073	-75.70512091935126	-8.357154529401203	59.12202446374678	126.55641441107565	193.4578939094844	259.26031161735114	323.39751619305395	385.45975879267314	445.6629005630979	504.3792051489196	561.9809361947295	618.6842173027545	674.0806119057643	727.6055433941634	778.6944351583571	826.8739735908014	872.0358970921584	914.1632070651411	953.2389049124628	989.4557210134892	1023.8453016541966	1057.6490220972144	1092.1082576051708	1127.6493394486397	1161.4384229299721	1189.8266193594634	1209.1650400474086	1217.1759297694512	1217.0660671626217	1213.4133643292985	1210.79573337186	1211.589905141558	1209.367885485139	1195.500498998223	1161.3585702764303	1099.3487901225153	1006.0213141677692	878.9621642506163	715.7573622094822	519.4130840169787	314.61612218246756	131.4734233494973	0.09193416161666217
-1168.8604372541663	-1122.5420726977325	-1074.8004459389165	-1024.2122947753355	-969.354357004607	-909.3200436539275	-845.2694586688092	-778.8793792243428	-711.8265824956189	-645.4584745167597	-579.8049767580108	-514.5666395486489	-449.4440132179509	-384.18920010134036	-318.76051055882886	-253.167806956575	-187.4209516607373	-121.5147603753043	-55.38386215558511	11.052160605281237	77.8737255141557	145.02331864074853	211.89169990616728	277.73169769436873	341.79614038930987	403.541842645056	463.24156419610745	521.3720510470725	578.4100492025601	634.6519194675037	689.672481848137	742.8661711510188	793.6274221827074	841.452858859801	886.2478615390539	928.0199996872599	966.7768427712124	1002.7276264079874	1036.8882508157913	1070.476282363113	1104.7092874184407	1139.9944998465762	1173.497823497571	1201.5748297177895	1220.5810898535956	1228.2454271881595	1227.7896727518719	1223.80890951193	1220.898220435531	1221.4459449778224	1219.0134485457581	1204.9553530342434	1170.6262803381837	1108.3943671966167	1014.6818097251127	886.9243188833736	722.5576056311028	524.5233201131304	317.78686921479857	132.8195990065768	0.09285555893514777
-1137.715412668751	-1091.7878579898147	-1044.46179070697	-994.3386982163076	-940.020067913919	-880.6150064480034	-817.2630974751911	-751.6115439042203	-685.3075486438291	-619.669919813325	-554.7038863742919	-490.08628249888255	-425.49394235925	-360.673633723961	-295.6518587472386	-230.52505317971944	-165.38965277204034	-100.28809835130664	-35.04685105049788	30.56162292093787	96.76485735355254	163.60296177780137	230.3663486837526	296.15800630137784	360.0809228606488	421.48182861907793	480.6824219443422	538.2481432316596	594.7444328762475	650.5355861174812	705.1813175713618	758.0401966980475	808.4707929576965	855.9435494329371	900.3764036962798	941.7991669427036	980.2416503671888	1015.9280114176183	1049.8597925534866	1083.232882487192	1117.2431699311314	1152.280107559954	1185.5074038973155	1213.2823314291215	1231.9621626412782	1239.2806648499243	1238.477584692126	1234.1691636351827	1230.9716431463924	1231.2874360232267	1228.6636403838459	1214.4335256765817	1179.9303613497675	1117.4799815257497	1023.378479022931	894.9145113337265	729.3767359505538	529.6449521743689	320.96352654029056	134.16796739197787	0.0937830730898161
-1106.8472896096503	-1061.3021878186867	-1014.3833116722741	-964.7168868149632	-910.9291388913048	-852.1447932948574	-789.4825744152039	-724.559706390935	-658.9934133606417	-594.0741591658372	-529.7853664597259	-465.7836975984355	-401.7258149380932	-337.353615658245	-272.7499362321103	-208.08284795632719	-143.52042212753358	-79.14532853310925	-14.698630923401488	50.164008460500604	115.78692737750794	182.28763789466782	248.876349311573	314.5364452359526	378.25130927553585	439.28022745708716	497.98609548351243	555.0077114767529	610.9838735587493	666.3348581412073	720.6068547948864	773.1275313803109	823.2245557580046	870.3459629421334	914.4212565614305	955.5003073982715	993.6329862350319	1029.0568645151204	1062.760316326083	1095.9194164164985	1129.710239534946	1164.5056423369617	1197.4656091059146	1224.9469060321296	1243.3062993059327	1250.2811073922153	1249.1308578541325	1244.4956305294056	1241.0155052557554	1241.1087285176156	1238.3062133862684	1223.9170395797075	1189.250286815928	1126.5872972995937	1032.0984631820538	902.9264391013247	736.2138796954252	534.7797417147186	324.1481903589473	135.51969294019943	0.09471677056283158
-1076.2542779752127	-1031.0833813603585	-984.5634487959887	-935.3454443325869	-882.0803320206373	-823.90838776188	-761.9271348630745	-697.7234084822359	-632.8840437773797	-568.6713502971389	-505.0495351526169	-441.6582798455349	-378.13726587761414	-314.2240267270104	-250.04750377761655	-185.83449038976002	-121.81177992376819	-58.09583673087706	5.638190874042489	69.82548358521096	134.90122209684884	201.042998354263	267.3980493071054	332.8560231561146	396.30656810202873	456.94089411118915	515.1564582123491	571.6522791998642	627.1273758680908	682.0477667842815	735.9474696072779	788.1275017688183	837.8888807006409	884.6604766998637	928.3825715251232	969.1232998004357	1006.9507961498167	1042.1147755097936	1075.5912740669398	1108.53790832034	1142.1122947690783	1176.671599850597	1209.371189755772	1236.5659806138367	1254.610888554024	1261.2458177951098	1259.7506249140392	1254.7901545772995	1251.0292514513771	1250.90278931611	1247.9257584047336	1233.383178063835	1198.5600676399993	1135.6930915444261	1040.8254944467694	910.9521660812956	743.0679961822716	539.9299832405752	327.3435607735282	136.8762710550628	0.09565635911167174
-1045.9345876637915	-1001.1297577908452	-955.000642039278	-906.2229545304675	-853.472409385793	-795.9047734164665	-734.596024193034	-671.1021919758753	-606.9793070253698	-543.4616509300768	-480.49651059127194	-417.70942423841115	-354.7259301009496	-291.2797477530788	-227.53732214793305	-163.77327958338284	-100.26224635729848	-37.149008754777995	25.94100699016959	89.51221465630763	154.06902802239946	219.83469451949924	285.90779618782415	351.10574871988246	414.24596780818223	474.4676835334867	532.1973835295805	588.1833698185033	643.1739444222945	697.6723432923014	751.2015380971005	803.0394344345762	852.463937902612	898.8874680186011	942.2604999779729	982.6680228956651	1020.1950258866161	1055.1023342109345	1088.3541177094148	1121.0903823680221	1154.4511341727211	1188.7784757738568	1221.2228964792905	1248.1369822612628	1265.8733190920143	1272.1738590386833	1270.3380185479925	1265.0545801615624	1261.012326421013	1260.6625852738287	1257.5068662909484	1242.809224449176	1207.833714725315	1144.774141286522	1049.5433050613651	918.9837561687657	749.9380447276454	545.0979712583339	330.55233788679203	138.23919714038897	0.0966015464938139
-1015.8864285737343	-971.4396362861569	-925.6933313633016	-877.3480011698899	-825.1041330706441	-768.1329338260076	-707.4884877793099	-644.695598669602	-581.279070235935	-518.4452187874936	-456.1264109139953	-393.93652577529144	-331.4894425312331	-268.5156595592683	-205.21215210723233	-141.8925146405574	-78.87034162467569	-16.314230414977022	46.18721007331826	109.19036803503215	173.25163166498672	238.6283777532915	304.38193747120613	369.27463058527786	432.0687768620539	491.864450676085	549.1127448339378	604.6025067501814	659.1225838393858	713.2066189108665	766.367436352921	817.8626559485936	866.9498974809269	913.0273142108205	956.0551933105961	996.1343554304318	1033.365621220505	1068.0201304278423	1101.0502991868668	1133.5788627288518	1166.7285562850693	1200.8267657797392	1233.019479908873	1259.65733806143	1277.0909796263686	1283.0642941030121	1280.8941714321397	1275.2907516648947	1270.96417485242	1270.3810832458923	1267.0341278966198	1252.1724620559455	1217.0452389752109	1153.8072235521583	1058.235627270129	927.0132732588629	756.8229846481013	550.2860002743902	333.77722180149823	139.60996659999904	0.09755204046673553
-986.1080106033933	-942.011336022307	-896.6399567292226	-848.7191680121418	-796.974265159066	-740.5918525578967	-680.6037709961314	-618.5031703611671	-555.7832005404008	-493.62221159223486	-431.9393542590932	-370.3389794544053	-308.42543809160054	-245.92664296839953	-183.06475441968925	-120.18549466464776	-57.634585922453354	4.399112478358717	66.35419277182476	128.8261100826239	192.4103195354354	257.38969941855277	322.7968206747261	387.3516774103201	449.77426373169914	509.1350504910876	565.9064155241495	620.9112134124084	674.9722987373879	728.6486248855742	781.4435404633044	832.5964928818776	881.3469295525927	927.0803925889941	969.7668029136082	1009.5221761512054	1046.4625279265567	1080.8687539698142	1113.6812704326544	1146.0053735721353	1178.946359645315	1212.816965541241	1244.7596906769224	1271.1244751013587	1288.2612588635488	1293.916185968172	1291.4202162426277	1285.500513469995	1280.884241433354	1280.05125008742	1276.4921340734543	1261.4501742043553	1226.1686512930203	1162.7691153676114	1066.8861933173484	935.0327812467136	763.7217752601919	555.4963647951392	337.02091262040574	140.99007483771422	0.09850754878791396
-956.5975436511198	-912.8431761753092	-867.8389580982042	-820.3350388185107	-769.0815677349344	-713.2805131795279	-653.9411192177291	-592.5244488483225	-530.4915650700931	-468.99278706714625	-407.9354587648724	-346.9161802739825	-285.5315517051878	-223.50757880329326	-161.08788984947876	-98.64551875901807	-36.553499447184976	24.981634115062064	86.41934773402534	148.3856071603223	211.50637814457056	276.0843108781961	341.1287933158592	405.3258978530288	467.3616968851736	526.2833379305978	582.582268998945	637.1110132226944	690.7220937343243	743.9963924620233	796.4282265168157	847.2402718054354	895.6552042346166	941.0470804655957	983.3954801776242	1022.8313638044559	1059.4856917798447	1093.648794646148	1126.2484833801348	1158.3719390671786	1191.1063427926515	1224.7495707313592	1256.4422794158413	1282.5358204680704	1299.381545510019	1304.7285976142387	1301.9172856556024	1295.6857099595625	1290.7719708515706	1289.6660526535318	1285.8654756731587	1270.6196442146186	1235.1779625820768	1171.6365937591568	1075.47873544731	943.0343440274452	770.6333758804708	560.7313593269761	340.2861104462735	142.38101725735547	0.09946777921482655
-927.3532376152625	-883.9334759211735	-839.2887754314058	-792.1941973502813	-741.4248028821215	-686.1978992582917	-627.4997778183296	-566.7589759288168	-505.4040309563347	-444.55710293507076	-384.1148425696367	-323.66752323225	-262.8054182951285	-201.25334788676756	-139.27431916077336	-77.26588602703012	-15.625602395421836	45.42394868496805	106.36006760825848	167.83502562936894	230.501094003219	294.6778634951364	359.3542029120821	423.18630057142525	484.83034479053487	543.3131679467208	599.1441786570551	653.2034295985507	706.3709734482201	759.2479528858125	811.3198706020213	861.7933192902765	909.8748916440074	954.9277551530998	996.9413764932613	1036.0617971366548	1072.4350585554441	1106.3608422661425	1138.7533899626678	1170.6805833832889	1203.210304266273	1236.6250770230924	1268.0659967580336	1293.888801248587	1310.4492282722422	1315.5005920212889	1312.3865123472121	1305.8481855162966	1300.626807794827	1299.2184577993473	1295.1387435474403	1279.658155406949	1244.0471837457158	1180.3864357530715	1083.996985904303	951.0100254961847	777.5567458254918	565.9932783762965	343.575515381861	143.784289262744	0.10043243950495077
-898.3733023941744	-855.2805544359145	-810.9878486899918	-764.2952273687426	-714.0027326845042	-659.3429943615831	-601.2789921721643	-541.2062934004025	-480.5204653304524	-420.3153169188547	-360.4776238116934	-300.5924033274383	-240.24467278455936	-179.15883104164385	-117.61680311774879	-56.03989557204873	5.1505850362818215	65.71667037790878	126.1537450428597	187.14053185100238	249.3557536222049	313.1360086322862	377.4493969808693	440.92189422352845	502.17947591583766	560.2283954915594	615.5960178972082	669.1899859574869	721.9179424970982	774.4013374025396	826.1168488074858	876.254961907407	924.0061618977722	968.7227939639787	1010.4046432511337	1049.2133548942718	1085.3105740284275	1119.0054866390951	1151.197442113611	1182.9333306897713	1215.260042605372	1248.443980089437	1279.6295933359013	1305.1808445299284	1321.4616958566821	1326.2312321693976	1322.8290289936026	1315.9897845228961	1310.4481969508786	1308.7014323799867	1304.2965285480059	1288.5429911015594	1252.7503256872703	1188.995418375631	1092.4246769326137	958.9518895480587	784.490844411808	571.2844164494956	346.891827529927	145.20138625770085	0.10140123741576396
-869.655947886203	-826.8827308955426	-782.9346178351216	-736.6367126351792	-686.8141192259544	-632.7147820567926	-575.2780076534598	-515.8659430608279	-455.84073532376897	-396.2675867413409	-337.0239206293465	-277.6902155577745	-217.84695009661385	-157.21890909074042	-96.10810248457754	-34.96084649743571	25.776542651374704	85.85041338371929	145.7777726861674	206.26829218646424	268.03164351235523	331.42439765256023	395.39072303969743	458.5216874673596	519.4083587291394	577.0328755172187	631.9416601181349	685.0722057170144	737.3620054989835	789.4545772578037	840.8175372217759	890.6245262278358	938.0491851129192	982.4325742107069	1023.7854318418583	1062.2859158237777	1098.1121839738694	1131.5833175743044	1163.5820917663232	1195.1322051559334	1227.2573563491428	1260.2067756033903	1291.1318197818473	1316.409377399117	1332.4163369698017	1336.9195810386418	1333.2459682709211	1326.112351362061	1320.235583007482	1318.1079432505696	1313.3234215265618	1297.251434618663	1261.2613993100751	1197.4403186531122	1100.74554077653	966.8520000781948	791.4346309559733	576.6070680529685	350.2377469932308	146.6338036460472	0.10237388070474354
-841.1996889621278	-798.7385961235061	-755.1277557961982	-709.2174204915176	-659.8578427207777	-606.3122829273976	-549.496033283215	-490.73739389217263	-431.3646648582136	-372.4141481399938	-313.7541531150216	-254.9609910155187	-195.61097307370636	-135.4300664654553	-74.74286214123161	-14.023606995150669	46.253452078672304	105.81787302426294	165.21443313821024	225.19171455524406	286.4982994100943	349.5160073145633	413.1596077887431	475.97710782979806	536.5165144348925	593.7297250538464	648.1841989471003	700.8512858277503	752.702335408892	804.4060553737179	855.4205852858041	904.9014226788236	952.0040650864481	996.0574041263894	1037.0839077525134	1075.2794380027233	1110.8398569149235	1144.0947132796541	1175.9083028979962	1207.278608323668	1239.2036121103868	1271.9141250317145	1302.572270740595	1327.5730011098171	1343.3112680121692	1347.564050919731	1343.6364397017446	1336.2155518267436	1329.9885047632615	1327.4363781876418	1322.2161006074718	1305.7785627381495	1269.5746552950725	1205.7158007581397	1108.9555486652575	974.7079803188318	798.3871770212705	581.961128041596	353.61345451529144	148.0816855444557	0.1033502311876342
-813.0042603824337	-770.8478275329913	-727.5668673755823	-682.0368526022401	-633.133255904998	-580.134665621209	-523.9321326695022	-465.8198236138256	-407.09190501812776	-348.75554891075194	-290.66994917762105	-232.40730516905262	-173.5398162353646	-113.79520203149605	-53.52326343087109	6.770678388464741	66.58130224846597	125.62006914952511	184.46556880578635	243.91317310983192	304.75825395424397	367.4131159596663	430.7577946589883	493.28925831316127	553.5044751831362	610.3191094437661	664.3236089255128	716.5271173727393	767.938778529809	819.2555613784533	869.9257358498741	919.0853971126414	965.8706403353247	1009.5973156266568	1050.3002928560243	1088.1941968329756	1123.4936523670603	1156.5392055573684	1188.1750876611538	1219.3714512252125	1251.0984487963392	1283.5673530162242	1313.9539169061431	1338.6750135822665	1354.1475161607648	1358.1604513459088	1353.9914601943678	1346.2903373509118	1339.7068774603097	1336.706808653453	1331.0195930057207	1314.190626078614	1277.7653034336338	1213.8880774487325	1117.0996277676693	982.5396908506549	805.3480031579006	587.3368926641984	357.0090534026667	149.5397709210051	0.10433076691324958
-785.0697018800305	-743.2103741846163	-700.2517903438712	-655.0946942124648	-606.6398296450662	-554.1811358021188	-498.5853330671599	-441.1123371295013	-383.0220636784542	-325.29241486417055	-267.77323868016344	-210.0323695807862	-151.63764202039226	-92.31881826314536	-32.453371812450854	27.419296018475578	86.75978391641824	145.26010274152384	203.53791204738832	262.4422835609701	322.8222890092275	385.1253273249336	448.1921062641188	510.4616607886286	570.373025860308	626.8004561073476	680.3590848233179	732.0992649681347	783.0713495017136	834.0032365766978	884.3330051166388	933.176279237816	979.6486830565083	1023.0522715477729	1063.4348231217816	1101.0305470474843	1136.0736525938314	1168.9161146082597	1200.3809702521555	1231.4090222653929	1262.941073387845	1295.1679499925006	1325.2805729848126	1349.7198869033482	1364.9268362866756	1368.703941161055	1364.3000235035174	1356.3254807787878	1349.390710451589	1345.9447270316798	1339.7910132089512	1322.5716687183299	1285.9287932947404	1222.041248629259	1125.2349442375585	990.3725515914624	812.3167421627943	592.7222585180823	360.41212760267496	151.00144745662587	0.10531611998867085
-757.3960531878315	-715.8261851390031	-673.1823624716667	-628.3906305673141	-580.3770348074372	-528.450899134022	-473.4546617310303	-416.6140393429173	-359.1547487141386	-302.0253718108078	-245.0659514856711	-187.83939581313248	-129.90861286759622	-71.00541763468904	-11.537252744928821	47.91953225994395	106.78858783818876	164.7410747822743	222.438195221506	280.7886616193983	340.7011864394657	402.66224514742703	465.4693652178176	527.4978371273767	587.1229513528435	643.173192464958	696.2898214104595	747.567293230088	798.1000629645832	848.649222273137	898.6424092887491	947.1738987628718	993.3379654469564	1036.4222347259995	1076.487734519174	1113.7888433791973	1148.579939858787	1181.2247606331382	1212.5244748673583	1243.389609849033	1274.7306928657476	1306.717406396123	1336.556053682922	1360.7120931599438	1375.650983260986	1379.1896792090467	1374.5511233839181	1366.3097549545923	1359.0400130900607	1355.1756257059974	1348.5874757048043	1331.0057347355678	1294.160574447372	1230.259414204086	1133.4186642287157	998.231982459051	819.2930268328817	598.1051222005531	363.81026106263386	152.4601028322484	0.10630692252097897
-729.9833540387463	-688.6952094567703	-646.358421529566	-601.924346911906	-554.3443422585618	-502.94316128081095	-448.5391459159518	-392.3240351577879	-335.4895680001233	-278.95504556121875	-222.55001745716282	-165.83159542850137	-108.3568912157802	-49.859502620409785	9.221028312740094	68.2686734779349	126.66740476944005	184.06608625379462	241.17315068663186	298.96192299585863	358.4057281093817	420.0334731642113	482.5963941337703	544.4013092005847	603.7550365471806	659.4367459369669	712.1150134568834	762.9307667747527	813.024933558397	863.1936597724585	912.8539645688579	961.0780853963346	1006.9382597036285	1049.7071679976004	1089.4592630175916	1126.4694405610637	1161.0125964254787	1193.4644638328157	1224.604125703121	1255.311502380959	1286.4665142108927	1318.2172126626717	1347.7841737067924	1371.6561044389355	1386.3217119547826	1389.612824333763	1384.733753590296	1376.2319327225482	1368.6547947286867	1364.4249970600824	1357.4660949809231	1339.5768682086014	1302.5560964605093	1238.626674077583	1141.7079538949345	1006.1434033712194	826.2764899650938	603.4733803089172	367.1910377298617	153.90912472880314	0.10730380661725501
-702.831644165687	-661.8173961985384	-619.77980528817	-575.6955284913618	-528.5412228648938	-477.6571279063797	-423.8378128767653	-368.2414294778302	-312.02612941135357	-256.08206192596083	-200.22736645765997	-144.01217998930517	-86.98663950375031	-28.885575694592568	29.817405901598768	88.46400603751124	146.39592546583245	203.23823813810057	259.74951080125646	316.97168340109135	375.9466958833969	437.2486151123488	499.58001562566045	561.1755988794298	620.2700663297549	675.5905439437422	727.8338557325338	778.1892502182803	827.8459759231328	877.6366903793488	926.9676871596159	974.8886688467293	1020.4493380234827	1062.9070341988381	1102.3496445864228	1139.072693326031	1173.371704557457	1205.6345444081028	1236.6184469558013	1267.1729882659947	1298.1477444041232	1329.668859227727	1358.9687477627426	1382.5563928272052	1396.9407772391507	1399.9685353790824	1394.8369078773762	1386.0807869268765	1378.2350647204278	1373.7183334776103	1366.4839855249481	1348.3691132157019	1311.2108089031321	1247.2271281541168	1150.159979390005	1014.1322342457643	833.2667643563611	608.8149294404803	370.5420415516763	155.34190082722043	0.10830740438458
-675.9409633015662	-635.192694424929	-593.4463515180787	-549.7038605508025	-502.9671474928871	-452.59200467462284	-399.3496898683122	-344.36532720676075	-288.7640408227743	-233.40704671559143	-178.0999283501838	-122.38436105795599	-65.80202017031263	-8.088139331522381	50.24781456269005	108.50281630373587	165.9738406830263	222.26063141720823	278.17400792387036	334.827558545837	393.3348716259326	454.31727472890196	516.427052307172	577.8242280350896	636.6688255870025	691.6340139056516	743.4455430073547	793.3423081768229	842.563204698768	891.9784553984938	940.9835932636754	988.6054788225805	1033.8709726034767	1076.0217961659746	1115.1591151950565	1151.5989564070474	1185.657346518272	1217.7343225598102	1248.5659628217575	1278.972355908965	1309.7735904262836	1341.0738365268676	1370.1135905570918	1393.4174304116352	1407.5099339851756	1410.2519711888822	1404.8495799998836	1395.8450904117988	1387.7808324182454	1383.0811273422569	1375.698261824521	1357.4665138351418	1320.220161344221	1256.1448763380552	1158.8319068677197	1022.223895000483	840.2634828036138	614.1176661925484	373.85085647539546	156.7518188084306	0.10931834793003492
-649.3113511792934	-608.82105319656	-567.3578979898899	-523.9490283353463	-477.62158700899244	-427.74699724943224	-375.0738041454308	-320.69483324829406	-265.7029101093278	-210.93062574066568	-156.16963299775324	-100.95135019686384	-44.80719565427091	12.528303994518051	70.50818883705901	128.3823906416738	185.40084117668422	241.1363670731355	296.453374412966	352.5391641408376	410.5810372014121	471.2490557509354	533.1443267919901	594.3507185387431	652.952099205361	707.566583243065	758.9492700512922	808.389505266534	857.1766345252822	906.2190961345813	954.9016990836885	1002.2283450324147	1047.2029356405699	1089.0514167352742	1127.8879108128833	1164.0485845370622	1197.869604571476	1229.7631184887493	1260.4451974973476	1290.7078937146957	1321.3432592582185	1352.4336349956748	1381.222516796161	1404.2436892791072	1418.0309370639434	1420.458290607042	1414.760763712545	1405.513616021537	1397.2921071751018	1392.5388710376985	1385.166038367285	1366.9531141451932	1329.679603352756	1265.4640185337666	1167.780902481871	1030.443805553174	847.2662781037828	619.3694871624278	377.10506644833754	158.13226635336423	0.11033726936070089
-622.942847531782	-582.7024215740536	-541.5142824742048	-498.4307170901153	-452.50401227966466	-403.1213112947032	-351.0091829629632	-297.22905250614775	-242.84234514596	-188.6534248117418	-134.43841026339035	-79.71635896844171	-24.006328394431968	32.959251809243	90.5944632657478	148.10001541638712	204.67661770246576	259.86854608789764	314.5943426270333	370.11611589683287	427.69597447425593	488.05356191551084	549.7386616937983	610.758592261567	669.1206720712661	723.3876793763495	774.3442316342897	823.3304061035649	871.6862800426526	920.358753892297	968.7220208223064	1015.7570971847558	1060.44499933172	1101.9958587429983	1140.5362674092912	1176.421932449023	1210.0085609806183	1241.720252395731	1272.2546751789291	1302.3778900880102	1332.8559578807717	1363.7497450697276	1392.2993411862687	1415.039641516503	1428.505541346539	1430.5826524774393	1424.5594527700848	1415.0751366003124	1406.7688983439575	1402.117056947611	1394.9444296408801	1376.912958224128	1339.6845844977165	1275.2686546456189	1177.0641323862494	1038.817385821634	854.2747830537983	624.558288947424	380.2922554178201	159.47663114295153	0.11136480078365885
-596.8354920919412	-556.8367486180277	-515.9153427416211	-473.14861206022783	-427.61389417135473	-378.7141524743275	-327.1548535757477	-273.96708988403606	-220.18195380761335	-166.5760697393748	-112.90819001011404	-58.68259893509955	-3.403580829599605	53.200201638369705	110.50257238980143	167.6529769929409	223.8008610160334	278.4602694435125	332.6036449245648	387.5680295245649	444.6904653088875	504.7403969596928	566.2168796262818	627.0513710747404	685.1753290711551	739.0967297258742	789.6296225262929	838.1645753040684	886.0921558908582	934.3975699763281	982.4445746821816	1029.1915649881303	1073.5969358738857	1114.8550850254107	1153.10442095367	1188.719354875878	1222.0742980092505	1253.6050444815662	1283.992920062861	1313.9806334337347	1344.3108932747873	1375.0236571846062	1403.347878433735	1425.8097592107051	1438.9355017040484	1440.6202156439522	1434.234640927229	1424.518424992347	1416.2112152777745	1411.84117745567	1405.0905501329494	1387.430090150219	1350.3305543480844	1285.6428845779792	1186.7387627346477	1047.3700557236612	861.288630450591	629.671968144843	383.4000073311613	160.778300858123	0.1124015743059899
-570.988919026881	-531.2236425176183	-490.56064535719054	-448.1022068944329	-402.9506064781806	-354.52473332887024	-303.50991615334533	-250.90809353005108	-197.7212040374326	-144.69868330126766	-91.57995513666408	-37.851940406062276	16.99844002809735	73.24814036016488	130.22961501165236	187.03919346086218	242.7732051860969	296.9138054503835	350.48645265564636	404.9024309885348	461.5730246356973	521.3171646051917	582.5843691907072	643.2318035073419	701.1166326701936	754.6932265566469	804.8047740932345	852.8916689687757	900.3943048720901	948.3357072632604	996.0694286874237	1042.5316534609801	1086.6585659003301	1127.6290071963035	1165.5924460374472	1200.941007986737	1234.06681860715	1265.4170399420414	1295.6589799562857	1325.5149830951382	1355.7073938038523	1386.2559636659525	1414.3700728180468	1436.5565085350124	1449.322058091728	1450.5689443666097	1443.7811326522326	1433.8380238447085	1425.6190188401517	1421.7237143732318	1415.632490532847	1398.5459232464534	1361.6645884415052	1296.628194914544	1196.8329829384547	1056.1143256552073	868.3075962067722	634.7045119221606	386.4221668785443	162.03399934013603	0.11344757114796016
-545.4011402404999	-505.86134797601716	-465.44867206376915	-423.29022885599073	-378.5131347049165	-330.5522939055784	-280.07376252419556	-228.05138456978432	-175.45900405136086	-123.01937614370541	-70.45090068465376	-17.22088867780571	37.20334887323894	93.1060122631019	149.77734697929085	206.2591098075349	261.5930575335632	315.2280917324619	368.2416931367454	422.11848726828526	478.3430996489526	537.7834685123088	598.840782938673	659.2995447200544	716.9442556484619	770.1769215122304	819.8695640849985	867.5117091367306	914.5928824373917	962.1734149172727	1009.596858147973	1055.7775688614179	1099.6299037895335	1140.317331979586	1177.9997717402027	1213.0862536953507	1245.9858084689981	1277.15668395284	1307.2539971094836	1336.982082169265	1367.0452733625193	1397.443664399652	1425.3603869113545	1447.274332008387	1459.6643908015114	1460.4380245700365	1453.2169752674647	1443.051555015847	1434.9920759372333	1431.7251072223692	1426.4822463367782	1410.1313478146787	1373.540266190289	1308.0956189563183	1207.259075439446	1065.0110679248414	875.3320286976755	639.6742697275271	389.3776217216123	163.25379507155586	0.11450016898257577
-520.0697620708911	-480.7477688249285	-440.5776333986617	-398.71121361178655	-354.3003672839984	-306.7960811283669	-256.8458574314552	-205.39632737320014	-153.3941221335387	-101.53575588011624	-49.517274731412584	3.2153922063838394	57.2163158270846	112.77825098820801	169.14868840209905	225.31380274480938	280.2597686923906	333.4012332420888	385.8667326759268	439.21327559712205	494.99787060889156	554.1369123259952	614.9843394093621	675.2534765314638	732.6576483647721	785.547631080829	834.8240068474593	882.0248093315581	928.6880722000216	975.9109636744453	1023.0271901952293	1068.9295927574747	1112.511012356282	1152.9197148766987	1190.3256657635563	1225.1542553516322	1257.8308739757047	1288.8246466846228	1318.7796373835213	1348.3836446916066	1378.3244672280855	1408.582861161655	1436.3114128589787	1457.9556662362106	1469.9611652095057	1470.2394475950086	1462.5660268088272	1452.1824101670593	1444.330104985803	1441.792784952837	1437.5227892426624	1422.0146234014603	1385.7627929754124	1319.8735766836362	1217.9003459369956	1074.0082453192888	882.3624194143158	644.6056815792638	392.2915202648738	164.45109269527487	0.11555609459602824
-494.9923908561516	-455.88080889606016	-415.9457398991769	-374.36369682870935	-330.31119264786565	-283.2553419211541	-233.82566561828426	-182.94228631026616	-131.52532656810973	-80.24543012393144	-28.775325354273075	23.461738203217134	77.04251101089092	132.26929017650755	188.3465593894561	244.20434898453303	298.7726892965348	351.43133493160224	403.35893758125263	456.18387320834813	511.53451777575003	570.3750996911997	631.0132571419553	691.092480760154	748.2562611779337	800.8051717506446	849.6681167264888	896.4310830768808	942.6800577732357	989.5486242708554	1036.3607519605907	1081.9880067171798	1125.3019544153603	1165.4358113890803	1202.5693958091258	1237.1441763054927	1269.6016215081775	1300.4215983080483	1330.2375666394628	1359.721384697652	1389.5449106778462	1419.669655727908	1447.215742806237	1468.592947823862	1480.2110466918152	1479.9852047823013	1471.8521453122194	1461.253980959642	1453.632824402643	1451.8741765143884	1448.6370909484167	1434.02400955336	1398.1373741778514	1331.7904880768308	1228.6401001304762	1083.053820625273	889.3992598477074	649.5231874956909	395.18901091283715	165.63929685418537	0.1166120747745088
-470.16663293437426	-431.25837202111603	-391.5512021026191	-350.2462141736447	-306.5444992289542	-259.9293232078551	-211.0126518278397	-160.6886257509466	-109.85138563921458	-59.146006488579275	-8.221300630564755	43.52298526940785	96.68710454591732	151.58356346902775	207.37388005074405	262.93182523855614	317.13116997995405	369.31650175334295	420.7156741607878	473.02735733526896	527.9502214097663	586.4956342528733	646.9257546756353	706.8154392247109	763.7395444467586	815.9493600098816	864.4019080679612	910.7306438963228	956.5690227702926	1003.0866674425832	1049.5978705754576	1094.953092308565	1138.0027927815547	1177.8652770181714	1214.730229578531	1249.0551799068458	1281.2976574473264	1311.9482089937771	1341.6294507383757	1370.9970162228924	1400.7065389890981	1430.7001498743616	1458.0659688984488	1479.1786133767228	1490.4127006245471	1489.6872874726907	1481.0991888135416	1470.2896590548921	1462.8999526045366	1461.916710856777	1459.7081231519603	1445.9877658169435	1410.4692151785832	1343.6747731162366	1239.3616437192622	1092.095756629519	896.4430414888657	654.4512274951294	398.095242070011	166.8318121911797	0.1176648363042089
-445.59009464365533	-406.8783620318028	-367.39223054629593	-326.35730131348066	-282.9991754597024	-236.8172719123872	-188.40628080328057	-138.63471006520822	-88.37106763099605	-38.23509258749024	12.148551362380623	63.40396936166745	116.15526655342106	170.7255045067937	226.23357049534275	281.4973082187268	335.3345613766046	387.05483865964976	437.93430872259495	489.7408052111881	544.2421617711767	602.4961196559651	662.7200505495834	722.4212337437183	779.1069485300566	830.9800123467423	879.025395217749	924.9236053135072	970.3551508044488	1016.525363925707	1062.7388731712276	1107.825131099659	1150.6135902696503	1190.2077672654102	1226.8074347733902	1260.8864295056023	1292.9185881740589	1323.4051489124681	1352.9569555413239	1382.2122533028164	1411.8092874391364	1441.670445376963	1468.8546832809327	1489.7050995001719	1500.5647923838055	1499.3576870069517	1490.3310153486934	1479.3128361141062	1472.1312080082653	1471.8678169297566	1470.6188575512117	1457.7341517387733	1422.5635213585836	1355.354851782186	1249.9482824027261	1101.0820161187503	903.4942558288046	659.4142415958996	401.03536214090377	168.04204334915013	0.11871110597131983
-421.26038232209055	-382.73868275982716	-343.46703576751486	-302.69549391510515	-259.67410977254895	-213.91843495866803	-166.00601728776627	-116.7799036230178	-67.08314082759705	-17.510296034094836	32.33798254723135	83.10952643670748	135.4521671546595	189.69954693083045	244.92855083263217	299.90187463689335	353.382214120443	404.64445060286164	455.0122075747371	506.3212940694094	560.4075191202178	618.3741595454246	678.394363302981	737.908746135761	794.3579237866381	845.8969452494292	893.5385925217247	939.0100808520574	984.0386254889614	1029.864984456305	1075.7840868792998	1120.6044046584932	1163.134409694432	1202.462937632237	1238.8002790953221	1272.637088451675	1304.4640200692843	1334.7930882347807	1364.2217469093732	1393.3688099729145	1422.8530913052573	1452.57664401166	1479.5744780990071	1500.1648427995892	1510.6659873456958	1509.008394725859	1499.571482953575	1488.3469037985801	1481.326309030612	1481.6749236830806	1481.2522658440887	1469.0914268654128	1434.2254980988287	1366.6591440550126	1260.2833218802411	1109.960561879691	910.5533943585388	664.4366698163218	404.03451953002366	169.28339497098898	0.11974761056203288
-397.17510230777333	-358.8372380368932	-319.7738283035808	-279.25932764540374	-236.56819059992955	-191.23205927061264	-143.81132602445356	-95.12357079433959	-45.98637351315807	3.0307755581786644	52.35074484665784	102.64449245124155	154.58297647089194	208.5101243821652	263.4617411719943	318.14660120490595	371.27347884542723	422.0834425353192	471.94673702527894	522.7659011432381	576.4434737171276	634.1273575662026	693.9469114750111	753.2768582194245	809.4919205753143	860.6999752061466	907.9415143257626	952.9901840355976	997.6196304370883	1043.1057997704565	1088.733838831074	1133.2911945530977	1175.5653138706857	1214.6304436200912	1250.7080302459458	1284.3063200949769	1315.9335595139112	1346.112697131375	1375.42549070359	1404.468400268677	1433.8378858647573	1463.414847554402	1490.2179454979916	1510.5502798803554	1520.7149508863245	1518.65140197019	1508.8444496640868	1497.4152537696114	1490.4849740883596	1491.2854600665032	1491.4913197285105	1479.8878507434267	1445.2603507802958	1377.4160699150507	1270.2500678511817	1118.6793566990661	917.6209485690832	669.542952174717	407.11786264187947	170.56927169958863	0.12077107686253952
-373.3318609388002	-335.1719316947085	-296.31081869180184	-256.0473381712652	-213.68030637428365	-168.75739177213921	-121.82167175650251	-73.66507594914113	-25.07953397182281	23.39051457589903	72.19059018332766	122.0137033619805	173.55286462337506	227.1616705018224	281.8360616228083	336.2325646346121	389.00770618551314	439.3699194093607	488.73526338228265	539.0717036659773	592.3472058221422	649.753317363248	709.3759136048541	768.5244518132927	824.5083892548954	875.3889187050963	922.2341749757344	966.8640283877505	1011.0983492620862	1056.2480806042402	1101.5884561579478	1145.8857823515023	1187.9063656131964	1226.7099407304122	1262.5299559268797	1295.8932877854186	1327.3268128888478	1357.3646457729096	1386.5698527850388	1415.512738225593	1444.7636063949312	1474.1811577811372	1500.7776776232042	1520.8538473478504	1530.710348381796	1528.298700080718	1518.1737735161278	1506.5412776884955	1499.6069215982907	1500.6468550297773	1501.2189909023948	1489.9516829193776	1455.47328478396	1387.4540493426332	1279.7318260149198	1127.1863633635992	924.697409951452	674.7575286894054	410.31053988097915	171.91307817784127	0.121778231659031
-349.72826455326464	-311.7406675649772	-273.0762174694829	-233.05806115957517	-191.00934552804708	-146.49367938716284	-100.03651922706993	-52.403783457386766	-4.361390487731811	43.57131340563796	91.86127047991118	141.2219951256379	192.36700173336817	245.6586189308291	300.0544322944562	354.16084163786195	406.58424677465894	456.5019861773267	505.3751529538128	555.2357788709323	608.1158956954996	665.2496425815116	724.679588231693	783.650408735951	839.4067801841926	889.9635922344822	936.4165888175143	980.6317274321402	1024.4749655772125	1069.2920976937348	1114.3482659913216	1158.388449621738	1200.15762773675	1238.7010844646393	1274.265323839743	1307.3971548729135	1338.6433865750037	1368.5496043300448	1397.6564990147856	1426.5035378791533	1455.630188173076	1484.8716764678138	1511.2462666199635	1531.0679818074545	1540.6508452082164	1537.9622803982197	1527.583312545599	1515.74836721653	1508.6918699771873	1509.7065375226566	1510.3182510636602	1499.11118293983	1464.6695054907984	1396.601502318094	1288.6119020708295	1135.429544660015	931.7832699966602	680.1048393787077	413.63769965183167	173.32821904863934	0.12276580173769867
-326.3621269500985	-288.541511114264	-250.06834861758426	-210.29009279921416	-168.5541969983084	-124.44010796549775	-78.4552460973168	-31.3390252017762	16.169140913113445	63.57509506898967	111.36570660608234	160.2731014942695	211.02940570342912	264.0045068526964	318.11933915823545	371.9325984854675	424.00298069981363	473.4785214552295	521.8646155598069	571.2559976101721	623.7474022029513	680.6144825262561	739.8565661341394	798.6538991721399	854.1867277857953	904.4239186364802	950.4888204489092	994.293402463633	1037.7496339212025	1082.2380579716253	1127.0135134027425	1170.7994129118517	1212.3191691962509	1250.6036634132533	1285.9136505602312	1318.8173540945725	1349.8829974736645	1379.667993207574	1408.6865100170846	1437.4419056756606	1466.437537956765	1495.4837309605127	1521.618674093628	1541.1875230894861	1550.5354336814628	1547.650043280987	1537.0889160117026	1525.0520976753062	1517.739634073495	1518.4294587748382	1518.7110564153984	1507.25179939811	1472.7190601259076	1404.7439300551184	1296.812376855641	1143.3740872507653	938.878747963783	685.601094211571	417.11605518535663	174.82360856995393	0.12373205017694396
-303.2320917715773	-265.5731743485662	-227.2859898916774	-187.74227136703317	-146.31375174075575	-102.59561906054499	-57.07688170041092	-10.470003115941061	36.512553237277004	83.40190512764694	130.70349521953725	179.16634740130746	229.53948556131735	282.19928562087887	336.0315316331135	389.54935968409495	441.265905859897	490.30149851377354	538.2052350676981	587.1334052108255	639.2422986323087	695.8481691439977	754.9071270485252	813.5352467712196	868.8486027374086	918.7702461691557	964.4511354754623	1007.8492058620639	1050.9223925346976	1095.085913157017	1139.584115224354	1183.1186286899567	1224.391083507075	1262.4179985228943	1297.4754481603466	1330.1543957363006	1361.0458045676244	1390.7192337468223	1419.6586254689425	1448.3265177046678	1477.185448424682	1506.0195508858424	1531.8993394897097	1551.2169239240163	1560.3644138764967	1557.3535251573767	1546.6743980668487	1534.4367790275965	1526.7504144623042	1526.8506591357884	1526.4753011813925	1514.4877370745912	1479.7513632908608	1411.995158700801	1304.4104317555114	1151.0540733012149	945.982974184136	691.229582959447	420.728579018119	176.3901994600714	0.12468138522400805
-280.33701012081053	-242.83453090873687	-204.72803249098413	-165.41349566187318	-124.2869012157249	-80.95909315160006	-35.900368287519434	10.204113353756323	56.669191749466535	103.05131977832951	149.8734019249797	197.89995557553036	247.89549811609496	300.24201013131903	353.7913249999773	407.01273929937645	458.3755496068233	506.9736642873384	554.3994388567969	602.8698406187877	654.6018368768996	710.9515800415678	769.8319629506145	828.2950635487086	883.3929597805187	933.0030294445497	978.3038497546523	1021.2992977785132	1063.9932505838192	1107.8355511656246	1152.0599062284502	1195.3459884041858	1236.3734703247203	1274.1445438292458	1308.9514775861696	1341.4090594712031	1372.1320773600564	1401.7024975232525	1430.5709998105558	1459.1554424665428	1487.8736837357897	1516.4825914405462	1542.0950717137614	1561.1630402660564	1570.1384128080538	1567.0601714732636	1556.315564086751	1543.878904896469	1535.7245081503715	1535.022701234918	1533.7278640905993	1520.9903897964125	1485.9606714313543	1418.5260956355899	1311.522023293956	1158.5208088524566	953.0948067570966	696.9653653444151	424.44980851309566	178.01445405235717	0.1256197514183424
-257.6757331009105	-220.32445443563222	-182.39336761472964	-143.30266448257862	-102.4725368835548	-59.52941071796155	-14.924648109812605	30.684154760950594	76.63940171438672	122.5229152177542	168.87419232711076	216.47214874571392	266.09570017682114	318.1317352799569	371.3990345397112	424.3243513969413	475.3344392925045	523.4977657103016	570.4496543064104	618.4671427799526	669.8272688300498	725.9255928257951	784.631765816169	842.9339615201233	897.8203536566092	947.1227230747005	992.0472791439568	1034.6438383640584	1076.9622172346872	1120.4868599131582	1164.4407211873233	1207.481383502669	1248.2664293046819	1285.7837533679888	1320.3424997837792	1352.5821249723836	1383.1420853541329	1412.6169561123236	1441.4217874821193	1469.926748461651	1498.502008049049	1526.8763078213647	1552.2126796713346	1571.0327280706163	1579.858057490867	1576.7574276745208	1565.9882194471224	1553.3549689049917	1544.6622121444495	1542.9981477016363	1540.5856238719753	1526.9311513907091	1491.5412409930807	1424.5076482399306	1318.2631079944888	1165.8255999455832	960.2131037820413	702.7835010885535	428.25428103326317	179.6828346801764	0.1265530932993982
-235.24711181498662	-198.04181857010522	-160.28088646213587	-121.40867662799056	-80.8695502045813	-38.30545223892493	5.851336581542327	50.97095165927938	96.42352839674518	141.8162676426406	187.70463203063426	234.8811496406366	284.13834855255817	335.86751596273467	388.85497553320215	441.48581004242175	492.14510226885477	539.8765497170426	586.3583087958485	633.9271506402155	684.9198463850872	740.7710851035112	799.3072276209527	857.4525527009813	912.1313391071664	961.1297816716487	1005.6817395008541	1047.8829877697797	1089.8293016534226	1133.0397273153321	1176.7263948732668	1219.5247054335382	1260.0700601024566	1297.3360811748062	1331.6492756992557	1363.6743719129483	1394.0760980530263	1423.461781089497	1452.20914292383	1480.6385041903604	1509.070185523423	1537.2041552250398	1562.2589722679822	1580.8328432927065	1589.523974939671	1586.4327392070238	1575.668169523677	1562.8414646762326	1553.5638234512935	1550.829561165354	1547.1654592544774	1532.4814156846196	1496.687328421736	1430.1107238942711	1324.7496423806256	1173.0197526216878	967.3367233583475	708.6590499139413	432.1165339415981	181.3818036768944	0.12748735540662692
-213.04999736615045	-175.98549695301128	-138.38948023242705	-99.7304308969525	-59.476832639142515	-17.286098193788007	26.42864353537591	71.06533460237809	116.02191706124738	160.9309532497063	206.3634866402519	253.1251809890748	302.02170005236576	353.44840707559314	406.1594632613351	458.49872930144755	508.8100658877866	556.1127632419393	602.127829704419	649.2517031454705	699.8808214353385	755.4889344815455	813.8590403407278	871.8514491067994	926.326470873674	975.0246598474329	1019.2075466828221	1061.016906146755	1102.594513006145	1145.4940412878582	1188.9167620585738	1231.4758456449238	1271.784462373541	1308.801981285379	1342.8725662786783	1374.6865799660006	1404.9343849599086	1434.2361440302327	1462.9312205758827	1491.2887781530367	1519.577980317873	1547.4695888483134	1572.240758409255	1590.570241887337	1599.1367921691997	1596.0735515166455	1585.3312196921272	1572.3148858332595	1562.4296390776576	1558.5695042554803	1553.5842489670617	1537.8125765052803	1501.5931901630138	1435.5062299790582	1331.0975829758793	1180.1545729218624	974.4645235853914	714.5670715426568	436.01110460107714	183.09782337587652	0.12842848227947978
-191.08324085751372	-154.15436322520586	-116.71804012482744	-78.2668260883079	-38.293275647576586	3.5297709381514224	46.80833050051868	90.96813414388215	135.4349129725988	179.86654823566883	224.84952176066548	271.20246551980506	319.7440114853041	370.87346351447286	423.3128130049951	475.36472323964904	525.3318575012125	572.2091532193697	617.7606444114303	664.4426392416116	714.7114458741296	770.0800185667276	828.2878959512568	886.1312627530941	940.4063036976172	988.8078122140921	1032.6250165473384	1074.045753646063	1115.2578604589744	1157.8496897464483	1201.0116575155362	1243.334695584957	1283.40973577343	1320.1819077353898	1354.013132468126	1385.619528804645	1415.7172155779515	1444.9392165099912	1473.5861748784732	1501.8756388500465	1530.0251565913609	1557.6760638879268	1582.1648470007055	1600.251779809518	1608.6971361941871	1605.6673100492596	1594.9531753281858	1581.7517259991394	1571.2599560302956	1566.2705396014253	1559.958871738685	1543.0960276798287	1506.4530826626087	1440.865073874738	1337.4228863037656	1187.2813668871997	981.5953625625497	720.4826256967788	439.9125303746766	184.8173561104878	0.12938241845740808
-169.34569339218572	-132.54729102754197	-95.26545733855906	-57.0167610008979	-17.317770690219348	24.14327467759783	66.99145522580339	110.68018083742916	154.66286139550698	198.62262879724778	243.16150299657872	289.1112259616058	337.30353966043515	388.1417401753161	440.3153400450692	492.0854059226581	541.7130044610468	588.168466583713	633.2591802961922	679.5017978745341	729.4129715947886	784.5452149658888	842.5944864283033	900.2926056553836	954.3713923204816	1002.4796933836672	1045.9344649518814	1086.9696904187833	1127.8193531780316	1170.106560606816	1213.0109160164482	1255.1011467017693	1294.9459799576214	1331.4763145605207	1365.0717352136796	1396.4739981019866	1426.424859410328	1455.5701701042335	1484.1721602717978	1512.3971547817573	1540.4114785028487	1567.8270355406223	1592.038046947886	1609.8843130142604	1618.2056340293677	1615.2014602507413	1604.5098418075668	1591.1284787969414	1580.0550713159623	1573.9852298325993	1566.4062062983041	1548.5031630354017	1511.4612623662154	1446.3581629617586	1343.8415088877991	1194.4514405587936	988.7280983891997	726.380772098386	443.7953486253734	186.52686421409373	0.13035510847986323
-147.83620607327893	-111.16315400087574	-74.03062307284692	-35.979134433566784	3.4507907725902847	44.55553254525269	86.97907546005985	130.20230523665384	173.70610759467678	217.1987711311601	261.2981959526927	306.84968504325275	354.69854138681825	405.2522919540629	457.16735966244147	508.66239141610413	557.9560341192011	603.9934502693467	648.6258647380117	694.4310179901316	743.9866504906413	798.885401285858	856.7795037476293	914.3360898291838	968.2222914837511	1016.0407579681961	1059.1362077539286	1099.7888766159936	1140.2790003294365	1182.2645417846734	1224.914372333602	1266.775090443491	1306.3932945816102	1342.6856557964531	1376.049135461418	1407.2507675311292	1437.0575859602102	1466.1281763884194	1494.6873311960514	1522.8513944485348	1550.736710211298	1577.9259590031406	1601.8671671563477	1619.4746974565737	1627.662912689475	1624.6634475669634	1613.9770245059829	1600.4216378497322	1588.815281941412	1581.7661375784114	1573.043131374875	1554.2053763991364	1516.8119857195281	1452.156404620566	1350.4694072514935	1201.7160999777357	995.8615891647178	732.2365704695571	447.6340967161438	188.21281002005944	0.1313524968862965
-126.55363000390253	-90.00082578606023	-53.012428526912956	-15.152845185155723	24.013517280516453	64.76766406182044	106.77224895212072	149.53533789519366	192.5649968348156	235.59455143412526	279.25836623371123	324.4160654935243	371.9272734735153	422.2041737466558	473.869187137999	525.0972937856191	574.0634738275899	619.6868512106503	663.863125116199	709.2321385342995	758.4337344550154	813.1014551334665	870.8436398849983	928.2623272900128	981.9595559289112	1029.4914605797194	1072.2305608109587	1112.5034723887736	1152.6368110793096	1194.3235211957326	1236.721861239291	1278.3564182582543	1317.751779300893	1353.8103854788696	1386.946094157421	1417.950616765178	1447.6156647307705	1476.6124069380103	1505.1298420914304	1533.2364263507461	1561.000615875671	1587.9762894722242	1611.659016531643	1629.029789091469	1637.0695991892433	1634.0407174438008	1623.330528799147	1609.6076967805802	1597.5408849133987	1589.6658254682725	1579.9865256973546	1560.3740615981694	1522.699509168241	1458.430706231608	1357.4225379183645	1209.126651185119	1002.9946929884809	738.0250805323709	451.4033120099647	189.86165586175028	0.1323805282161592
-105.49681002884746	-69.05917266228568	-32.209757695880896	5.4632124702099025	44.37151543582969	84.78077910973177	126.37203263631045	168.6801554688703	211.2400270607159	253.80986978690146	297.04127770947986	341.8091878122535	388.98853707902487	438.99673309316034	490.4210658362808	541.3912958895713	590.037183834217	635.2507209307627	678.9728211571933	723.9066291708541	772.7552896290902	827.1941710317345	884.7875372485728	942.071875991878	995.5836749739234	1042.832196715409	1085.217802970741	1125.113630302752	1164.8928152742744	1206.2834262521922	1248.433258819595	1289.8450403636248	1329.0214982714228	1364.8508392021693	1397.7631869032014	1428.574144393895	1458.0993146936262	1487.022251149808	1515.4983084220034	1543.550791497811	1571.20300536483	1597.9806122040013	1621.4187029696302	1638.5547258093616	1646.4261288708421	1643.3237570649233	1632.552042355278	1618.6688134687863	1606.2318991323275	1597.7235933846007	1587.3240515115886	1567.137894111094	1529.2697417809193	1465.3094811139288	1364.7880626832339	1216.7217030570077	1010.1266188034234	743.7276214339752	455.08390223344435	191.46324742993392	0.13344325154671893
-84.6645659596211	-48.33703146208139	-11.621465758471931	25.870162357277017	64.52588409123514	104.59594901833103	145.77948018892835	187.63781902224963	229.73230693751734	271.8459218064086	314.64818731041925	359.03026358349933	405.8833107595994	455.6304881101424	506.8229514564414	557.5438557572825	605.8763559714519	650.684329307865	693.9545419759589	738.4544824353	786.951639145455	841.1640111684447	898.611639976111	955.765077642749	1009.0948762426545	1056.063125412969	1098.0980650422139	1137.6194725817563	1177.0471254829638	1218.1443423521905	1260.0486064157408	1301.2409420549052	1340.202373650976	1375.8068787956183	1408.5002479220025	1439.1212246736725	1468.5085526941727	1497.357969705984	1525.793189747327	1553.794920935359	1581.3438713872365	1607.938032692146	1631.144530327387	1648.047773242288	1655.732170386178	1652.5152205651823	1641.6467820126143	1627.6098028185838	1614.8872310732015	1605.925690221847	1595.0265051309777	1574.4546760223213	1536.475203117605	1472.751166340963	1372.5379644261548	1224.4890758093477	1017.2579789267087	749.3505500217937	458.68225656771835	193.02096384498753	0.13453713410650822
-64.0557113494079	-27.83323165630928	8.753599310695543	46.069132825512845	84.4777201620488	124.21423547869317	164.99564447176974	206.40943572208576	248.0430978104485	289.7042269936093	332.08085023209577	376.08110216237935	422.6131174209317	472.1062495582949	523.0747277812914	573.5540002108141	621.5795149677566	665.9862508089018	708.8073090345932	752.8753215810656	801.0229203845529	855.0113546475721	912.3163426377732	969.3422198890884	1022.4933219354505	1069.1843465952368	1110.8714408246074	1150.0211138641655	1189.099874954516	1229.9063943903545	1271.5679866827431	1312.5441273968356	1351.2942920977862	1386.678247647202	1419.1569260925025	1449.5915507775621	1478.8433450462537	1507.6200411100515	1536.0154066508328	1563.9697182180746	1591.4232523612545	1617.8467864897202	1640.8331014522998	1657.5054789576918	1664.9872007145946	1661.620803817228	1650.6258469019003	1636.44114399044	1623.5055091046763	1614.2451021274712	1603.0354663858125	1582.2394910677199	1544.220065361213	1480.671704924744	1380.6154312984893	1232.4038924930578	1024.3897365190587	754.9064825683206	462.21113455755426	194.54156758469097	0.135656747661876
-43.66905975139515	-7.546602715834252	28.91658953700018	66.06125222438169	104.22812056358376	143.63670018189038	184.02157834662717	224.99611273513014	266.17366102473534	307.3863048494634	349.34102167007325	392.9635129040084	439.1794799687122	488.4248281983084	539.1762785936387	589.4207560722258	637.1451855515918	681.1550599008143	723.5301437951915	767.1687698615774	814.969270726826	868.7365805730898	925.9020398037173	982.8035903773563	1035.7791742526538	1082.19596018505	1123.5380241171513	1162.3186687883574	1201.0511969380673	1241.5697072613077	1282.9914822756152	1323.754600454154	1362.2971402700875	1397.4646891449033	1429.7328702933783	1459.9848158786137	1489.103658063709	1517.8089438655238	1546.1658797159507	1574.076086900641	1601.4411867052454	1627.7051091497844	1650.4810191917531	1666.9243905230148	1674.1906968354338	1670.6462026937086	1659.5003361538795	1645.1733161448203	1632.0853615954063	1622.6548152489336	1611.292515106383	1590.4074229831565	1552.4085006946564	1488.9870398773041	1388.9636514515983	1240.4412761590556	1031.5228547411946	760.4080353460489	465.68329574771957	196.03182112682376	0.136796663979171
-23.5034247187673	12.52402588848177	48.86865694582354	85.84764890335074	123.77818221115596	162.8644048189975	202.85833467529582	243.39895722813677	284.1252579256064	324.8936748749333	366.43045681991816	409.67930516350395	455.5839213086337	504.5870347908755	555.127487676294	605.1431501635789	652.5718924514199	696.1893310505467	738.1220677198509	781.3344505302639	828.7908275527177	882.3400680489722	939.3691260441033	996.1494767540148	1048.9525953946106	1095.0980661052456	1136.0979087190765	1174.5122519927106	1212.9012246827556	1253.1344058596767	1294.3191758493722	1334.872365291599	1373.2108048261134	1408.1659466767073	1440.2277294033076	1470.3007131498787	1499.2894580603818	1527.925156475915	1556.2455295261125	1584.1149305377423	1611.397712837573	1637.5112362254013	1660.0848863931324	1676.3010555057003	1683.3421357280386	1679.5971130672733	1668.2813488992965	1653.8167984421927	1640.625416914046	1631.1278157336938	1619.7392311229794	1598.8735555044989	1560.9446813008485	1497.613114210677	1397.525813036843	1248.5763498582592	1038.6582967538382	765.8678246274726	469.11149968298173	197.49848694916574	0.13795145482474216
-3.5576198047109333	32.37982468577466	68.61095356254503	105.429451211885	143.1290020200792	181.89841108108743	221.50696631956896	261.6190763678578	301.89914985828807	342.2278565709797	383.35091087719485	426.2302882959813	471.8279643463871	520.5936800966873	570.9282388120656	620.7202093069333	667.8581603957015	711.0876387250416	752.5821022706671	795.3719868405519	842.4877282426696	895.8221961791932	952.7179959290893	1009.3801666655245	1062.013747561664	1107.890764278661	1148.5511884296125	1186.6019781156033	1224.6500914377173	1264.6006150800854	1305.5511500590278	1345.8974259739093	1384.035172424098	1418.7817636305972	1450.6411523009676	1480.5389357644067	1509.4007113501127	1537.9691574447377	1566.2552766647473	1594.0871526840615	1621.2928691765997	1647.2634032696308	1669.641305903822	1685.6320214731902	1692.440994371752	1688.4792308105702	1676.979984268895	1662.3820700430228	1649.12430342925	1639.6370897292113	1628.317194265892	1607.5529723676148	1569.7327793627028	1506.4658709368941	1406.2451042055848	1256.7842366415864	1045.7970257177103	771.2984666850847	472.50850590810836	198.94832752949654	0.13911569196493828
16.169541437587384	52.02196420518032	88.14463141254409	124.80778749944952	162.2816769056674	200.73978065923305	239.9685261412398	279.6575773210453	319.4965981680073	359.3903694385631	400.1041390374679	442.6182716565565	487.9131319876634	536.4455748764351	586.5784157837626	636.1509603243491	683.0025141128975	725.8485573912411	766.9092689097358	809.2810020458683	856.0601101771243	909.1833440677258	965.9490440288344	1022.4959477583463	1074.9627929541589	1120.5741546281329	1160.8979570479894	1198.5879617954129	1236.297930452089	1275.9684598171593	1316.687487559595	1356.8297865658235	1394.7701297222732	1429.3118833945575	1460.9727878650347	1490.6991768952487	1519.4373842467435	1547.9414252755048	1576.1960417152861	1603.993656894282	1631.126694140687	1656.9598458355342	1679.1468805712072	1694.9138359929273	1701.4867497459152	1697.298251796248	1685.6073413934187	1670.8796101077774	1657.5806495096726	1648.1556233829465	1636.967984365411	1616.3607573083711	1578.6769670631327	1515.461253067989	1415.0647131091846	1265.0400595599544	1052.940004793532	776.7125777913786	475.8870739678666	200.38810534559576	0.14028394716610815
35.679245454943185	71.45161497583675	107.47084252120221	143.9837861155115	181.23730378323637	219.38957524450922	258.2440670021035	297.5155672544533	336.9188641999924	376.38273297864595	416.6918964963037	458.84506460034663	503.84094713815546	552.1435298908114	602.077902374195	651.4344300378875	698.0034783314702	740.4706615160893	781.1025890991546	823.0611193996414	869.5081107365252	922.4238908185453	979.0626649134977	1035.4971076789423	1087.7998937724394	1133.1483370764997	1173.1383083734377	1210.4703176705189	1247.8448749750087	1287.2380649655238	1327.7282710060892	1367.6694511320804	1405.4155633788737	1439.7560493565722	1471.222284974187	1500.7811297154558	1529.399443064116	1557.8424384717305	1586.0687452611598	1613.8353467230877	1640.899226148199	1666.5987994761738	1688.5982132426732	1704.143046632354	1710.4788788298722	1706.0598718969557	1694.1745194036125	1679.3198977969234	1665.9930835239688	1656.6564028423586	1645.6331812518265	1625.2119940626362	1587.6814165850521	1524.515203615994	1423.9278278990046	1273.3189416642822	1060.0881971420256	782.1227742188482	479.2599634070243	201.82458287524327	0.14145079219460066
54.9726786941692	90.66994752687916	126.59073891389815	162.95857540953523	199.99697956809933	237.8488565279881	276.3346417639528	315.1941533348333	354.1672092994693	393.20646669218814	433.1159384492661	474.9124764824667	519.6129327035536	567.6883559005068	617.4265823661713	666.5696452696085	712.8595777798799	754.9525255665279	795.1610843010181	836.7119621552978	882.8318673013135	935.5442155356243	992.0592531532375	1048.3839340737727	1100.5252122168495	1145.6134115465973	1185.2723362051868	1222.2491603792982	1259.2910582556124	1298.4095554198034	1338.6735830535238	1378.4164237374182	1415.9713600521332	1450.1140049046255	1481.3892925071013	1510.7844873980775	1539.286854116072	1567.6726755369277	1595.874307885798	1623.6131257251616	1650.6105036174972	1676.17849974461	1697.9919067656049	1713.316200958913	1719.4168586029648	1714.7697869853412	1702.6926174302193	1687.7134122709274	1674.3602338407923	1665.1124142549072	1654.2543647554282	1634.0217663662766	1596.6503001113738	1533.5436655929423	1432.777636726405	1281.596006005487	1067.2425659239118	787.5416722399865	482.63993377034865	203.2645225962186	0.14261079881676464
74.05102760208094	109.6781323874455	145.50547261601338	181.73328373098786	218.56180117557216	256.1186862007445	294.2413032885827	332.6944427289392	371.2428948116666	409.86309008015206	449.37802009192126	490.822316658034	535.2306115895504	583.080863666214	632.6243395425014	681.555632841573	727.569337186589	769.2927240095007	809.0837759774239	850.2331535662656	896.0315172519329	948.5446973229376	1004.9392033182135	1061.1567145892996	1113.1389104877342	1157.969477961264	1197.3001343424673	1233.92460456013	1270.6366135430378	1309.483056074624	1349.523506356913	1389.0707084465757	1426.4374064002843	1460.3854934267015	1491.473459342455	1520.7089431161658	1549.0995837164523	1577.4326149746098	1605.6136501726319	1633.3278974551877	1660.2605649669451	1685.6971821939044	1707.3245639873867	1722.4298465400464	1728.3001660445357	1723.4336929340539	1711.172734603984	1696.070632690256	1682.6807288287982	1673.4966437680528	1662.773114706507	1642.7051579551598	1605.4877898250113	1542.462582010866	1441.5573277427477	1289.8463756344868	1074.4040742999123	792.981888127287	486.03974460260724	204.7146869863015	0.1437585387989489
92.91558024873122	128.4774276728763	164.21626987458365	200.30910163141564	236.93291772093446	274.200169132454	311.965131702294	350.0175374785258	388.14711850922083	426.35397360510035	465.4796686274849	506.5761362003452	550.6953089476517	598.3218400969407	647.6712652900096	696.391840772222	742.1318227889413	783.4903475622184	822.8700712208558	863.6245298703442	909.1072596161736	961.4256958695495	1017.702871264537	1073.8157177409162	1125.641167238467	1170.2166851946233	1209.221871037434	1245.4968576926003	1281.881778085825	1320.4588000991462	1360.278231439946	1399.632414771943	1436.8136927588562	1470.5703608763722	1501.474525848052	1530.5542472094253	1558.837584496021	1587.1226154415242	1615.2874905722435	1642.9803786126433	1669.849448287187	1695.1534536161018	1716.5934898026594	1731.481237345896	1737.1283767448467	1732.0561067417666	1719.623699051789	1704.3999436332667	1690.9536304445535	1681.78791950989	1671.1434511170633	1651.1952356197482	1614.1182833716202	1551.205573480783	1450.2219600730493	1298.0502660286638	1081.5733142278687	798.4532322857418	489.4693667566997	206.18036892999433	0.1448900948774462
111.56803119713027	147.06944184333008	182.72465382326982	218.68746847068937	255.1116871193286	292.09458290720136	329.5073161894169	367.1645191253583	404.8808238744087	442.6798915760021	481.42149928977625	522.1744530554196	566.0075589126208	613.4119766949595	662.5682814115802	711.0794018655189	756.5482668598117	797.5465519429627	836.5209196453496	876.8867792428193	922.0595400112182	974.1874932048851	1030.3504579921275	1086.361135519746	1138.0322269345402	1182.3553779259455	1221.0380123539373	1256.9664986211271	1293.0272051301256	1331.337453760671	1370.9383803010085	1410.1020740165113	1447.1006241725524	1480.6688634695615	1511.3925983481986	1540.3203786841805	1568.500754353224	1596.7425562073527	1624.895739003818	1652.5705384761793	1679.3771903579936	1704.547405759178	1725.7987972950773	1740.4704529573955	1745.9014607378356	1740.6368299112478	1728.0452548850685	1712.7013513498823	1699.1797349962726	1689.9884375310507	1679.3691547259366	1659.4969983688775	1622.5470802478208	1559.7769710096445	1458.7740767369467	1306.208262371257	1088.7493928541041	803.9542916503331	492.9276163180533	207.66098293868995	0.14600759366832433
130.01017663352977	165.45587094517208	201.03222181739102	236.86988581076307	273.0995194858648	309.80324828767635	346.8690731987912	384.1364640862063	421.4448908169186	458.84146926343067	497.20389932026745	537.6175268874595	581.1676978650372	628.3519411108616	677.3165173141148	725.61987012181	770.8204431809603	811.4630091202849	850.0376564953306	890.020802843351	934.8888657015991	986.830351943462	1042.88212578686	1098.7931407858468	1150.312350494477	1194.385949785788	1232.749098808755	1268.334199031338	1304.073651921496	1342.1197916010372	1381.5046828071634	1420.4803229309252	1457.2987093633735	1490.6813599877835	1521.2278746563295	1550.0073737134119	1578.0889775034304	1606.2921966950119	1634.438103253694	1662.0981594692419	1688.8438276314191	1713.8795016100953	1734.9413015955527	1749.3982793581788	1754.6194866683595	1749.1744850712903	1736.4348752113976	1720.972767507917	1707.3602723800832	1698.1062358628042	1687.4664464536793	1667.633428265979	1630.7997054129758	1568.1987832033894	1467.2280917277333	1314.3260422719702	1095.9310461220625	809.4808472885431	496.410520680228	209.1544739305039	0.14711467275759524
148.24381274417868	183.6384110247648	219.14057121226372	254.85785521358818	290.89782493565076	327.3274860365659	364.05161917925403	400.93444877783696	437.8401992464365	474.8393319379568	512.8272559604285	552.9056173606648	596.1760621854786	643.1424009952357	691.9171024045127	740.0147995414388	784.9501255341444	825.2413910627347	863.4216170152225	903.027501831597	947.5957439518468	999.3545346997957	1055.298036934606	1111.1119063992746	1162.4817988367981	1206.308794404707	1244.3556709186619	1279.6006306088582	1315.0218757054906	1352.8065881620819	1391.9778688254717	1430.7677982658277	1467.408457053318	1500.608209212549	1530.9805525858774	1559.615268470099	1587.6021381620085	1615.7712963274184	1643.914291108208	1671.5630240152752	1698.2493965595158	1723.150204155813	1744.0218178349953	1758.2655025318782	1763.2825231812756	1757.667694850687	1744.7900331383494	1729.212103775184	1715.4964724921122	1706.1493525364185	1695.4515472208416	1675.6275073744837	1638.9016838264472	1576.493018667954	1475.5984190387012	1322.4092833405066	1103.1170099751873	815.0286802678526	499.91410723678314	210.65878682355176	0.14821496973127068
166.27073571532864	201.61875812847342	237.05129936320716	272.6528782411186	308.5080135837965	344.66861691655953	381.056170579645	417.5595496170199	454.0676290726511	490.6741048701533	528.2919564517313	568.0389841392375	611.0329882545245	657.7840239986729	706.3711660896748	754.2657441247514	798.9390877011235	838.8833697388634	876.6741364494508	915.9077773672169	960.1806820264935	1011.7603040884038	1067.59835372124	1123.3176052200868	1174.5408328800277	1218.1243054132606	1255.8582692004354	1290.7664650393162	1325.8726337276655	1363.3986179856436	1402.358668222995	1440.965136771862	1477.4303759643863	1510.4497699253718	1540.6508299502766	1569.1440991272216	1597.0401205443272	1625.1796145274884	1653.324010353699	1680.9649145377264	1707.5939335943374	1732.359976383293	1753.041161144317	1767.0729084621275	1771.890638921441	1766.1150818782316	1753.1082017734984	1737.4172718194984	1723.5895652284873	1714.1258255831615	1703.340677947975	1683.5022177578223	1646.8785404475982	1584.6816860092763	1483.8994726631443	1330.4636631865703	1110.3060203569225	820.5935716557434	503.4344033812788	212.17186653594916	0.14931212217536252
184.09274173322925	219.3986083026611	254.7660036255384	290.2564564553063	325.9314955454102	361.82796169034486	397.883943848802	434.012843020523	470.12806020524886	506.34641333059164	543.5983880356462	583.017886887378	625.7388124527529	672.277477771762	720.6798377765014	768.3742578720921	812.7891034636561	852.390617117221	889.796550042439	928.6625306098692	972.6441871900699	1024.047922723802	1079.7832384326348	1135.4104101083392	1186.4897135426866	1229.8328764420053	1267.257434170851	1301.832374008337	1336.6266832335757	1373.896655613559	1412.6478108667955	1451.072975199672	1487.364974818577	1520.2064009077644	1550.2389045629602	1578.5939018577594	1606.4028088657537	1634.5169107181382	1662.6669687765027	1690.303613460039	1716.877475187937	1741.5092812794946	1762.0001466544272	1775.8212831325593	1780.4439025337128	1774.515268782716	1761.3868542244181	1745.5861833086733	1731.6407804853357	1722.043693034301	1711.1500595556304	1691.280541479426	1654.7558002357912	1592.7867938332924	1492.145666594354	1338.4948594198643	1117.4968132107113	826.1713025196966	506.96743650727433	213.69165798581156	0.1504097676758825
201.71162698413025	236.97965759369112	272.28628135457467	307.67009141810354	343.1696809356003	378.8068411206094	414.5361554355628	450.2954054051139	486.0223725539164	521.8568825898432	558.7469379536437	597.8425852692869	640.2938711607417	686.6234299650932	734.844246871892	782.3418947838054	826.5019466035002	865.7648051663573	902.7901930386115	941.292662719212	984.9867667071071	1036.2176532205065	1091.8528533546626	1147.3904939240883	1198.3287017432967	1241.4349011214977	1278.5537063466843	1312.7990292015475	1347.284781468776	1384.3014755876661	1422.8460266239338	1461.0919502999006	1497.212762337889	1529.8784609412382	1559.7449742373622	1587.9647128346917	1615.6900873416578	1643.7829443222836	1671.9428741629574	1699.5789032056591	1726.100057792368	1750.5985818313786	1770.899589496237	1784.5114125268065	1788.9423826629475	1782.8668781929337	1769.6234635986823	1753.7167499105228	1739.6513481587842	1729.9109929211047	1718.895912964358	1698.9854606027247	1662.5589881503872	1600.8303507459402	1500.3514148256238	1346.5085496500917	1124.6881244799972	831.7576539271931	510.50923400832914	215.21610609125455	0.15151154381884238
219.12918765428313	254.36360204792845	289.613729905635	324.89528469146404	360.22397986947664	395.60657597004274	431.01402178876697	466.40831318756244	501.75144602834234	537.206137918481	573.7379934471959	612.5133389491664	654.6985007590706	700.822548229257	748.8655227827481	796.1702088602369	840.0793909024154	879.0076058548239	915.6564006823938	953.7990748549053	997.2089278421375	1048.2697581930347	1103.8073607731976	1159.2580295273917	1210.0580584003817	1252.930773082296	1289.7476262447126	1323.6671023045747	1357.8476856788232	1394.613852449803	1432.9540453614725	1471.022698823192	1506.9742472443227	1539.4663088073075	1569.169236786916	1597.256568230999	1624.9018401874073	1652.9774747628417	1681.1514342994008	1708.7905661980321	1735.2617178596834	1759.6283410259057	1779.7403048006577	1793.1440826285027	1797.3861479540033	1791.1685327376774	1777.8155030038647	1761.8068832928607	1747.6224981449604	1737.7357632748422	1726.5944590947097	1706.6399571911502	1670.3136291507508	1608.834365353157	1508.5311313502464	1354.510411486957	1131.8786901082246	837.3484069457149	514.0558232780033	216.74315577039368	0.15262108819025408
236.347219929937	271.5521377117358	306.7499466340361	341.9335378373394	377.095802462147	412.22848700133187	447.3187593572518	482.3526427846357	517.3161605382126	552.3948045870757	588.5719417577727	627.0304075912159	668.9530376283171	714.875500214842	762.744794915969	809.8607541017308	853.5232101421593	892.12069115117	928.3965082182091	966.1826681766065	1009.3111778596914	1060.2045002559023	1115.6469229741126	1171.0131897783053	1221.6780444324625	1264.3208859549557	1300.8397343817114	1334.4372650030446	1368.316153109271	1404.8345607418069	1442.972596946472	1480.8658575201885	1516.6499382598772	1548.970303287484	1578.5118900250548	1606.4695042196602	1634.03795161837	1662.1002614627282	1690.2923569721697	1717.938384860603	1744.362491841936	1768.599021850036	1788.5231076985986	1801.7200794212806	1805.7752670517361	1799.4188550457397	1785.960445547539	1769.8544951235008	1755.5554603399917	1745.5260421267797	1734.2619188672356	1714.2670133081324	1678.0452481962427	1616.820846260879	1516.6992301615146	1362.5061225401626	1139.0672460388369	842.9393426427429	517.6032317098561	218.2707519413445	0.1537420383761293
253.36751999734332	288.5469606314781	323.69652889509683	358.7863524176833	393.7865588287214	428.6738949771661	463.4515845898567	498.129470613103	532.7173959932155	567.4235078662001	603.2491701268459	641.3940508596377	683.0578181490607	728.7829535724393	776.4831926784559	823.4150845086325	866.8351781044915	905.105733023947	941.0118508904827	978.4443438439753	1021.2940240243006	1072.022142023626	1127.3717022432809	1182.6561475368862	1233.188920758062	1275.6056333700349	1311.8305712744568	1345.1101889825843	1378.690941005676	1414.9643750055154	1452.9024112459952	1490.622063141534	1526.2403441065512	1558.39080316328	1587.7731317652126	1615.6035569736555	1643.0983058499153	1671.1510638448597	1699.365349967602	1727.0221416168172	1753.4024161911793	1777.51108729073	1797.2488133209715	1810.2401888887732	1814.1098086010038	1807.6164677459137	1794.0557643372792	1777.8574970702573	1763.4514646400046	1753.2898675081858	1741.9145132024873	1721.8896110171024	1685.7793702462257	1624.8118020750442	1524.8701252527208	1370.5013604194128	1146.2525282152774	848.5262420857583	521.1474866974473	219.79683952222257	0.15487803196247985
270.19183260679614	305.34971233063453	340.4550149923423	375.4551635297885	410.2975808808423	444.9440273667346	479.41361284214213	513.7397845451029	547.9559897136552	582.2929143031275	617.7701991380094	655.6047237600808	697.0133677111214	742.5456673688078	790.0817864544009	836.8345455250588	880.0167651379389	917.9640986574071	953.5035306766579	990.5848785960952	1033.1579598161218	1083.723014132823	1138.9819709250116	1194.187181967183	1244.590999033833	1286.785353108314	1322.7204920094107	1355.686242764766	1388.9724324020226	1425.0036960973075	1462.7439016206847	1500.2917248907024	1535.7458418259089	1567.7281175305218	1596.9531738514352	1624.658821821214	1652.0828724724201	1680.129733324082	1708.37019784108	1736.041655974757	1762.381497676458	1786.3648837219973	1805.9180581850696	1818.7050359638426	1822.3898319564814	1815.7602718126222	1802.0994241877763	1785.8141684889251	1771.3113841230497	1761.0334741296829	1749.5649360785656	1729.525791171989	1693.536060612247	1632.8245442054324	1533.0551561728446	1378.5005893395833	1153.4335365307497	854.1057797829397	524.6854579787323	221.3197992122033	0.15603157742816676
286.8216967647664	321.96181624114735	357.0267070221282	391.94114041230847	426.629887716288	461.0397384652308	495.2055550965577	529.1842182742539	563.0326086623041	597.0038555519368	632.1360827433504	669.6636626639867	710.820967741287	756.1647663353831	803.5414105371647	850.1196483702118	893.068227858104	930.6959360986095	965.8717164862534	1002.604551489749	1044.9034235778106	1095.3077193085096	1150.4784415973547	1205.6069974492123	1255.8847938689487	1297.8601595514622	1333.5091099517747	1366.1645822149403	1399.1595134860129	1434.9514301317226	1472.496215405508	1509.8743417824844	1545.1662817377671	1576.9823567422848	1606.0522842502169	1633.6356307115573	1660.9919625762982	1689.0364892829589	1717.3069922241611	1744.9968957810518	1771.2996243347777	1795.1602910660354	1814.5307643537164	1827.1146013762627	1830.6153593121155	1823.8502816028013	1810.0913567421867	1793.7242594872225	1779.1346645948613	1768.7558834193067	1757.211773703768	1737.173829788707	1701.3135460145868	1640.8575952771932	1541.2533646936088	1386.5034199362406	1160.610326677496	859.67820400525	528.2173846692475	222.83975483470084	0.15720066682344766
303.25860004177116	338.3846412720766	373.41284802902004	408.24538583923953	442.7844202293731	476.96178927435164	510.8280212422777	544.4633169495468	577.9478772125544	611.5572045434102	646.3480082370806	683.5722992842466	724.4820886755886	769.6414666197724	816.8628401974022	863.270695707068	905.9895194473585	943.3010886103181	978.1163439618084	1014.5035171611465	1056.5308398676489	1106.7769282978052	1161.8619368967982	1216.9164046669832	1267.0708706107155	1308.830111231375	1344.1958530364386	1376.5440600344064	1409.2506962337795	1444.8061095378428	1482.1581834290166	1519.3691852845038	1554.5013824815098	1586.1535814659599	1615.070744958665	1642.5343747491584	1669.8259726269728	1697.8716430959853	1726.175901517451	1753.8878659669683	1780.1566545201367	1803.8970726320922	1823.086675276119	1835.4687048050387	1838.7864035716727	1831.8867898190194	1818.031985350785	1801.5878878608507	1786.9203950431	1776.454313484448	1764.850085343944	1744.8270616736713	1709.1045935257127	1648.9047807193201	1549.460718142424	1394.508249450124	1167.7832182975194	865.2446564643511	531.7443482289254	224.3572659941897	0.15838216309142947
319.5040300083251	354.61955633247965	389.6146810575808	424.3690025845753	458.7621193144095	492.7109407957914	526.2816211684737	559.5776257199703	592.7024197377951	625.9538342083277	660.4071629134103	697.3320653337503	737.9982009500554	782.9769843695801	830.0468507057658	876.2879901986008	918.7805930880733	955.7793994552936	990.2373487458605	1026.281930246495	1068.040633243918	1118.1313118478272	1173.1332794598284	1228.1162143045042	1278.1497946064376	1319.6952666799464	1354.780149198289	1386.8235289244606	1419.2444926214541	1454.5662667447486	1491.7286365197585	1528.775526864382	1563.7508626965182	1595.2418523689357	1624.0088379738854	1651.3554450384886	1678.5852990898659	1706.635506137654	1734.9770941215513	1762.714571463773	1788.9524465865325	1812.574991729415	1831.5855344014833	1843.7671659291732	1846.9029776389175	1839.870089163843	1825.9217333638446	1809.4051714055088	1794.667664455422	1784.1259824324966	1772.4749302649425	1752.478821633295	1716.9019702180897	1656.9599259608062	1557.6731838467003	1402.5134751219716	1174.9525310328206	870.8062788719027	535.2674301176985	225.8728922951438	0.1595729291752189
335.55947423494524	370.66793033141647	405.633449152376	440.3130934223116	474.5639258657116	508.28795403124684	541.5669647643197	574.5276897345151	607.2968606114182	640.194617477472	674.3147340665514	710.9443925253894	751.3707750007189	796.1725357324135	843.0942173329101	889.1718345077868	931.4414019626207	968.1307118962997	1002.234666480949	1037.939945382004	1079.4332282648998	1129.3715407056936	1184.2932919229327	1239.2072370457852	1289.1221312034208	1330.4556844290703	1365.2614263722157	1397.0018415864008	1429.1394146251694	1464.230434181522	1501.2064055062851	1538.092637989742	1572.914441022175	1604.247230118603	1632.8668452929865	1660.0992326840208	1687.2703384304014	1715.328389782459	1743.710738437067	1771.4770172027324	1797.6868588879634	1821.1938116672507	1840.0270851790171	1852.0098044276701	1854.965094417616	1847.8004723398394	1833.7610241316404	1817.1762279168972	1802.375561819487	1791.7681083708433	1780.0813677326114	1760.1224444739914	1724.6984431641843	1665.0168564306446	1565.886729133848	1410.517494192524	1182.1185845254029	876.3642129395663	538.7877117954994	227.38719334203762	0.16076982801792303
351.4264202921468	386.5311321779454	421.47039535796904	456.0787611264429	490.19078077759207	523.6935899824131	556.6846619189879	589.3140541421702	621.7318242068134	654.2804272816231	688.0719089907143	724.4107125720537	764.6012812636085	809.2293368558776	856.0057153494882	901.9225312975998	943.9718992533716	980.3548691960979	1014.1082328096116	1049.4777172038814	1090.7090494888753	1140.4982856185227	1195.3427969225972	1250.1902835748344	1299.988445748969	1341.111423010641	1375.6391124931058	1407.077850721524	1438.9339742210564	1473.7971442772432	1510.5903212171459	1547.3197901282049	1581.991836097862	1613.1697753823507	1641.6450489130739	1668.7661287902258	1695.8814871140012	1723.9506054048948	1752.3770028646006	1780.1752081151133	1806.3597497784262	1829.7532957548462	1848.4110710579262	1860.1964399795336	1862.9727668115331	1855.6782320495754	1841.5502810044459	1824.9011751907155	1810.0431761229534	1799.3779094068784	1787.6644570127994	1767.7512650021745	1732.4867794364618	1673.0693975578279	1574.0973213312761	1418.5187039025188	1189.281698417268	881.9196003790022	542.3062747222599	228.90072873934508	0.16196972256264858
367.1063557504453	402.21053078112436	437.1267627189237	471.66710847096334	505.6436249443635	538.9286096509849	571.6353225216509	603.9372640919249	636.007934897371	668.212136551562	701.6798749801095	737.7324571866333	777.6911901747541	822.1486038875779	868.7821200261533	914.540383231015	956.3720381426971	992.45171461745	1025.8579833743865	1060.8954003483354	1101.8685214741258	1151.5122173334314	1206.282617095309	1261.0661645756604	1310.7493035903879	1351.6625409565518	1385.9126354958473	1417.0504090311279	1448.6266833852476	1483.2649294609937	1519.8792144808897	1556.4562547473934	1590.9827665629614	1622.0095488275686	1650.3437308312546	1677.3565244615756	1704.4191416060885	1732.502464379454	1760.9760558047558	1788.8091491321816	1814.9709776119191	1838.2532073014486	1856.7372354874178	1868.3268922637665	1870.9260077244346	1863.5036609956173	1849.2899273325354	1832.5801310226639	1817.6695963534785	1806.9526036479913	1795.2192573713548	1775.3586180242573	1740.259746107388	1681.111374771349	1582.3009277663953	1426.5155014926954	1196.4421923504185	887.4735829018709	545.8242003579126	230.41405809154045	0.16316947575250237
382.60076818035753	417.7074950500134	452.6037942798053	487.0792382298689	520.9233992603403	553.9937740386592	586.4195564614823	618.3978647327699	650.1258170564826	681.9906182180711	715.139819328949	750.9110580820196	790.6419721701867	834.931552975121	881.4242066335597	927.0256929710077	968.6417718129692	1004.4210914231193	1037.4838538178128	1072.1931494515754	1112.9120687789332	1162.4140065975387	1217.1135750775552	1271.8356907322727	1321.4052700749824	1362.1090967986977	1396.081423315329	1426.9183692165102	1458.216054093875	1492.6323221618547	1529.0719161260677	1565.5013033149296	1599.8869510568557	1630.7666111216463	1658.9631730446356	1685.8708108025428	1712.8836983720862	1740.9842780806316	1769.5080656581365	1797.3788451852045	1823.5204007424397	1846.6933096163054	1865.0053219166982	1876.4009809593736	1878.8248300600856	1871.2770518805337	1856.9803864661826	1840.2132132084425	1825.2539114987214	1814.4894092015734	1802.7408280741265	1782.937838346654	1748.0101102494295	1689.1366135002013	1590.493515766616	1434.5062842037937	1203.6003859668563	893.0273022198336	549.3425701623901	231.927741003098	0.16436595053059136
397.9111451523982	433.02339389367006	467.9027330851768	502.31625317715327	536.0310446198343	568.8898441471304	601.0379736276541	632.6964012136937	664.0860950575376	695.6167452119302	728.4529293314428	763.9479469711022	803.4550976859359	847.5794002661119	893.9327504423603	939.3787631805524	980.7810534465589	1016.2628428758669	1048.9857797824277	1083.3711191498091	1123.8401159615782	1173.204324157962	1227.8364935058223	1282.4996727286798	1331.956910550057	1372.451149068972	1406.1449038864384	1436.6805839789674	1467.7005983230704	1501.897854808907	1538.167256981229	1574.4542072984357	1608.7041082189269	1639.4410229319733	1667.503657550324	1694.3093789175987	1721.2755538774168	1749.396357882921	1777.9732008253454	1805.8843012054476	1832.0078775239856	1855.0733660086635	1873.215073794974	1884.418525745357	1886.6692467222524	1878.9986974068895	1864.6220817556616	1847.800539543751	1832.7952105463403	1821.985544175014	1810.224228386962	1790.4822607757774	1755.7306389350515	1697.1389391733774	1598.6710526593467	1442.489449276551	1210.756598908583	898.5819000445505	552.8624655956245	233.4423370784918	0.16555600984002228
413.03897423708435	448.1595962211542	483.02482217960363	517.3792560868123	550.96750191716	583.6175809780948	615.49118390934	646.8334186836869	677.8893932739275	709.0913904639215	741.6203922818025	776.8445555667721	816.1320371580323	860.0933619081569	906.3085267232093	951.5998965226245	992.7898362258377	1027.976812238456	1060.3636969107708	1094.4294640792455	1134.6530875803433	1183.8838407618196	1238.4521950165972	1293.058921248891	1342.4047903629169	1382.688756299269	1416.102505144064	1446.3359060197977	1477.0788280489664	1511.060059831232	1547.1640678749231	1583.3142381655334	1617.4339566885574	1648.0328449259393	1675.9654663454262	1702.6726199112152	1729.5951045875036	1757.7390151608154	1786.3716297069864	1814.3255221241782	1840.4332663105542	1863.3931397877695	1881.3662345714515	1892.3793463007212	1894.4592706146989	1886.668890277253	1872.2154365512465	1855.3422278242897	1840.2925824839929	1829.4382266757036	1817.6645175757108	1797.985220118041	1763.4140992367197	1705.11217721987	1606.8295057719986	1450.463393951708	1217.911150817602	904.1385180876825	556.3849681175482	234.95840592219608	0.16673651662390207
427.9856822572688	463.1174306545564	497.97128979557124	532.2693704240404	565.7337832836913	598.1778820662182	629.7799922551859	660.8096822821258	691.5365205785697	722.4155018634325	754.6433260051604	789.6021191595828	828.6740074825293	872.4744484469946	918.5522247946363	963.6894505842778	1004.668239874742	1039.56305232504	1071.6177299949313	1105.3684605443643	1145.3514316332867	1194.4531423366118	1248.9613373891154	1303.5140729405398	1352.749405140627	1392.822145125927	1425.9541239802222	1455.8839277741033	1486.3501425781612	1520.1183166452533	1556.061846957309	1592.0810926785223	1626.0764129730896	1656.5421837740184	1684.348848089566	1710.9608656968007	1737.8426963727918	1766.012536649054	1794.7035300748848	1822.7025569540274	1848.7964975902253	1871.652481221602	1889.4586328238024	1900.2833263068521	1902.1949355807762	1894.2878870379714	1879.7608170003234	1862.838414272088	1847.7453676575217	1836.8453402657021	1825.0578924249883	1805.4415587685605	1771.054873929599	1713.0515118919384	1614.9657040420311	1458.4268211169829	1225.0642338539003	909.697995005182	559.9108853843962	236.47636782040257	0.16790514206176954
442.7524530451542	477.8980646680973	512.7433049172524	546.9878024188316	580.3311857990467	612.5721910780469	643.9059838517305	674.6268371099329	705.0290238424898	735.5903271342768	767.5225704503332	802.2210873507379	841.0812113955707	884.7228480208905	930.6641901666748	975.6480026488808	1016.4170502834656	1051.022454155337	1082.7487604252055	1116.1888715227312	1155.9356898775757	1204.9124755313671	1259.3639189736055	1313.8650683057576	1362.990971629292	1402.8522146030584	1435.701533115441	1465.3272006122056	1495.517490539119	1529.0753926167617	1564.8627616649724	1600.7561687784028	1634.6321850517056	1664.9693301590205	1692.6539180924306	1719.1742114235062	1746.0184727238181	1774.2171105233508	1802.9691171857519	1831.015631033081	1857.0977903874004	1879.8515884130582	1897.4924376435501	1908.1306054546594	1909.876359222169	1901.8557996105128	1887.258360438725	1870.2893088144917	1855.153911845498	1844.2074303257432	1832.4050997944742	1812.8521494772529	1778.65380859964	1720.957562734899	1623.0799228470996	1466.3796562480118	1232.2155302494075	915.2599572301675	563.4399298376127	237.99608578617287	0.169062790278891
457.34040968528205	492.5026254490313	527.3420217167434	561.5357789923812	594.7610777799074	626.8020882130988	657.8709389449875	688.2867482584198	718.3686344362415	748.6171889588767	780.2588960970605	814.7017133191058	853.3535980933258	896.8385431662451	942.6446823972362	987.4761849238828	1028.0372198837688	1062.356118300459	1093.7578587414414	1126.8915816601846	1166.4064275101564	1215.2620021754988	1269.6597732630453	1324.1116738103024	1373.1296368547767	1412.7800318892218	1445.3469742273778	1474.6690156382326	1504.5847078907725	1537.9349020988916	1573.5696467561102	1609.341289700854	1643.1021787715504	1673.3146207668408	1700.8807583262255	1727.312693049421	1754.1225265361422	1782.3529003196675	1811.1686156675216	1839.2650137807918	1865.3374358605656	1887.9907464237683	1905.467903250685	1915.9213874374377	1917.5036800801497	1909.3727037601257	1894.7081469993973	1877.6951398051776	1862.5188121846797	1851.5257076912317	1839.7080240626171	1820.219372582739	1786.2133645354952	1728.8323081173367	1631.1732991749104	1474.3221304674123	1239.3645947540394	920.82372814005	566.9715401149448	239.51728351428625	0.1702111736369649
471.7506752621921	506.93224018461103	541.7685943661386	575.9145270658829	609.0248275429533	640.8691536708905	671.6766377809689	701.7912808188955	731.5570837303773	761.4974100196521	792.8530734250802	827.0442502435528	865.4911167719614	908.8215164194568	954.4939610442298	999.1746296167306	1039.52970110741	1073.5651453315156	1104.646095483487	1137.4774756025604	1176.764209727973	1225.5018840984176	1279.8487337504118	1334.2536559199298	1383.1655478429454	1422.6066641429736	1454.8926889936895	1483.9126639563106	1513.555630592053	1546.7004594447767	1582.1853369889175	1617.8382786815546	1651.4872999797665	1681.5783922833732	1709.029450763155	1735.3763465326317	1762.1549507053235	1790.4200695739619	1819.3022501481273	1847.450974616611	1873.5157251682037	1896.0702403153616	1913.3852838651949	1923.655875948479	1925.0770366959875	1916.8386752520594	1902.1102568152855	1885.0561355978214	1869.8406658118215	1858.8013831975697	1846.9685496078655	1827.5456084236373	1793.7360030258142	1736.6777264078335	1639.2469700131683	1482.2544748978005	1246.510982117712	926.3886311122398	570.5051548541395	241.0396846995218	0.1713520044976895
485.9843728604261	521.188036062091	556.0241770375337	590.1252735605325	623.123803404865	654.7749676509399	685.3248606056883	715.1422998826714	744.5961030954514	774.232312999025	805.305872914132	839.2489513029473	877.4937166276464	920.6717503169255	966.2122856655669	1010.7439689348736	1050.895446386149	1084.6506358196177	1115.4145411911902	1147.947437995698	1187.009601727972	1235.6322831295365	1289.9306339286836	1344.2907811003975	1393.0988516196635	1432.3331785228713	1464.340919092033	1493.0614366705672	1522.434094601892	1555.3756790075506	1590.7126671215904	1626.2489589561817	1659.7884545234974	1689.7609813945137	1717.1000773754242	1743.3652078312275	1770.1158381269215	1798.4187818221951	1827.3702452555033	1855.57378295999	1881.6329494688007	1904.0903551494675	1921.24483370707	1931.3342746810765	1932.596567610954	1924.2537898515625	1909.4647700193357	1892.3725245460994	1877.12006986368	1866.035667680163	1854.1885608086666	1834.833237338569	1801.2241853592484	1744.495795974974	1647.3020723495802	1490.176920661794	1253.6542470903407	931.9539895241477	574.0402126929438	242.56301303665887	0.17248699522276326
500.04262556452403	535.271140268724	570.1099239030239	604.1692453975234	637.0593736823228	668.5211103527638	698.8173876651576	728.3416705410573	757.4874239020161	786.823220579416	817.6180650439541	851.316069676156	889.3613468565483	932.3892273950499	977.7999158191574	1022.184835085759	1062.1354081517447	1095.6136903358756	1126.0642664043987	1158.302353485433	1197.1431687070976	1245.6533610982665	1299.9053072908373	1354.2228158174626	1402.9296952107954	1441.9606421874719	1473.6939062000647	1502.118624885129	1531.2239358792212	1563.9641751403474	1599.1544719123233	1634.5751537604142	1668.0065482498865	1697.8627247861562	1725.0927201352376	1751.279312903296	1778.0052816964958	1806.3492006003266	1835.372825617582	1863.6337082303803	1889.6893999208398	1912.0513759877144	1929.0468069962988	1938.956787328524	1940.062411366319	1931.618123323884	1916.7717667444927	1899.6445350036877	1884.3576214770114	1873.2297719744145	1861.369942043468	1842.084639666153	1808.6803728244477	1752.2884951873402	1655.339743171851	1498.0896988820084	1260.7939444218405	937.5191267531839	577.5761522691046	244.08699222047653	0.17361785817388445
513.9265564590261	549.1826799917632	584.0269891347034	618.0476694980501	650.8329066920063	682.1091619758789	712.1559992053895	741.3912578853628	770.2327775206244	799.2714554432457	829.7904202942848	863.245858542046	901.0939566548344	943.9739301902291	989.257111062911	1033.497860276835	1073.2505388359566	1106.4554094513996	1136.5963416629604	1168.543106717604	1207.1654758622951	1255.5652798340197	1309.7725873298505	1364.0495265368806	1412.658225642205	1451.490122295333	1482.9538919954414	1511.0875197041235	1539.9289903829713	1572.4695621963003	1607.5135861193125	1642.81868632993	1676.1424870060769	1705.883959144195	1733.007461014799	1759.118697706925	1785.823374309605	1814.2114894443155	1843.3102158622976	1871.631019847233	1897.6853676828057	1919.953587891732	1936.7914579528701	1946.523617584113	1947.4747065033537	1938.931751434272	1924.0313271237012	1906.872395324261	1891.5539177885714	1880.3849069157272	1868.5145776907182	1849.3021957450085	1816.1070267100627	1760.0578024135161	1663.3611194676862	1505.9930406810604	1267.929628862127	943.0833661767589	581.1124122203686	245.61134594575395	0.17474630571275138
527.6372886284739	562.9237824184631	597.7765269046689	631.761772783308	664.4457707505971	695.5407027198034	725.3424754723974	754.2929270068994	782.8338953218301	811.578340272936	841.8237091448636	875.0385710794852	912.6914952186734	955.4258412388629	1000.5841309547392	1044.6836767155503	1084.2417908705443	1117.1768937373006	1147.0118375067236	1178.6705823380482	1217.0770883905097	1265.368201166208	1319.532307538701	1373.77067972441	1422.284589939758	1460.922686005012	1492.1231181558205	1519.9714122316773	1548.5530940720755	1580.895454528544	1615.7928445007533	1650.9813799004075	1684.1971766392123	1713.8250211545253	1740.8443819863148	1766.883398200203	1793.5702088618102	1822.0058118901227	1851.1826406175835	1879.5659872300007	1905.6211439131826	1927.7972759231498	1944.4790407967732	1954.0349691411377	1954.8335915633277	1946.194749947976	1931.2435312899079	1914.0563338614968	1898.7095559351164	1887.5022833395058	1875.624352128864	1856.4882859137556	1823.5066083047443	1767.8056960220854	1671.3673382247919	1513.8871771815675	1275.0608551611163	948.6460311722835	584.6484311844831	247.13579790727042	0.17587405020106253
541.1759451574072	576.4955747360762	611.3596913850141	645.3127821744906	677.8993341747744	708.8173127840538	738.3785967121933	767.0485429969759	795.2925086761857	823.745197750907	853.7187020754286	886.6944604673403	924.1539117442327	966.7449430773494	1011.7812350525512	1055.742916609352	1095.1101166872663	1127.7792437646885	1157.3118244755356	1188.6856649926026	1226.8785714886867	1275.0622869242432	1329.1843014103656	1383.3860418458064	1431.8089351293183	1470.2594004750658	1501.2038263588581	1528.7735935719172	1557.100082905464	1589.2454664902114	1623.9950818148407	1659.0650577075246	1692.1715229964357	1721.6862475030416	1748.603565021988	1774.5734503412175	1801.2458782486694	1829.7323314737066	1858.990324511373	1887.4388797981342	1913.4970197704552	1935.582725143596	1952.1098097479962	1961.4910456928903	1962.1392050875124	1953.407194630244	1938.4084593760572	1921.19657896907	1905.8251330534022	1894.583112081154	1882.7011497363542	1863.6452905110136	1830.8815788971428	1775.5341543816303	1679.3595364308728	1521.7723395061455	1282.187178068723	954.2064451171682	588.1836477991949	248.660071799805	0.1770028040005161
554.5436491303674	589.8991841318568	624.7776367478356	658.7019245927933	691.1949652812193	721.9405723681475	751.2661431707903	779.6599709469039	807.6103489542448	835.7733505595804	865.4761695657189	898.2137798844792	935.4811554276807	977.9312182420889	1022.8486829142581	1066.6762121656889	1105.8564687178823	1138.2635601046745	1167.4973731092443	1198.5892393271051	1236.5704903537712	1284.6476989375374	1338.7284024378228	1392.895379366827	1441.2314082367513	1479.5013328640516	1510.1982582822116	1537.4973548289709	1565.5737928420688	1597.5232124344366	1632.123132819771	1667.0715429869592	1700.0664319248904	1729.467974875638	1756.2850920940239	1782.1888900880565	1808.850475365743	1837.3912117310276	1866.7334921716	1895.2499669710844	1921.3132864131073	1943.3102206147005	1959.6840190265289	1968.892050932664	1969.391685617178	1960.5691612463252	1945.5261915150945	1928.293359000657	1912.901246280184	1901.6286039760748	1889.7468548916358	1870.7755898754021	1838.2343997759085	1783.2451558607345	1687.338851073635	1529.6487587774113	1289.3081523348633	959.7639313888233	591.7175007022508	250.18389131813694	0.17813427947281052
567.7415542137031	603.1357616552395	638.0315238167335	671.930395418143	704.3339311794252	734.9118569405252	764.0065830213367	792.12869086174	819.7887619016159	847.6638304653999	877.096742415744	909.5967964998546	946.6732914649391	988.9847769044217	1033.786805796598	1077.4841819659803	1116.4817092370818	1148.6308169964536	1177.5694368787981	1208.3821260808554	1246.1534417993655	1294.124755693331	1348.1646972708033	1402.2987105020954	1450.552239357521	1488.6492638548016	1519.107908201293	1546.14483265176	1573.9766974609659	1605.7310347548153	1640.1788641437718	1675.0020771094385	1707.8825651334184	1737.170484423232	1763.8890500900607	1789.7297419710048	1816.3840399031617	1844.9825373691074	1874.4122824333247	1902.9994368057726	1929.0701621964115	1950.9799815394267	1967.2018626659128	1976.2381346311897	1976.5911264905772	1967.6806894077495	1952.5967629797933	1935.3468089121495	1919.938288910259	1908.6395867502822	1896.762774491258	1877.880846262946	1845.5667961951062	1790.9400904094234	1695.3060829952876	1537.5166000340134	1296.423467606918	965.3180165603189	595.2495968005471	251.70706299893578	0.17926982681844703
580.7709364009953	616.206553804384	651.1225400213316	684.9992638653966	717.3170941501381	747.7317230453192	776.6001361455209	804.4546424015286	831.827550764128	859.4165055708982	888.5804927065927	920.8438334427589	957.7308490509441	999.9062397754527	1044.5962217516176	1088.1673900875282	1126.9863398912744	1158.88148335156	1187.5285009795437	1218.0648903669985	1255.628149105697	1303.4944023101796	1357.494285186055	1411.5970604617	1459.7719908654908	1497.7028282272436	1527.931280782536	1554.7135458683847	1582.3058208218072	1613.8661880067896	1648.1602698952008	1682.8555739858766	1715.6196077776547	1744.7938351568232	1771.4155455594687	1797.1959848091285	1823.8463987293408	1852.50607777921	1882.0264909601117	1910.68715190899	1936.7675742627882	1958.5919636860726	1974.6632939538986	1983.5292308689445	1983.7374402338894	1974.7416741111665	1959.6200296022325	1942.3566900682988	1926.9358388705778	1915.6153556922243	1903.7479055041688	1884.959849599286	1852.877549270449	1798.6179943034879	1703.2606884560469	1545.375763978727	1303.5333531221281	970.8690399873603	598.7802160775746	253.22972474643186	0.18040934759313795
593.633102267635	629.1128309396332	664.0518794427603	697.9095676081458	730.145215266919	760.4005224955865	789.0467103521687	816.637380140063	843.7261331626671	871.0309530626329	899.9273528396276	931.9552278325718	968.6544733803877	1010.6963552012302	1055.2776205301936	1098.7263869816077	1137.3707721698008	1169.0159017496132	1197.3749335379293	1227.638033392144	1264.9953671696524	1312.7577405644686	1366.718518617081	1420.791706204597	1468.891308204125	1506.6613742855818	1536.6661332901301	1563.1998588517417	1590.556824604389	1621.9246547862651	1656.064376052449	1690.6303656622385	1723.2770008749337	1752.3380305524354	1778.8646899670514	1804.5875859936928	1831.2373255072687	1859.961523523663	1889.5758276226557	1918.3128935249993	1944.4053769514487	1966.1460569642707	1982.0682059917901	1990.7652198038456	1990.8304941702772	1981.75197419951	1966.595802354321	1949.322670436074	1933.8932702461327	1922.5548229809613	1910.7006674174195	1892.0106717274682	1860.1647040830671	1806.277315400162	1711.2017875706365	1553.22608523036	1310.6381730152018	976.4175442213134	602.3098067859743	254.75209730674615	0.1815523811913988
606.3293583890112	641.8558634213275	676.8207361621488	710.6623443199801	742.8190556033265	772.9186071043831	801.346213450104	828.676458651134	855.4839267181173	882.5067501271593	911.1372552162081	942.9313167886719	979.4448096479597	1021.3558715278	1065.8316918832015	1109.161723099492	1147.6354175620008	1179.0344147702326	1207.1091026804022	1237.1020563628992	1274.255850888116	1321.9158722325815	1375.8387499973821	1429.883924689742	1477.910836816886	1515.5242503340187	1545.3102229882643	1571.6001359747263	1598.725370488508	1629.9024176891458	1663.8882085939063	1698.3247841844875	1730.8541854425878	1759.8030740860906	1786.2365947776136	1811.9045129159601	1838.556593899932	1867.3485651647925	1897.0600022916472	1925.876442898061	1951.9834246016007	1973.6421512836528	1989.4164918808906	1997.9459815938087	1997.8701556229016	1988.7114485157106	1973.523892207965	1956.2444179824413	1940.8099571219152	1929.4569007955508	1917.6194797180592	1899.0313844905384	1867.4263057140877	1813.9165015566784	1719.1285004537763	1561.0673984077193	1317.7382914208463	981.9640718135429	605.838817178386	256.2744014259994	0.18269846700774486
618.8610113405146	654.4369216098097	689.4303042606275	723.2586316744907	755.339376232922	785.2863286847655	813.4985532481523	840.5714325085346	867.1003490513647	893.8434739510349	922.210132237696	953.7724374304381	990.102503048352	1031.8855371012105	1076.2591255615168	1119.4739488924565	1157.780687557215	1188.937364993038	1216.7313765334097	1246.4574604858735	1283.4103551579735	1330.9698990909044	1384.8563317604614	1438.8749928760906	1486.831222147239	1524.2908046767586	1553.8613071411285	1579.910741610234	1606.8071201539608	1637.7954593113366	1671.6287934979641	1705.9371615985876	1738.350602497952	1767.1889692338123	1793.531371455959	1819.1467329671948	1845.8039775703191	1874.6668932649259	1904.4787248377797	1933.377581272437	1959.5015715524546	1981.0801365538525	1996.7080447225048	2005.0713963967498	2004.8562919149256	1995.6199559027011	1980.404110135073	1963.1216006743696	1947.6852735829175	1936.320501315053	1924.5027618931379	1906.0200597315434	1874.6603992446394	1821.534000630272	1727.0399472201887	1568.899538129613	1324.8340724737686	987.5091653154142	609.3676955074502	257.7968578503124	0.1838471444366916
631.2293676975346	666.857275865421	701.8817778193259	735.6994673452675	767.7069382292644	797.50403904979	825.5036375551379	852.3218562860563	878.5748177832937	905.0407017208155	933.1459163054516	964.478926877249	1000.628198776255	1042.2861002675083	1086.5606113160152	1129.6636148117739	1167.8069936447835	1198.725094997648	1226.2421232233992	1255.704746967674	1292.4596348761104	1339.9209229158207	1393.7726163398202	1447.7661877225983	1495.6531096386461	1532.9603856180036	1562.3171430129114	1588.128040131161	1614.7977352805433	1645.5997622487419	1679.2831567430123	1713.4658299505024	1745.7656930583596	1774.4957194716226	1800.7491314668919	1826.3142135386595	1852.9792501814168	1881.9161983863894	1911.831705131746	1940.8160898923884	1966.959672143219	1988.4599026845008	2003.9427576179353	2012.1413443705842	2011.78877036951	2002.4773552034133	1987.2362671075523	1969.9538864788258	1954.5185937141307	1943.1445367185256	1931.3489334297058	1912.9747692935284	1881.8650297558504	1829.1282604781748	1734.9352479845938	1576.7223390148476	1331.925880308676	993.0533672782924	612.8968900258075	259.319687325806	0.1849979528727542
643.4357340354609	679.1181965485027	714.1763509193732	747.9858890059006	779.9225026659136	809.5720900125126	837.361374179885	863.9272845574908	889.9067505347891	916.0980106230566	943.9445398208352	975.0511222484831	1011.0225420263592	1052.5583093727398	1096.7368388975715	1139.7312713087188	1177.7147473140458	1208.397947363682	1235.6417108768185	1264.8444170149096	1301.4044449394112	1348.7700454837154	1402.5889561689605	1456.5587861882207	1504.3771447345714	1541.532341461957	1570.6754878678023	1596.2483959104022	1622.6928775480521	1653.3113090972663	1686.8483243074418	1720.9091212861954	1753.0988981411433	1781.7233282755437	1807.8899862752155	1833.4069220216184	1860.0821853962123	1889.0961710915096	1919.118653044238	1948.191750002176	1974.357580713104	1995.7813395852309	2011.1205236684862	2019.1557056732288	2018.6674583098177	2009.2835052607788	1994.0201740973102	1976.7409433627777	1961.3092916005464	1949.927919185027	1938.1564138148121	1919.8935850195398	1889.0382423288486	1836.6977289576205	1742.8135228617134	1584.5356356822308	1339.0140790602752	998.5972202535423	616.4268489860979	260.8431105986009	0.18615043171044812
655.4814169296841	691.2209540193974	726.3152176419001	760.1189343299812	791.9868306164301	821.4908333859901	849.0716709312193	875.3872718966308	901.095564926737	927.0149778443159	954.6059351852083	985.4893606635196	1021.2861779933563	1062.702912762953	1106.7884980570625	1149.6774688345652	1187.5043600543431	1217.9562646707602	1244.930507620115	1273.8769718341882	1310.2455402447622	1357.5183685709735	1411.306703681385	1465.2540652319137	1513.0039728784786	1550.0060205128225	1578.934098969991	1604.2681733208547	1630.4882086362838	1660.9260824528146	1694.321322169643	1728.2653676516304	1760.3496587636384	1788.8717991215995	1814.9540473457341	1840.4248258073353	1867.1125568776938	1896.2065019426138	1926.3392784459486	1955.5043428460615	1981.695151601318	2003.044337165675	2018.2412359754612	2026.1143604625988	2025.4922230590098	2016.03826491773	2000.7556420762544	1983.4824392931935	1968.0567413271563	1956.669560893617	1944.9236225355073	1926.7745787526242	1896.178082044763	1844.2408539258424	1750.673891966269	1592.3392627505702	1346.0990328632745	1004.1412667925296	619.9580206409621	262.367348414818	0.1873041203442887
667.3677229555931	703.1668186384458	738.2995720680354	772.099640991099	803.9006831543732	833.2606209832779	860.6344356179645	886.7013728772675	912.1406785800211	937.7911805711489	965.130034799931	995.7939792417369	1031.4197518719363	1072.7206587841947	1116.716278545363	1159.502757840587	1197.1762433550148	1227.4003894985008	1254.1088815797357	1282.8029126321185	1318.9836756890475	1366.1669939539793	1419.9272113105949	1473.8533018126327	1521.5342395138307	1558.380771074803	1587.0907335836662	1612.1837367354126	1638.1793902250345	1668.440064911291	1701.6991763080064	1735.5329010927712	1767.5174159431772	1795.9411354858119	1821.9414261432519	1847.3678922870727	1874.0701382888478	1903.2468815020277	1933.4932912075697	1962.7536496683063	1988.972239147071	2010.2487853354653	2025.304787640164	2033.0171888966104	2032.2629319402483	2022.7414930171983	2007.4424820162922	1990.1780422370405	1974.7603169789518	1963.3683740233537	1951.6489790788412	1933.6158223358261	1903.282593984721	1851.7560832400743	1758.5154754129812	1600.1330548386725	1353.1811058523804	1009.6860494466189	623.49085324304	263.8926215205782	0.18845855816879126
679.0959586885788	714.9570607659904	750.1306082789098	783.9290466628449	815.6648213533031	844.8818046174333	872.0495760489463	897.8691420731938	923.0415091155274	948.426195990112	975.5167710663644	1005.9653151025138	1041.4239088567906	1082.6122957825119	1126.5208701133483	1169.2076887780586	1206.7308087054014	1236.7306644265236	1263.1772008821285	1291.622740615308	1327.6196061691535	1374.7170234091175	1428.451831490093	1482.3577728893329	1529.9685900840916	1566.6559414521016	1595.1431489730173	1619.9914505269721	1645.762083994101	1675.8492390686001	1708.9789127009221	1742.7100536555815	1774.6016106970937	1802.931340844203	1828.8522341325724	1854.2360888520948	1880.954703292662	1910.2170003320782	1940.5804011997939	1969.939451713171	1996.1886976895717	2017.3945740042338	2032.3110717638976	2039.864071133179	2038.979452276695	2029.3930484021155	2014.0805048893308	1996.8274201612858	1981.4193926409248	1970.0232707532962	1958.330902931863	1940.4153876121923	1910.349823229851	1859.2418647575491	1766.3373933165713	1607.9168465653454	1360.2606621622997	1015.2321107671756	627.0257950449723	265.41915066200204	0.18961328457847118
690.6675724457257	726.5930670808974	761.8096286333272	795.6083240202734	827.2802201589936	856.3550874859482	883.317510514402	908.8907772768231	933.7981758056786	958.9202554356863	985.7666107105678	1016.0040974762949	1051.29957157884	1092.3787982992421	1136.2031806588104	1178.7930311139214	1216.1686621209517	1245.9475517016756	1272.1358401394623	1300.3368332830787	1336.153836981292	1383.1692135107571	1436.8815508596806	1490.7684934441559	1538.307685680277	1574.8313625501953	1603.0901213002903	1627.689149743	1653.2336356907606	1683.1511440542185	1716.1587481368517	1749.795898340346	1781.6020450663873	1809.8425862610068	1835.6867100476081	1861.0295520939414	1887.766248067755	1917.1167807210456	1947.600521142806	1977.0616875062753	2003.3444979846936	2024.4816895501397	2039.260074370044	2046.6549834106768	2045.641747638307	2035.9928791156624	2020.6696142913029	2003.4303707102486	1988.033565917517	1976.6335448833192	1964.9683622786315	1947.1720001996218	1917.3784407424578	1866.697069263328	1774.1388841585033	1615.6902870842737	1367.337679696932	1020.7795822117876	630.5629890802334	266.947013312681	0.19076791954290956
702.0845795108974	738.076689536131	773.3383686007886	807.1391857442943	838.7487100060716	867.6825783240556	894.4406992302216	919.7690491550565	944.4136045290462	969.2762068340471	995.8821577573922	1025.9126240377836	1061.0487724139236	1102.0220456568823	1145.7649906672002	1188.2604303777855	1225.4911877215472	1255.0519922397127	1280.9851999067891	1308.9450733056035	1344.585875018982	1391.5229400252042	1445.2158928843567	1499.0854305519786	1546.552249983609	1582.9087956796502	1610.9345023199548	1635.280552129238	1660.5981273322159	1690.3495451319056	1723.2416626445338	1756.7924719646278	1788.5199651867163	1816.675713153291	1842.4456016986992	1867.749095405253	1894.5056588552625	1923.9470718610212	1954.5543751547536	1984.1209246986648	2010.440076454961	2031.5105042254427	2046.1521531702938	2053.3902862892924	2052.250166582217	2042.5412900020056	2027.2100843142355	2009.987210237644	1994.6033284909684	1983.2000166965606	1971.5625200912357	1953.887000815422	1924.369621009549	1874.1222592537788	1781.9196598872038	1623.4522836886479	1374.410591436937	1026.326950862931	634.1013575056343	268.4757138560877	0.1919224053319501
713.3491369096537	749.4098964031817	784.7186719284714	818.5234795172837	850.0723352013799	878.8667372514268	905.4221128937093	930.5073715934175	954.891422815742	979.4975522592965	1005.8665505563888	1035.69358457275	1070.6738211741117	1111.5441433732205	1155.2082987708854	1197.6117511149303	1234.6999641531797	1264.0450466236198	1289.7256872248845	1317.4472196457696	1352.9149775750716	1399.7772335167501	1453.4540152354216	1507.308289310866	1554.703022322865	1590.8904847523097	1618.680162684539	1642.7708461060029	1667.8613250031517	1697.4497640989944	1730.2318270627793	1763.702552300314	1795.3569782174054	1823.4317305263373	1849.129784165297	1874.395701378948	1901.1740444119534	1930.708954670051	1961.4428902032782	1991.117888222745	2017.4759859395617	2038.4814867509313	2052.9877587984165	2060.0704364096728	2058.8051539123553	2049.0386751055635	2033.702281674182	2016.498384774541	2001.12939556297	1989.7238880969758	1978.115088038774	1960.5623839517546	1931.3251643993106	1881.518420153099	1789.6795508178448	1631.2015582065376	1381.4774441321688	1031.8722927093052	637.6395172588208	270.0046134031656	0.1930767647905025
724.4634016675532	760.5946559535388	795.9523823635508	829.7630530216155	861.2531400517591	889.9100243877309	916.2647222021674	941.109158477429	965.2352581958752	989.587793785534	1015.722927457107	1045.3496688669636	1080.1770276714738	1120.9471969660447	1164.535103602233	1206.848857870633	1243.7965700618392	1272.9277754363802	1298.3577091345214	1325.8430312664636	1361.1404019424065	1407.931124549685	1461.5950755841734	1515.4367748188815	1562.760742026819	1598.7786736800138	1626.330973046569	1650.1652200936073	1675.0289947882504	1704.4571227528156	1737.1334122303983	1770.5289171192894	1802.1146913177795	1830.1116473854254	1855.74013252685	1880.9703526079434	1907.772513494595	1937.40351006618	1968.2669932560195	1998.053303010919	2024.452779277685	2045.395105847391	2059.7673418881805	2066.6958904124626	2065.3071544326485	2055.4854284707512	2040.1465730871942	2022.964340352006	2007.6124823352125	1996.2063609885195	1984.6277777903438	1967.2001441007808	1938.2468712799262	1888.886537385484	1797.4183872655951	1638.9368324660102	1388.5362845324794	1037.4136837396097	641.1760852774381	271.533073064858	0.19423102076347626
735.4295308101556	771.6329364586921	807.0413436532039	840.8597539396653	872.2931688640516	900.8148998526385	926.9714978529008	951.5778236926151	975.4487381995569	999.5504334868613	1025.4544268090976	1054.8835667061942	1089.5607017180798	1130.2333119531424	1173.7474037936106	1215.9736151901727	1252.7825840935172	1281.7012392609788	1306.8816726764755	1334.1322671305727	1369.261405413834	1415.9836436882997	1469.6382316019121	1523.4705921740886	1570.7261484242467	1606.5756063746037	1633.8908040585725	1657.4688625123663	1682.106902772198	1711.3769428907021	1743.9505889862014	1777.27434419344	1808.7947116471623	1836.7164727358345	1862.2775218628078	1887.4740316851571	1914.3021748599551	1944.0318189674538	1975.0276112806182	2004.927893995592	2031.3710093085185	2052.25183023561	2066.4913530733547	2073.2671049383084	2071.756612947028	2061.8819441419864	2046.543325269326	2029.3855230011065	2014.0533040093865	2002.6486372751451	1991.1023010150434	1973.8022757546617	1945.1365420195812	1896.2275963751304	1805.1359995456266	1646.656828295135	1395.585159387722	1042.949199942544	644.709678499132	273.06045395210816	0.195385196095781
746.2496813630198	782.5267061901313	817.9873995446062	851.8154299538077	883.1944659450986	911.583823765819	937.5454105432121	961.9167811244981	985.5354903568972	1009.3889734373784	1035.0641869619105	1064.2979678762115	1098.827153125999	1139.4045938523013	1182.8471979773851	1224.987887618827	1261.659584894204	1290.366498680399	1315.2979848915202	1342.3146862009828	1377.2772452822003	1423.9338214968852	1477.5826409599365	1531.4094464745506	1578.599980843924	1614.2835267479204	1641.363526373076	1664.6869617825937	1689.1008150396774	1718.2145463099853	1750.687528168998	1783.9416112946506	1815.3986463648785	1843.2472155828445	1868.7428272526204	1893.9077212035065	1920.7641372648013	1950.594962291917	1981.7256712447147	2011.7423861091681	2038.231228871251	2059.0521286363755	2073.160242987708	2079.784536627855	2078.1539742594205	2068.228616163685	2052.8929049366293	2035.7623787529099	2020.4525757871825	2009.0519188608082	1997.5403693819705	1980.3707734055579	1951.9959769864602	1903.542582546234	1812.8322179731085	1654.3602675219806	1402.6221154477482	1048.476917306807	648.2389138615475	274.58611717585944	0.1965393136323262
756.9260103517042	793.2779334193456	828.7923937849339	862.6319287464169	893.9590756017412	922.2192562469421	947.9894309704047	972.1294446586015	995.4991421980056	1019.106915711186	1044.5553462650957	1073.5955621627843	1107.978691707301	1148.463148181309	1191.8364847859239	1233.893539701874	1270.4291511098902	1298.9246142776249	1323.6070528204295	1350.3900474405805	1385.1871788403523	1431.780688539732	1485.4274613295456	1539.253042818331	1586.3829786146255	1621.9046787118052	1648.7530106426063	1671.8247063246035	1696.0164976753724	1724.9752548079966	1757.348400617598	1790.5334961948063	1821.9281026302517	1849.704884931735	1875.1369237757367	1900.2724037559085	1927.159509465901	1957.094020957615	1988.3621001159488	2018.497504284051	2045.0339908050694	2065.796469770473	2079.7744622650093	2086.248642121747	2084.4996831737544	2074.5258385802626	2059.195678805156	2042.0953536384834	2026.811012870291	2015.4174076494623	2003.9436945602226	1986.907631545631	1958.826976548748	1910.8324813229915	1820.5068728632111	1662.0458719746148	1409.6451994624115	1053.994911821098	651.7624083023302	276.1094238470549	0.19769339621802148
767.4606748017691	803.888586417825	839.458170121364	873.3110979998687	904.5890421408218	932.7236574156788	958.3065298317824	982.219228180449	1005.3433212529936	1028.7077623823852	1053.931043068204	1082.7790393516832	1117.0176272740564	1157.4110804579536	1200.717262851594	1242.6924359845927	1279.0928613865667	1307.3766466356408	1331.8092835039783	1358.358109812253	1392.9904633811373	1439.523275381131	1493.171850382039	1547.0010863034938	1594.0758810651269	1629.4413061780992	1656.0631275196909	1678.8872845587107	1702.8597167639678	1731.6643901820687	1763.937377170812	1797.0527766657929	1828.3846876026073	1856.0904897877863	1881.460686511607	1906.569061935281	1933.4894002200222	1963.530075882593	1994.9378248619614	2025.1939734526454	2051.779847949164	2072.4853223586906	2086.3344615390274	2092.6598780606314	2090.794184493959	2080.774005436137	2065.4520135909597	2048.384893688894	2033.129330460403	2021.7463055450635	2010.3139882188984	1993.414844667042	1965.631341074629	1918.0982781295984	1828.1597945311048	1669.7123634811069	1416.652458181564	1059.5012594741158	655.2787787591257	277.62973507663816	0.19884746669777642
777.8558317387723	814.3606334570588	849.9865723010716	883.854785396537	915.086409869181	943.0994873916974	968.4996778246482	992.1895455755628	1015.0716550519707	1038.195015525076	1063.1944157207847	1091.851089228677	1125.9462696383337	1166.2504962000223	1209.4915308067623	1251.3864410122608	1287.6522943702241	1315.7236563374304	1339.90508398294	1366.2186322788864	1400.686356197401	1447.1606125853723	1500.8149657887157	1554.6532820281022	1601.6794275242037	1636.8956530586433	1663.2977476568562	1685.8798849052287	1709.6362383901467	1738.287274229533	1770.45862866745	1803.5022304794961	1834.7700084412686	1862.4050391562778	1887.7149905396795	1912.7986783345418	1939.7549182839323	1969.9042079848966	2001.4537724503925	2031.8325185473557	2058.469353142721	2079.1191551218153	2092.840691443531	2099.0187010851523	2097.0379230239637	2086.9735107757233	2071.6622760100922	2054.631444935209	2039.4082437592087	2028.0398144515648	2016.652962027095	1999.8944072619515	1972.4108709322882	1925.3409583902514	1835.7908132919597	1677.3584638695245	1423.6419383550585	1064.9940362545603	658.7866421695791	279.14641197555227	0.2000015479165005
788.1136381882739	824.6960428085371	860.3794440712338	894.2648386187973	925.453223093661	953.3492062946691	978.5718456463061	1002.043810729467	1024.6877711250472	1047.5721772133597	1072.3486025723887	1100.8144015795358	1134.766928612203	1174.9835009253031	1218.161287283797	1259.9774193301564	1296.1090287068537	1323.9667039659776	1347.8948612980896	1373.9713738033677	1408.2741145819905	1454.6917307167473	1508.3559652208744	1562.2093350902196	1609.1943573206308	1644.2699632652789	1670.4607417066295	1692.8076957844712	1716.3518286385938	1744.8492287477209	1776.9163259463219	1809.8846354078005	1841.0856723055606	1868.6495420424892	1893.9007109394045	1918.9622355466072	1945.9571724143989	1976.2174981825708	2007.9108698488828	2038.4138645005853	2065.1030592249294	2085.698436780633	2099.293602612289	2105.3255678359565	2103.2313435676956	2093.124748643438	2077.8268327786063	2060.8354534084956	2045.6484679683986	2034.2991362729215	2022.96232765391	2006.3483138225208	1979.1673664899097	1932.5615075291462	1843.399759460946	1684.9828949679368	1430.6116867327473	1070.4713181511302	662.2846154713361	280.6588156547406	0.20115566271910323
798.2354302326262	834.8960237538529	870.6379102090976	904.5423825323783	935.6907336577126	963.4743374896001	988.5248918144636	1011.7841753892077	1034.193966970737	1056.8414709975423	1081.395594634463	1109.670670727924	1143.4810321243522	1183.6113545889386	1226.7276855619405	1268.4664154023812	1304.4639344692841	1332.1063765677598	1355.778849287268	1381.616203663356	1415.75329073157	1462.1159758710803	1515.7941818355496	1569.6688457222635	1616.6209046285078	1651.5654899840238	1677.5545105483761	1699.6740694135851	1723.0102696716708	1751.3537295571925	1783.3131278748629	1816.2016585719336	1847.3325155956554	1874.8244181159985	1900.0181861938024	1925.0601651126262	1952.0967001560289	1982.4704777671966	2014.3095490278258	2044.9383061792416	2071.6811414627687	2092.2232822995907	2105.6932968303277	2111.580588375461	2109.37456025547	2099.2278191734576	2083.945785363023	2066.997082440387	2051.850334021774	2040.5248914938777	2029.2430173252908	2012.7777017550782	1985.9019350223052	1939.7606900926164	1850.9868708379684	1692.585363856898	1437.5610557479422	1075.9324075758473	665.7721782702001	282.1667012267993	0.20230984144206435
808.2192601813543	844.9587496150123	880.7602196121937	914.6856507364222	945.797023551221	973.4726573228417	998.3562261284455	1021.4077427479228	1043.5872199611626	1066.0000063327486	1090.332793566039	1118.417609149086	1152.0864805699414	1192.1319348954887	1235.1884975079372	1276.8511933683274	1312.7150474376995	1340.1413670432228	1363.5565889765824	1389.1534323955934	1423.1246164580689	1469.4339562703285	1523.1296507327118	1577.0309946940627	1623.9572830032262	1658.7795234976027	1684.5755759688132	1706.475013197037	1729.6074079624507	1757.7968685714134	1789.6456454350046	1822.4505244904853	1853.5082916751157	1880.927729703569	1906.0656084001726	1931.0906943666646	1958.1717542047859	1988.6614795244943	2020.6482619686262	2051.404418188236	2078.202264834379	2098.6923916177616	2112.0384804877026	2117.7824864531726	2115.466364523142	2105.28164685899	2090.0181742317295	2073.115364564783	2058.0126357815707	2046.715374922333	2035.492845494575	2019.180280122619	1992.6129114307873	1946.9383871155383	1858.5540151618675	1700.1695186269071	1444.4946205677888	1081.3815126340196	669.2522608446073	283.67139981093584	0.203464144388143
818.0623594007787	854.8816347241265	890.7439022081254	924.6921540134273	955.7693823006823	983.3410053860833	1008.0621462079828	1030.9103538602747	1052.8631774368528	1075.0436141503112	1099.1564536880478	1127.0519338561614	1160.5802924607503	1200.5422739868704	1243.5406496354092	1285.1286972862113	1320.8596948191218	1348.0698947563055	1371.2274481892086	1396.583480851597	1430.3891184772363	1476.646595667985	1530.362582498067	1584.294857909801	1631.201200845503	1665.9083633629175	1691.5189899814984	1713.2046983361276	1736.1371060616862	1764.172891727079	1795.9089776373057	1828.6273470313893	1859.6099831483525	1886.9569497962655	1912.0406330593864	1937.0514995910203	1964.1800160444727	1994.7882866137224	2026.9249656554439	2057.8103450669846	2084.664716745692	2105.1041109178814	2118.327511125727	2123.929639240371	2121.505217132955	2111.2848622830047	2096.0427746035853	2079.189049616147	2064.1337828421383	2052.8682999469784	2041.7088471719512	2025.552900902307	1999.2979375232972	1954.0942587549273	1866.1034676562197	1707.7399926209491	1451.4182620428924	1086.824067854279	672.7286561411524	285.17463652801075	0.20461863935166857
827.7619592572179	864.662093413305	900.5864879244946	934.5594031458893	965.6050994325914	993.0762212710132	1017.6389496728042	1040.2878497809243	1062.0174867383332	1083.9681253815604	1107.862829321418	1135.5703618622895	1168.959486308557	1208.8394040049982	1251.781068457976	1293.2958712142486	1328.8952038205734	1355.8901790709474	1378.7907947483204	1403.9067698828815	1437.5478235048195	1483.75481781754	1537.4931877173217	1591.4595112736608	1638.3503665560531	1672.9483091368702	1698.3798045999874	1719.8572960321565	1742.593226520128	1770.4760449608832	1802.0982234923229	1834.728240062577	1865.6345726197767	1892.9095513851496	1917.9409156723152	1942.9402570679904	1970.1191671588924	2000.8486821941374	2033.1376170724366	2064.154231354901	2091.0667846026417	2111.4567863826833	2124.5587462857143	2130.020423908336	2127.48957884715	2117.236096028469	2102.0183616974464	2085.216887428944	2070.212184797825	2058.981379956505	2047.8880573676065	2031.8924160713043	2005.954655107773	1961.2279651677977	1873.6375035445994	1715.3014191820093	1458.3378610238578	1092.2655077652557	676.2051571064292	286.67813649888444	0.2057733941269704
837.3152911169921	874.2975400146589	910.2855066889043	944.2849089163064	975.3014644734438	1002.6751445693204	1027.0829341426404	1049.536071564534	1071.0457952061315	1092.769370957828	1116.4481747870802	1143.9696101806105	1177.2210806251403	1217.0203570917881	1259.9066804892595	1301.3496592106553	1336.8189016490774	1363.6004393510875	1386.2459964770937	1411.1237203409637	1444.601758256566	1490.7595464724866	1544.5216769761817	1598.5240306898258	1645.4024885355932	1679.895660376363	1705.153071837837	1726.4269774864229	1748.9696318885278	1776.7005742095203	1808.2084820106134	1840.7493174519818	1871.5790426937992	1898.7830074612843	1923.76411173983	1948.7546430798718	1975.986889031848	2006.840449424996	2039.2841732037637	2070.434221591401	2097.406755811158	2117.7487641949015	2130.730543508977	2136.053217628346	2133.4179104279697	2123.133978678353	2107.9437107321705	2091.1976278376396	2076.246251242978	2065.052328339602	2054.0275110917287	2038.1956776067746	2012.5807059921563	1968.3391665111644	1881.1583980505836	1722.8584316530726	1465.2592983612903	1097.7112668955813	679.6855566870324	288.1836248444172	0.20692847650837787
846.71958634642	883.7853888602981	919.8384884289563	953.8661821071753	984.8557669497347	1012.1346148726933	1036.3903972372204	1058.650860265765	1079.9437501807747	1101.443181810445	1124.9087444059628	1152.2463958242631	1185.3620939222792	1225.0821653891562	1267.91441224288	1309.2870053336476	1344.628115511655	1371.1988949606648	1393.5924211987021	1418.2347530773582	1451.551949448224	1497.6617053863158	1551.4482608603525	1605.4874920624789	1652.3552751848385	1686.746716638297	1711.8338437086031	1732.9079139002267	1755.2601847176375	1782.8407254096846	1814.2348522027348	1846.686693067535	1877.440375974831	1904.5747910157324	1929.507876762801	1954.4923339089623	1981.7808631471416	2012.7613714655554	2045.3625910335836	2076.648460315899	2103.682917777173	2123.9783905372706	2136.8412603368292	2142.0263975716807	2139.288672637655	2128.9771408156234	2113.817596926615	2097.1300206766996	2082.2343917719445	2071.0788584849597	2060.124243354505	2044.4595374858807	2019.1737319843855	1975.4275229420407	1888.6684263977465	1730.415663377124	1472.188454905794	1103.1667797738858	683.1736478295561	289.69282668546947	0.2080839542902202
855.9720763118208	893.1230542823324	929.2429630722532	963.3007335009924	994.2652963879589	1021.4514717728202	1045.5576365762743	1067.6280569392784	1088.7069990027887	1109.9853888707423	1133.2407924989955	1160.3974358063867	1193.379544711752	1233.0218610390166	1275.8011902324579	1317.1048536414405	1352.3201726153293	1378.683765263618	1400.829436736321	1425.2402889435807	1458.3994237955408	1504.4622183125193	1558.27314995554	1612.3489712958024	1659.2064349045054	1693.4977774795743	1718.417172225842	1739.2942764748673	1761.4587475582077	1788.8907444980698	1820.1724330792447	1852.5364807771698	1883.2155550672828	1910.2823750395564	1935.1698662421004	1960.1510058375588	1987.4987709885768	2018.6092314750722	2051.3708275460554	2082.795092067809	2109.8935579066183	2130.144011592522	2142.889254310583	2147.938340909619	2145.100326238449	2134.764213023249	2119.6387954996367	2103.0128157805866	2088.175015979073	2077.0586837812684	2066.175289166123	2050.680847685785	2025.7313748924012	1982.4926946174414	1896.1698638096639	1737.9777476971485	1479.1312115079747	1108.6374809288009	686.6732234805947	291.2074671429016	0.20923989526682676
865.0699923795147	902.307950612873	938.4964605463977	972.5860738802553	1003.527342314612	1030.6225548613902	1054.5809497795321	1076.4635026397366	1097.3311890127018	1118.3918230700515	1141.4405733871083	1168.4194471401213	1201.270451505338	1240.8364761832863	1283.5639409716148	1324.8001481922508	1359.892400167122	1386.0532696238868	1407.956410913125	1432.1407487911474	1465.1452080142642	1511.1620090045892	1564.9965548474504	1619.1075442939803	1665.9536760953097	1700.1451424570973	1724.8981094031108	1745.5802364116441	1767.5591829609914	1794.8448774113715	1826.0163236507003	1858.2947944488183	1888.9015625755658	1915.9032325238186	1940.747735678598	1965.7283351479584	1993.1382940399565	2024.3818126128037	2057.306839725337	2088.8722613865475	2116.036963605427	2136.243973543392	2148.872882971552	2153.787424813441	2150.8513319925923	2140.493825884199	2125.4060816700935	2108.8447629837674	2094.066533458712	2082.989517617218	2072.17768353677	2056.856460183651	2032.2512765241427	1989.5343416943813	1903.6649855099117	1745.549317956131	1486.093449018437	1114.1288048889573	690.1880765867427	292.729271337574	0.2103963672325269
874.0105659158199	911.3374921840293	947.5965107789916	981.7197140274608	1012.6391942561893	1039.6447037300916	1063.456634466723	1085.1530384218006	1105.8119675510402	1126.6583153397032	1149.5043413912304	1176.309146838606	1209.0318328148155	1248.5230429638805	1291.1995909739708	1332.3698330442935	1367.3421253740557	1393.3056274054095	1414.972711552289	1438.936553471573	1471.790328820142	1517.7620012160166	1571.6186861217893	1625.7622869611946	1672.594707157967	1706.685111127767	1731.271707253965	1751.7599649118567	1773.555353476739	1800.6973700862825	1831.7616229276587	1863.9577479504128	1894.49538110409	1921.4348364595824	1946.2391405731653	1971.221998122458	1998.6971137850828	2030.0768980380071	2063.1685845555876	2094.878112811527	2122.1114222795295	2142.276622572613	2154.7905038610493	2159.572026454425	2156.5401506623275	2146.16460998144	2131.118230656841	2114.6246121207055	2099.9073538052075	2088.8690733814997	2078.128461476634	2062.9832269566414	2038.73107868755	1996.5521243298745	1911.156066722065	1753.1350074970571	1493.081048287785	1119.6461861829855	693.722000094594	294.2599643903472	0.21155343798164983
882.7910282870566	920.2090933279119	956.540643697638	990.6991647251059	1021.5981417391857	1048.5147579706133	1072.1809882575772	1093.692505340132	1114.1449819583308	1134.7806966110293	1157.428350832291	1184.0632519149806	1216.6607071519636	1256.0785935227143	1298.7050667531469	1339.8108522557852	1374.6666754431528	1400.4390579721253	1421.8777064769872	1445.6281238363738	1478.3358129289218	1524.2631187002937	1578.1397543642624	1632.312275201629	1679.1272364931929	1713.1139830484854	1737.533017791961	1757.8276331768047	1779.4411216562019	1806.4424684594976	1837.403429920677	1869.5214551498852	1899.993993257267	1926.8746598379098	1951.6417364266727	1976.6296710433553	2004.172911707759	2035.6922709099388	2068.9540190209655	2100.8107908821635	2128.1152213348587	2148.2403048629194	2160.6404745203877	2165.2905230038514	2162.165243009896	2151.775195897942	2136.774017678738	2120.3511130258667	2105.6958866129085	2094.6950644628023	2084.024657995902	2069.0579999819192	2045.1684231905626	2003.5457026809347	1918.6453826696993	1760.7394496629108	1500.0998901666248	1125.195059339517	697.2787869507432	295.80127142208147	0.21271117530852496
891.4117869618034	928.9232747561992	965.3294406984445	999.5249629363893	1030.4045196178827	1057.232671493304	1080.7535097231464	1102.0810080704339	1122.3291402981886	1142.7579639945889	1165.211872048434	1191.6813411736778	1224.1568480842736	1263.5028877127154	1306.0800278656534	1347.122854568278	1381.8659538457791	1407.4540892581651	1428.672734504721	1452.217540819548	1484.7841594367494	1530.6677637682244	1584.5616159370616	1638.758500244146	1685.5512009903641	1719.4305878032221	1743.6798716167184	1763.780348691471	1785.2133152880995	1812.0772632843457	1842.9394670264437	1874.9843964777504	1905.3965216016215	1932.2221686107932	1956.9550887155167	1981.9508893754194	2009.5651780501319	2041.2274493512136	2074.6627464979492	2106.6699998615522	2134.048139813239	2154.1348192425257	2166.422581112143	2170.9426909031235	2167.7264140965	2157.3254685794745	2142.373381863932	2126.0241338679266	2111.4317045095127	2100.466516206607	2089.8647613765706	2075.0790749366292	2051.562091804005	2010.5152026138655	1926.1348208731433	1768.3661158067162	1507.1542566394587	1130.7793376925583	700.8611536724377	297.3544243818302	0.21386962346889213
899.8859538176754	937.4929826988389	973.9756890515397	1008.209750347315	1039.070844057702	1065.8108554831522	1089.1865012397689	1110.3307057725713	1130.376393526577	1150.6017793178528	1172.8662394466583	1199.1744405843008	1231.531049402088	1270.8065962308558	1313.3350660395563	1354.3163074566678	1388.9501691106714	1414.3604834784235	1435.3670184302928	1458.7135256850231	1491.1437569613618	1536.9842529598618	1590.8927103083163	1645.1096146163254	1691.8754514934906	1725.6438750842142	1749.7212136721039	1769.6269640755681	1790.8806231130172	1817.6102245806921	1848.3779501861657	1880.3545186148442	1910.7106485521326	1937.4848005739402	1962.1864028181901	1987.1926253133083	2014.8806380877215	2046.688891337875	2080.30095593229	2112.461682907505	2139.91592330006	2159.965775121569	2172.142324283937	2176.5339036741448	2173.228846179171	2162.820330423012	2147.920917977731	2131.648016152405	2117.1190322561138	2106.1877017855513	2095.653072987872	2081.050522297844	2057.9154261502376	2017.4626128321188	1933.6247180397381	1776.0138293216426	1514.2420342263788	1136.3968497976198	704.4675110595348	298.91868253141814	0.21502873256413255
908.2298168345479	945.9342697653483	982.495227495559	1016.7691948245905	1047.6126765518536	1074.2648354438077	1097.495466135106	1118.4570212274525	1138.3019533225495	1158.3269705875214	1180.4058034511772	1206.5564379077475	1238.7968599514616	1278.003117485121	1320.4835060458117	1361.40438307919	1395.9321060309128	1421.170311417988	1441.971752042832	1465.126459779211	1497.424466500894	1543.222381372573	1597.1431227226435	1651.3761861704272	1698.1110673352457	1731.7653246107668	1755.668767488048	1775.3792682324938	1796.454699109509	1823.052667185037	1853.729718727182	1885.6421348045874	1915.9461964858947	1942.6719864839886	1967.3447940887131	1992.3637102341534	2020.127825854394	2052.0847898093252	2085.87648266206	2118.193342901515	2145.7258090166083	2165.7402345556675	2177.8066333046545	2182.0709341089423	2178.6790658139025	2168.2659381883327	2153.4223846947343	2137.2282197190343	2122.763257647158	2111.864206329066	2101.3953474708464	2086.97785624262	2064.232907814507	2024.3903877484386	1941.1150231735783	1783.6802516108996	1521.359510581376	1142.0439030155885	708.0951934825459	300.49281196086343	0.21618842915703837
916.4596639922956	954.2631885652428	990.9038947691361	1025.2189642349215	1056.0455785935446	1082.6101368789186	1105.6959077368178	1126.4753772159836	1146.1210313651573	1165.9483658102934	1187.844914486204	1213.8412209049143	1245.9678285784496	1285.105849883495	1327.538672655376	1368.4002535940772	1402.824549399584	1427.8956438619448	1448.4981291314675	1471.4667244485224	1503.636149053481	1549.3919441037222	1603.3229384246588	1657.5687827587112	1704.2691278482998	1737.8064161021844	1761.534256594481	1781.0490500656435	1801.9471972561273	1828.4159059338808	1859.0056119768308	1890.8575582903975	1921.112987780001	1947.7931570975752	1972.439377881104	1997.4729755150843	2025.3152753840127	2057.4233377049645	2091.39716202533	2123.8724827250744	2151.4850341841666	2171.465259600439	2183.42243744318	2187.5605549995444	2184.0835995566867	2173.6684486352137	2158.883540689542	2142.770204407544	2128.3697684770887	2117.501614966578	2107.097339466535	2092.8665909480105	2070.5190183820578	2031.300981775565	1948.6056852787576	1791.3630440776958	1528.5029733584404	1147.7168047073512	711.7415353119815	302.07557876018365	0.21734863981040128
924.5917832707942	962.4957917080397	999.2175296109062	1033.5747264450144	1064.3851116759852	1090.8622852921358	1113.803329372566	1134.401196519073	1153.8488393334526	1173.4807929928688	1195.1979229759518	1221.042677336699	1253.0575041291074	1292.1281918339628	1334.5138906392049	1375.3170911595635	1409.6402840097667	1434.5485515953812	1454.9573434853294	1477.7447010393682	1509.7886656172582	1555.5027362506767	1609.4422426589786	1663.697972233437	1710.3607123653255	1743.7786292777732	1767.3294045213331	1786.6480984784148	1807.3697715314265	1833.711255663724	1864.2164692624503	1896.0111023156944	1926.2208448115455	1952.8577431713381	1977.4792695493823	2002.5292525332322	2030.4515207104437	2062.7127279641963	2096.8708293601726	2129.506605259678	2157.2008360240206	2177.147912311503	2188.9966659683987	2193.00953913798	2189.448973963517	2179.0340185234318	2164.310144636754	2148.279430057667	2133.943952540352	2123.1055128275184	2112.7648036159785	2098.722240591071	2076.7782394381366	2038.1968493262414	1956.0966533593712	1799.0598681252404	1535.668710211563	1153.4118622337942	715.4038709183524	303.6657490193968	0.21850929108701336
932.6424626499179	970.6481318032551	1007.4519707595038	1041.852149321576	1072.6468372923828	1099.036806187107	1121.8332343700104	1142.2499019176262	1161.5005889064876	1180.9390801419468	1202.479179344634	1228.1746949639983	1260.07943544949	1299.0835417445078	1341.4224847682544	1382.1680679338815	1416.3920946545416	1441.1411054033838	1461.3605888935451	1483.970770898159	1515.8918771903602	1561.564552910802	1615.5111206702184	1669.774322446864	1716.3969002189933	1749.6934438568371	1773.0659347985347	1792.1882023742035	1812.7340759139593	1838.9500312110663	1869.3731299113786	1901.1130801238971	1931.2795899576222	1957.875175461914	1982.4735844475658	2007.5413726657275	2035.5450958675506	2067.9611535264203	2102.3053200046575	2135.103213386817	2162.880451757454	2182.7952547444756	2194.5362481491948	2198.424659316276	2194.781715590385	2184.368804612764	2169.707955210969	2153.7613565091333	2139.491197631391	2128.681485041314	2118.403494560218	2104.5503193488576	2083.0150525679874	2045.0804448132083	1963.5878764195131	1806.7683851567417	1542.8530087947333	1159.1253829558043	719.0795346721694	305.2620888285208	0.21967030954966638
940.6279901095417	978.7362614604046	1015.6230569535629	1050.0669007313118	1080.8463169359459	1107.1492250674817	1129.8011260568119	1150.0369161925514	1169.0914917633145	1188.3380552642268	1209.7030340164633	1235.2511615477092	1267.0471713856514	1305.9852980231149	1348.27777981348	1388.9663560752656	1423.0927661269914	1447.6853760710394	1467.7190591452452	1490.1553153713062	1521.9556447709217	1567.5871891814634	1621.539657702994	1675.8084012512522	1722.3887707419751	1755.5623395586808	1778.7555709560156	1797.681150656406	1818.0517643822789	1844.1435474124078	1874.486433250954	1906.1738049584235	1936.2990455953238	1962.854884725941	1987.431437929674	2012.5181672897006	2040.6045348891987	2073.1768073310386	2107.7084692968574	2140.6698099879845	2168.53111860575	2188.4143489549765	2200.0481132544523	2203.8126883264604	2200.088350993283	2189.678963662988	2175.082731086786	2159.221443601675	2145.016891544652	2134.235116737394	2124.0191669402943	2110.356341398424	2089.233939356856	2051.954222649208	1971.0793034632777	1814.4862565754083	1550.0521567619426	1164.8536742342676	722.7658609439433	306.8633642775733	0.22083162176115226
948.5646536295408	986.7762332890056	1023.7466269317185	1058.2346485409287	1088.9991120998839	1115.215067436909	1137.7225077606315	1157.7776621247554	1176.6367595829852	1195.6925463664088	1216.8838374156528	1242.2859648487292	1273.9742607836483	1312.846859077769	1355.0931005458383	1395.7251277419493	1429.7550832201966	1454.1934343834346	1474.043948029558	1496.3087158052208	1527.9898293570786	1573.5804401600274	1627.5379390019225	1681.8107764988617	1728.3474032669426	1761.3967961026103	1784.4100365237061	1803.138732228419	1823.3344909149387	1849.303119104249	1879.5672186085144	1911.2035900626936	1941.2890341017448	1967.806301720056	1992.3619453497258	2017.4684677822825	2045.638371809253	2078.3678823174523	2113.088112574843	2146.2138979446736	2174.160073790194	2194.012256998623	2205.5391905530564	2209.1803989605614	2205.375406728204	2194.9706524338803	2180.440230938805	2164.6651511750233	2150.526422074579	2139.7719930451885	2129.6175753972484	2116.1458209168254	2095.4393813899887	2058.8206372469826	1978.570883494759	1822.211143784449	1557.2624417671807	1170.5930434300715	726.4601841041849	308.4683414565723	0.22199315428426292
956.4687411897899	994.7840998985735	1031.8385194326052	1066.371060617133	1097.1207842774043	1123.2498587990378	1145.6128828091296	1165.487562495145	1184.1516040445515	1203.017381455191	1224.0359399664164	1249.2929926279546	1280.874252489535	1319.681623316454	1361.8817717362842	1402.4575550921654	1436.391830727239	1460.677351125656	1480.3464493356123	1502.4413535463132	1534.0042919469656	1579.5541009438593	1633.5160498116186	1687.7920160419517	1734.283877126567	1767.20829320793	1790.0410550315364	1808.5727359936393	1828.593909490492	1854.44006112309	1884.6263253113987	1916.2127486801257	1946.259377853978	1972.7388572008956	1997.27422206174	2022.4011055206029	2050.6551406615777	2083.542571425063	2118.452085176686	2151.7429801383773	2179.7745545320695	2199.5960409310333	2211.0164093138915	2214.5345640106066	2210.64940935114	2200.250027685219	2185.7862134416255	2170.097939068909	2156.0251770156165	2145.2976990941247	2135.20447457212	2121.924272081117	2101.63586025263	2065.6821430192736	1986.062565518052	1829.940708187072	1564.4801514644375	1176.339797904102	730.1598385234049	310.0757864555356	0.22315483368179018
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595
964.3565407701641	1002.7759138986252	1039.914573194857	1074.4918048266309	1105.2268949617164	1131.2691246575178	1153.4877545299667	1173.1820400846277	1191.651236827066	1210.3273885372746	1231.1736920929666	1256.2861326462832	1287.7606953493664	1326.5029891471545	1368.6571181557745	1409.1768102841484	1443.0157934412	1467.1491970827906	1486.6377568525377	1508.5636099409944	1540.008893538717	1585.5179666303252	1639.4840753766985	1693.7626877327816	1740.2092716535196	1773.0083105939443	1795.6603500094361	1813.9949508554628	1833.8416740874918	1859.5656883054303	1889.6745926869442	1921.2115940541385	1951.2198992291178	1977.6619819250982	2002.1773834197345	2027.3249118817923	2055.663375480037	2088.7090675932727	2123.8082224404575	2157.2645594505875	2185.38179805266	2205.172762807825	2216.4866988058416	2219.881956268623	2215.916885418083	2205.5232461767796	2191.126437269846	2175.525267123063	2161.518544162209	2150.817820013632	2140.785619105951	2127.6972090683535	2107.8278575300264	2072.541194378822	1993.5542985372501	1837.6726111864864	1571.701573507704	1182.0902450172457	733.8621585721141	311.684465364481	0.22431658651652595


==> anc/s_ct_qcir.dat <==
-6998.658993735666	-6873.823379994683	-6744.407864639747	-6605.832546056894	-6453.517522632179	-6284.848645922113	-6105.0747801651	-5921.410542770018	-5741.070551145744	-5569.855297566279	-5407.908773766133	-5253.960846344944	-5106.741381902346	-4964.81869694214	-4826.114907584797	-4688.390579854944	-4549.406279777213	-4407.595107386316	-4264.080298757273	-4120.657623975188	-3979.12285312516	-3840.457598530998	-3702.386841471352	-3561.8214054635764	-3415.672114025026	-3262.529527428934	-3107.7031529720307	-2958.1822347069224	-2820.9560166862157	-2700.4613402131035	-2590.9254355931294	-2484.0231303824203	-2371.4292521371062	-2247.3440936347824	-2116.0698085389045	-1984.4340157343963	-1859.264334106181	-1745.54149581717	-1640.858686142235	-1540.9622036342384	-1441.5983468460417	-1339.4698618721459	-1235.1052849736113	-1129.989599953137	-1025.6077906134233	-923.4188420242048	-824.7777443233585	-731.013488915797	-643.4550672064323	-562.183359712143	-482.2868033976706	-397.60572433972237	-301.9804486150059	-192.95969329706455	-82.92573944678476	12.03074087811095	75.81907561990009	98.79282535422828	97.08248119021337	93.2627668703412	109.90840613709767
-6972.757928899201	-6847.925705421884	-6718.52360062899	-6579.981733204941	-6427.730221834164	-6259.172763232105	-6079.6073662383105	-5896.305617723344	-5716.539104557779	-5546.132609597644	-5385.123699640837	-5232.103137470716	-5085.661685870643	-4944.277048533816	-4805.974692792778	-4668.667026889916	-4530.266459067609	-4389.296331016631	-4246.723718221291	-4104.126629614293	-3963.0830741283366	-3824.442710670589	-3686.1417980460956	-3545.388245034366	-3399.3899604149096	-3246.9347056322467	-3093.129652790919	-2944.661826660477	-2808.2182520104716	-2688.0221704947303	-2578.4416913042014	-2471.3811405141087	-2358.7448441996785	-2234.9043799880424	-2104.1003317139557	-1973.0405347640806	-1848.4328245250792	-1735.1652050418818	-1630.8463549924961	-1531.2651217131988	-1432.210352540266	-1330.4188285783011	-1226.419066005211	-1121.6875147672292	-1017.7006248105899	-915.9071110941983	-817.6447486276493	-724.2235774332099	-636.9536375331476	-555.9192877721465	-476.3021622845623	-392.05821402716794	-297.14339595673647	-189.16638295918347	-80.34673763699406	13.44325547820415	76.3313118547835	98.82969320862632	96.98884624565481	93.24376391930105	110.02943918299717
-6946.8255030815	-6822.005860453664	-6692.625588454861	-6554.124057714123	-6401.940638860486	-6233.49634445735	-6054.138754805608	-5871.197092140518	-5692.000578697348	-5522.398956445742	-5362.324046292926	-5210.228188880511	-5064.563724850105	-4923.717995073158	-4785.818341340456	-4648.927105672621	-4511.106630090276	-4370.969558353348	-4229.329741178973	-4087.5513310235933	-3946.9984803436496	-3808.3912304118326	-3669.873177765836	-3528.943807759597	-3383.1026057470576	-3231.330817469998	-3078.5367302215564	-2931.1103916827105	-2795.4418495344385	-2675.5445429702722	-2565.925477233964	-2458.715049081819	-2346.0436552701435	-2222.451544723449	-2092.1183750390655	-1961.6336559825318	-1837.5868973193826	-1724.7745088955135	-1620.8205008782484	-1521.5557835152697	-1422.8112670542591	-1321.3573920526048	-1217.7227203065145	-1113.3753439219026	-1009.7833550046829	-908.3853434973304	-810.501890688562	-717.4240757036554	-630.4429776678892	-549.6464062124829	-470.30909299242535	-386.50250016864703	-292.29808990207846	-185.3644553783625	-77.7587138819914	14.864886277830461	76.85209679189859	98.8736803794145	96.9004438732032	93.22820513449561	110.15278202452268
-6920.830355301323	-6796.041674694606	-6666.700079953991	-6528.252656945581	-6376.146491535478	-6207.818853513096	-6028.66774836108	-5846.081365485389	-5667.447894291982	-5498.6433729273085	-5339.495234499792	-5188.3187608583485	-5043.429233851895	-4903.124131507838	-4765.629716567524	-4629.154447950793	-4491.906784577483	-4352.586793102871	-4211.860971123982	-4070.887423973282	-3930.824256983235	-3792.2665653563827	-3653.5574037755696	-3512.476816793713	-3366.804848963734	-3215.7087965766277	-3063.904962875692	-2917.496902842301	-2782.5881714578286	-2662.989999833645	-2553.344323601108	-2446.000754521573	-2333.3089043563937	-2209.9724662231465	-2080.1114586642925	-1950.1999815785155	-1826.7121348644973	-1714.355002006985	-1610.7676008349838	-1511.8219327635627	-1413.38999920779	-1312.2751490632052	-1209.0061211472255	-1105.0430017577378	-1001.8458771926295	-900.8435025667402	-803.3393082627184	-710.6053934801658	-623.913857418684	-543.3559054134857	-464.2991673422315	-380.93037921819337	-287.43627705464314	-181.5452933116617	-75.15264623656479	16.304749476523007	77.38997913347714	98.93190618298298	96.8225066449655	93.21953468215959	110.28074445730017
-6894.741124577435	-6770.010977749292	-6640.733326963009	-6502.360668260452	-6350.345497683483	-6182.139754314596	-6003.193149398818	-5820.954837221805	-5642.873972069219	-5474.854893859076	-5316.622685038819	-5166.357613688252	-5022.239947887179	-4882.478052785522	-4745.392681813679	-4609.332685472166	-4472.646914261503	-4334.120038971605	-4194.280011549985	-4054.0906042335555	-3914.515589259231	-3776.0321231058924	-3637.170899220294	-3495.9759952911577	-3350.491489007205	-3200.0595765865764	-3049.2149283650765	-2903.790333207928	-2769.618579980353	-2650.3200832787634	-2540.6657606243243	-2433.214155269392	-2320.5238104663217	-2197.454022869282	-2068.067102739696	-1938.7261137407997	-1815.7941195358285	-1703.8922790052168	-1600.674131898194	-1502.051313181188	-1403.9354578206273	-1303.1616963782517	-1200.2591417970482	-1096.6804026153166	-993.8780873713564	-893.2715516355664	-796.1471391067408	-703.7579405157737	-617.3570465935584	-537.038975755488	-458.26395715495227	-375.3336476298406	-282.5497040180421	-177.70027951614117	-72.5195127555023	17.771961273814902	77.95350758175081	99.0114899357219	96.7602671330487	93.22119672852776	110.41563627695565
-6868.526449928597	-6743.891599222299	-6614.711581318544	-6476.441229019874	-6324.535375128832	-6156.4585107771	-5977.713760412905	-5795.8139068136115	-5618.271732756591	-5451.022554057775	-5293.691818687394	-5144.327507654242	-5000.977601967118	-4861.762353853879	-4725.091100418615	-4589.445449984472	-4453.307010874602	-4315.541299665949	-4176.549465950641	-4037.1165675746065	-3898.0276623837726	-3759.6513112620128	-3620.690087245005	-3479.4300664063708	-3334.1573248197333	-3184.374091134281	-3034.4472043014575	-2889.9596558482685	-2756.4944373017233	-2637.4963354995416	-2527.857318522302	-2420.3311497612976	-2307.67159260782	-2184.8830930440013	-2055.9728274153345	-1927.1986546581504	-1804.8184337087812	-1693.3719345191273	-1590.5265711033694	-1492.231668491257	-1394.4365517125398	-1294.0066307658917	-1191.4716555256857	-1088.2774608352192	-985.86988153779	-885.659454036948	-788.9155209772514	-696.8721265635113	-610.7633150005391	-530.6868076188226	-452.1950342515589	-369.70410185762216	-277.63011739588666	-173.820796748861	-69.85029149359194	19.27563786923927	78.55123083895135	99.11955095402145	96.71895790955972	93.23663543983479	110.55976727911515
-6842.154970373574	-6717.661368718212	-6588.621094857224	-6450.4874765849845	-6298.713841695865	-6130.774586815861	-5952.228383897432	-5770.6549737246605	-5593.63409708163	-5427.1353883401425	-5270.688056222904	-5122.2112030403405	-4979.6239311028785	-4840.9596296605805	-4704.708835722029	-4569.476373235448	-4433.867066149054	-4296.822578892309	-4158.6319378196185	-4019.9210097666323	-3881.315661568996	-3743.0875374263996	-3604.091390994701	-3462.827753293797	-3317.7971553435855	-3168.6432738541835	-3019.582368296585	-2875.9738438320032	-2743.177105621651	-2624.4802986898967	-2514.886527513733	-2407.327636433312	-2294.7354697887813	-2172.246555129451	-2043.8161528412663	-1915.6042065193349	-1793.7706597587612	-1682.7795631776376	-1580.311395486003	-1482.3507424168808	-1384.8821897032965	-1284.7995489942746	-1182.6335356028424	-1079.8240907580275	-977.8111556888574	-877.9971731040237	-781.6345916308717	-689.9383613764114	-604.1234324476526	-524.290591383823	-446.0839704530231	-364.0335383555719	-272.6692637917882	-169.8982277668812	-67.13596050562172	20.82489546232922	79.19169760731047	99.2632085542717	96.70381154660556	93.26929498231542	110.71544725940466
-6815.595324931124	-6691.29811584161	-6562.44811941568	-6424.492548316921	-6272.878615208918	-6105.087446346127	-5926.735822346485	-5745.474437418797	-5568.953985771869	-5403.1824315229105	-5247.596818422738	-5099.991460130568	-4958.160670305623	-4820.0524751532885	-4684.229751063615	-4549.409086972822	-4414.3070718171275	-4277.935880357087	-4140.490030650579	-4002.459626579824	-3864.334772027038	-3726.3042092007045	-3587.3512336143785	-3446.157779107877	-3301.405779521024	-3152.8580583807216	-3004.6009979622086	-2861.8018702278096	-2729.6279471398475	-2611.233515043742	-2501.720917817308	-2394.179513721456	-2281.6986610170975	-2159.531287507775	-2031.5845991675506	-1903.929371513119	-1782.636380061174	-1672.1007596096676	-1570.0150820815848	-1472.3962786811699	-1375.2612806126654	-1275.5300478315485	-1173.734655298222	-1071.310206724322	-969.6918058214849	-870.2746721699319	-774.2944888242238	-682.9470547075063	-597.4281687429255	-517.841517430822	-439.92233758031625	-358.3137535777232	-267.65888980935813	-165.92395532726198	-64.3674978463797	22.428850252617863	79.88345658905985	99.44958205286285	96.72006061629314	93.32261952220435	110.88498601345015
-6788.816152620016	-6664.779670197073	-6536.178906830539	-6398.4495815768205	-6247.027413492325	-6079.396553283153	-5901.234878254153	-5720.268697359869	-5544.224319554844	-5379.1527184228125	-5224.40352606428	-5077.651039208949	-4936.569554586517	-4799.023485279677	-4663.637709783069	-4529.227222944331	-4394.607019611095	-4258.853207766685	-4122.086347937188	-3984.6881137843798	-3847.0401789700363	-3709.2647341865813	-3570.446038249033	-3429.4088670030555	-3284.977996294315	-3137.0093783483344	-2989.4836709100773	-2847.412708104367	-2715.8083240560245	-2597.717526754995	-2488.328019651717	-2380.8626800617526	-2268.5443853006627	-2146.7241685611207	-2019.265686544246	-1892.16075182827	-1771.401176991425	-1661.3211184441363	-1559.6241079256076	-1462.356021007235	-1365.5627332604167	-1266.1877240458618	-1164.764887881528	-1062.7257230746839	-961.5017279325995	-862.4819145678122	-766.8853503139297	-675.8886163098284	-590.6682936943843	-511.3307761401531	-433.70170745441	-352.53654397810993	-262.5907420522079	-161.88936218706334	-61.53588157065391	24.09661843963833	80.63505648643124	99.68579076618508	96.77293769072944	93.40005322573633	111.07069333687767
-6761.786092459006	-6638.083861389183	-6509.799708938431	-6372.351713725823	-6221.1579543704265	-6053.701371542187	-5875.7243541145235	-5695.034153011728	-5519.438019158089	-5355.035283856583	-5201.093599924922	-5055.172700559503	-4914.8323189567245	-4777.855254987411	-4642.916575220088	-4508.914412897708	-4374.746901263224	-4239.5465648275085	-4103.383493173109	-3966.5621671504923	-3829.387067610126	-3691.932519985682	-3553.3522280436628	-3412.569740133774	-3268.5086046057218	-3121.088167391463	-2974.210964751941	-2832.7753305303536	-2701.6795985698927	-2583.893876017569	-2474.6753632356513	-2367.3530338902224	-2255.2558616473684	-2133.8120766716333	-2006.8469351214108	-1880.2849496535548	-1760.0506329249201	-1650.4262343099651	-1549.1249500535619	-1452.2177131181875	-1355.7754564663182	-1256.7621744053633	-1155.7141066224642	-1054.0605541496943	-953.2308180191279	-854.608863630803	-759.3973138566116	-668.7534559364104	-583.8345771100556	-504.74955789214914	-427.4136518962757	-346.6937060107655	-257.45656712394884	-157.7858311033454	-58.63208973323238	25.837316222923732	81.45504600165633	99.97895401062848	96.86767534202143	93.50504025914604	111.27487902531317
-6734.473783466862	-6611.18851902252	-6483.296777575986	-6346.192082125062	-6195.267955667555	-6028.001365038482	-5850.203052421685	-5669.767203838219	-5494.588005309135	-5330.819162640953	-5177.652460782047	-5032.539204466252	-4892.93069842741	-4756.530379224161	-4622.050210714365	-4488.454288580685	-4354.706708505786	-4219.987955245958	-4084.344069852005	-3948.0374824483565	-3811.3306231594433	-3674.2709741996605	-3536.0462261432635	-3395.6291216544732	-3251.99240339751	-3105.085359144544	-2958.7634570995483	-2817.8587105744473	-2687.2031328811645	-2569.72410502538	-2460.7304787878	-2353.626473642888	-2241.816309065107	-2120.781890221459	-1994.3158650491039	-1868.288567177739	-1748.570330237064	-1639.401701836072	-1538.5040855009397	-1441.969098737138	-1345.8883590501391	-1247.2429956782014	-1146.5721847907346	-1045.3046142899343	-944.8689720779967	-846.6454826920428	-751.820517208891	-661.5319833402845	-576.917788797966	-498.08905306714337	-421.0497427268849	-340.77703612972357	-252.24811162819242	-153.6047448331683	-55.64710038890314	27.660059802007183	82.35197383696685	100.33619110258321	97.00950614227605	93.64102478866823	111.49985287438267
-6706.854498199967	-6584.073511297372	-6456.654298448585	-6319.958633707417	-6169.348291127675	-6002.289264712475	-5824.664428262165	-5644.460875526391	-5469.665700254809	-5306.493122186122	-5154.0658650152445	-5009.733778426142	-4870.846712102782	-4735.03145805947	-4601.022577631858	-4467.831574485937	-4334.4699522877	-4200.156931837138	-4064.942602470255	-3929.0847706570585	-3792.841242867553	-3656.2550712632856	-3518.5102907719634	-3378.5761820128305	-3235.4220256051335	-3088.9915272698663	-2943.1260931350093	-2802.641554430295	-2672.353742385452	-2555.1836193622316	-2446.4726722504815	-2339.667519072068	-2228.214777848861	-2107.6249811254975	-1981.6643195376914	-1856.1628982439279	-1736.9508224026913	-1628.2378009378572	-1527.7519578348695	-1431.6010208445625	-1335.8927177177723	-1237.6217731789143	-1137.3308998467255	-1036.449807313522	-936.4082051716211	-838.5839243277168	-744.1472809460072	-654.2167125050678	-569.9106564834735	-491.3422096996558	-414.6031063314688	-334.77973989662235	-246.9585039128268	-149.33899011743935	-52.57358312640656	29.57213422467775	83.33257910021977	100.76306617551967	97.20250016945316	93.81068331179006	111.74741783230002
-6678.930043365186	-6556.726860796833	-6429.8481927366265	-6293.618553692712	-6143.362458173237	-5976.530869605356	-5799.080547092248	-5619.094698656098	-5444.656532319098	-5282.044860276133	-5130.320911412901	-4986.741518787802	-4848.5635154592355	-4713.341112050386	-4579.8180294435715	-4447.0353660859	-4314.034220424477	-4180.063243850945	-4045.2012995350906	-3909.734803591243	-3773.9501721337265	-3637.906052943794	-3500.7500204704065	-3361.4018808294495	-3218.78144013681	-3072.795805541107	-2927.301288321881	-2787.14150079141	-2657.1600552619675	-2540.303278171485	-2431.928352460517	-2325.495175195275	-2214.4636434419704	-2094.3506954296586	-1968.9014340387687	-1843.9180033125742	-1725.2025472943492	-1616.943552676633	-1516.8748767490265	-1421.1167194503964	-1325.7892807196097	-1227.898046407598	-1127.9896460135515	-1027.4959949487243	-927.8490086243712	-830.425098086192	-736.378656917665	-646.8085743367143	-562.8137395612637	-484.50900644095435	-408.0730873522966	-328.70065930351825	-241.5863993028472	-144.98746963245546	-49.41097367029243	31.573499931748323	84.39636252177314	101.25892263122891	97.44607752492426	94.01362165100838	112.01734945763036
-6650.70885920701	-6529.138628699708	-6402.8523154892555	-6267.133836872511	-6117.267110146321	-5950.685245783497	-5773.418126960662	-5593.644830030396	-5419.544431345283	-5257.461807288496	-5106.405034365611	-4963.5479891127925	-4826.0645480662115	-4691.441966875831	-4558.42101764677	-4426.055851597948	-4293.400619948278	-4159.7241896459755	-4025.1542905564584	-3890.033368274447	-3754.703868394661	-3619.2567278415368	-3482.776848858368	-3344.0976250181675	-3202.052449893946	-3056.4869677597894	-2911.295825694079	-2771.3859214762742	-2641.6641528858286	-2525.1278039863887	-2417.1357039783547	-2311.1370683463165	-2200.5811125748637	-2080.9728727126067	-1956.0406670642371	-1831.5686344984683	-1713.3409138840154	-1605.5326634001922	-1505.8831184687247	-1410.5225338219402	-1315.581164192167	-1218.0733434107385	-1118.5497217050106	-1018.4450284013453	-919.1939928261046	-822.1721027588809	-728.5178797921864	-639.310603971763	-555.6295553433533	-477.59117959649365	-401.4605849958975	-322.5400454500723	-236.1318348675257	-140.5505900383609	-46.16039927906288	33.66228621228769	85.54101523761024	101.82154868858225	97.73849581591368	94.24867796007251	112.3089164615267
-6622.199385969931	-6501.298876184799	-6375.640521755628	-6240.466478038376	-6091.0189003890055	-5924.711459313275	-5747.643885916135	-5568.087426452341	-5394.313327176644	-5232.731393600722	-5082.305668263958	-4940.138752962665	-4803.33324949315	-4669.316648214728	-4536.815993738722	-4404.883219239457	-4272.5702578912615	-4139.157067580826	-4004.835705044303	-3870.0262517302085	-3735.1487890870585	-3600.339904556865	-3464.6022095556236	-3326.654821492821	-3185.2168577779476	-3040.053787727439	-2895.116488285522	-2755.402188303367	-2625.908116632148	-2509.701919340191	-2402.132911364443	-2296.620824859003	-2186.585391977971	-2067.5053525530057	-1943.095477125999	-1819.129543916402	-1701.3813311436647	-1594.018839456326	-1494.7869592192767	-1399.8248032264949	-1305.2714842719608	-1208.1491922348212	-1109.0124253348997	-1009.2987588771886	-910.4457681666796	-813.8280371371973	-720.5681842378935	-631.7258365467527	-548.3606211417592	-470.59046547172863	-394.76649846880036	-316.29814943594533	-230.59484767613435	-136.0287579952997	-42.82298721122	35.83662235536472	86.76422838371435	102.4487325664511	98.07801264964583	94.51469039273178	112.62138755514202
-6593.410063898435	-6473.197664430909	-6348.1866665848875	-6213.578471981872	-6064.574482243366	-5898.568576261061	-5721.724542007392	-5542.398644724984	-5368.947149656459	-5207.841049590317	-5058.010247498538	-4916.499373898978	-4780.353059309492	-4646.947781746002	-4514.987409216689	-4383.507657227802	-4251.544241285587	-4118.379176014096	-3984.279672508572	-3849.7592409820622	-3715.331391647615	-3581.1883916901324	-3446.2375361819477	-3309.064877167248	-3168.256466690222	-3023.4850392455814	-2878.770059130124	-2739.2176730911706	-2609.9340278760405	-2494.0703467661424	-2386.9581591792303	-2281.9740710671417	-2172.4946883817197	-2053.9619745295195	-1930.079322735957	-1806.6154836811645	-1689.3392080452747	-1582.4157871928269	-1483.5966752259953	-1389.0298669313609	-1294.863357095506	-1198.127120926332	-1099.379055317017	-1000.0590375820585	-901.6069450359545	-805.3960000125535	-712.5328049231082	-624.057307198222	-541.0094542684985	-463.5086003721139	-387.99172697753426	-309.97522236079845	-224.9754747979451	-131.4223801634162	-39.39986472526593	38.09463765004821	88.06369309606883	103.13826248370668	98.46288563334507	94.81049710273547	112.95403144962933
-6564.349333237011	-6444.825054616841	-6320.464605026187	-6186.431813494564	-6037.8905090514845	-5872.215662693234	-5695.62681328316	-5516.554641651379	-5343.429828628011	-5182.77820563479	-5033.506206459936	-4892.615415483285	-4757.107417084676	-4624.317993148574	-4492.919715577939	-4361.919353780358	-4230.323677163417	-4097.40781330438	-3963.52032245921	-3829.278123053547	-3695.2981335130303	-3561.834997841691	-3427.694262357116	-3291.319198955285	-3151.1530795321773	-3006.769496115741	-2862.263321261804	-2722.8597476581654	-2593.783967992623	-2478.2778087974916	-2371.6496319831626	-2267.2244333045433	-2158.327208516541	-2040.3565782208123	-1917.0056624060135	-1794.041205907548	-1677.2299535608213	-1570.737212957487	-1472.3225427141936	-1378.1440642038383	-1284.3598987993198	-1188.0086575317569	-1089.6509100651597	-990.7277157217592	-892.6801338237874	-796.879090176363	-704.4149765161526	-616.3080510627098	-533.578572035588	-456.3473206031044	-381.1371697286283	-303.5715153242926	-219.27375330223012	-126.73186320285448	-35.892159079702786	40.43446138540701	89.43710051065695	103.88792665922037	98.89137237423576	95.13493624383291	113.3061168561416
-6535.02563423015	-6416.171107921397	-6292.448192128675	-6158.988497368011	-6010.923634155436	-5845.611784676166	-5669.3174177921655	-5490.531574034585	-5317.7452939345785	-5157.530292111653	-5008.780979538744	-4868.472441277143	-4733.579762388144	-4601.409908101368	-4470.597364319737	-4340.108497114501	-4208.90967255691	-4076.2602778102764	-3942.591784406164	-3808.6286849681983	-3675.0954721200037	-3542.312531611891	-3408.9838217009037	-3273.40919377077	-3133.8884992052185	-2989.8959321394414	-2845.6030577144784	-2706.3557838228317	-2577.500018357007	-2462.3690279674875	-2356.245514336691	-2252.3995379050166	-2144.101159112863	-2026.7030032055486	-1903.8879546480698	-1781.421462710342	-1665.0689766622806	-1558.9968230980978	-1460.9748379091843	-1367.1737343112281	-1273.764225519917	-1177.7953300975812	-1079.8292879931248	-981.3066445020943	-883.6679449200365	-788.2804064200385	-696.2179336853485	-608.4811032767545	-526.0704917550446	-449.1083624701546	-374.2037259286113	-297.08727942608874	-213.48972025826137	-121.95761377375881	-32.300997533032685	42.85422285050992	90.88214176346199	104.69551331186344	99.36173047954227	95.48684596977344	113.67691248583185
-6505.447407122342	-6387.225885523381	-6264.1112829415015	-6131.210518393781	-5983.630510897299	-5818.716008276234	-5642.763073583134	-5464.305598677654	-5291.877475419441	-5132.084739398411	-4983.822001125549	-4844.056014842107	-4709.753534789337	-4578.206152283308	-4448.004806939349	-4318.065275447606	-4187.303334498224	-4054.9538678903814	-3921.52818785938	-3787.856713749553	-3654.7698649052336	-3522.6538016010854	-3390.1176478330854	-3255.326268527539	-3116.444528610755	-2972.853121118209	-2828.7960515220634	-2689.7331534036525	-2561.1242603443093	-2446.3887268093795	-2340.7839908002625	-2237.5270112023704	-2129.834746901115	-2013.0150890623918	-1890.7396579740287	-1768.7710062043373	-1652.8716863216302	-1547.2083239624517	-1449.563837036281	-1356.1252165208311	-1263.0794533938147	-1167.4886666702914	-1069.9154875147103	-971.7976751288679	-874.5729887145599	-779.6030475349933	-687.9449110990181	-600.5794989768953	-518.4877307388853	-441.79346227871963	-367.1922947840124	-290.522765765848	-207.62341273531095	-117.10003853627337	-28.627507343757777	45.35205133442577	92.39650799046726	105.55881066050728	99.87221755648899	95.86506443430632	114.06568704985304
-6475.623092158074	-6357.979448601594	-6235.427732513815	-6103.059871363435	-5955.9677926191525	-5791.487399559809	-5615.930498704795	-5437.852872383641	-5265.810302925879	-5106.428977872575	-4958.6167056109425	-4819.351699739733	-4685.612173857695	-4554.689351373316	-4425.12649493404	-4295.779876997048	-4165.505770019521	-4033.5058819032924	-3900.3636623288035	-3767.0079964211477	-3634.367769305419	-3502.8916164096263	-3371.107174373436	-3237.06183013943	-3098.8029706501907	-2955.6298368535668	-2811.8490857184765	-2673.019228219107	-2544.698775329644	-2430.3816278564163	-2325.3032459343253	-2222.6344795304135	-2115.5461786117266	-1999.3066753700055	-1877.5742308957924	-1756.1045885043252	-1640.6534915108452	-1535.3854218983404	-1438.0998163207964	-1345.0048500999471	-1252.308698557528	-1157.0901952963725	-1059.9108070437137	-962.2026588078838	-865.3978755972156	-770.8501123126398	-679.5991434254831	-592.6062732996705	-510.83280629912684	-434.4043563342541	-360.1037755013606	-283.87822544323114	-201.67486780265082	-112.1595441505423	-24.87281577038015	47.9260761262234	93.97789032765606	106.47560692402313	100.42109121230031	96.2684297911809	114.47170925935819
-6445.561129581836	-6328.421858334839	-6206.371395894765	-6074.498551068536	-5927.892132663073	-5763.88502459327	-5588.786411205872	-5411.149551955601	-5239.527706297172	-5080.550437911654	-4933.152527385514	-4794.345059531575	-4661.139119162654	-4530.8421310503145	-4401.946879801077	-4273.242489980203	-4143.518086152961	-4011.933618207606	-3879.1323373243804	-3746.128320006519	-3613.9356427572575	-3483.058784637865	-3351.9638349417314	-3218.607285520279	-3080.945628224934	-2938.2148531470402	-2794.7689433376345	-2656.2413800876766	-2528.265644688126	-2414.392453641847	-2309.8414642993266	-2207.749569222956	-2101.253660975126	-1985.5916017070547	-1864.4051319252626	-1743.436961725096	-1628.4298012019026	-1523.5418232535562	-1426.5930519880433	-1333.8189743158773	-1241.455077147573	-1146.6014440223105	-1049.816544993932	-952.5234467449466	-856.145215957862	-762.0246995443915	-671.1838653330657	-584.5644613816189	-503.10823574778624	-426.9427809422127	-352.9390672871848	-277.1539095578992	-195.64412252955302	-107.13653727670986	-21.03805007140193	50.57442651497162	95.62397991101169	107.44369032128235	101.00660905420052	96.69578019414648	114.89424782550029
-6415.270079518778	-6298.549403585978	-6176.927633709592	-6045.503675946035	-5899.376436351721	-5735.882400680439	-5561.308373475454	-5384.1787389774045	-5213.017881426931	-5054.440456601816	-4907.422206428419	-4769.029144370246	-4636.327283890802	-4506.657542828514	-4378.460456521497	-4250.45146468279	-4121.346007025432	-3990.253916458198	-3857.862598672806	-3725.2538525567143	-3593.509476997378	-3463.1807794620054	-3332.6971017368037	-3199.957294187733	-3062.8602071807536	-2920.601274801632	-2777.5622660153745	-2639.4215335067943	-2511.8574299607067	-2398.4550999562757	-2294.4268556500774	-2192.8918010930374	-2086.9690403360823	-1971.878106622898	-1851.2402499682062	-1730.7771495794855	-1616.2104846642183	-1511.6866128712866	-1415.050605615185	-1322.5722127518106	-1230.52118413706	-1136.0240123723454	-1039.6341610411382	-942.7618364724256	-846.8172449951937	-753.1292783047728	-662.7015695618646	-576.4564372935147	-495.3162000267677	-419.4107118113842	-345.6999687879845	-270.351502619904	-189.53284497047807	-102.03278030606	-17.125104305074963	53.295134551034025	97.33288778082395	108.46146162837405	101.62758123985255	97.14632648695002	115.33277724135691
-6384.758981616693	-6268.383283954107	-6147.127828887895	-6016.112859014426	-5870.458616930074	-5707.510850074944	-5533.517325264062	-5356.951314156189	-5186.286088410087	-5028.1059978638705	-4881.439705073071	-4743.426950772579	-4611.207475697282	-4482.170341563271	-4354.701894011443	-4227.437799663902	-4099.01372514275	-3968.481781495058	-3836.559857467774	-3704.3822862328184	-3573.083400962113	-3443.2537323616507	-3313.308601273716	-3181.119526074666	-3044.558025140859	-2902.799530626255	-2760.235129795215	-2622.5598236897026	-2495.4686133516807	-2382.560155619721	-2279.047730518831	-2178.0482738706255	-2072.6787214967203	-1958.1520245496772	-1838.0651955058418	-1718.111262172507	-1603.9832523569642	-1499.8103895763018	-1403.4666801867886	-1311.2623262544903	-1219.507529845472	-1125.3597857817317	-1029.3657599090038	-932.9194108289549	-837.4146971432518	-744.1637988007537	-654.1517811390871	-568.281930843071	-487.4575345975237	-411.81108226389284	-338.391876410141	-263.4784227808596	-183.34922712064002	-96.85545855443597	-13.138939728649953	56.08584332995316	99.10440459460861	109.52977185025848	102.28502812867296	97.62077027332904	115.78759512770378
-6354.036995404031	-6237.950926722384	-6117.014869935361	-5986.378836937588	-5841.192839623688	-5678.816146267857	-5505.445050662581	-5329.48510297991	-5159.341853391906	-5001.557932327287	-4855.224291241451	-4717.568961846461	-4585.81997585438	-4457.425707945225	-4330.715904670828	-4204.240655550977	-4076.550050105458	-3946.6317594544525	-3815.223781119723	-3683.5016942234283	-3552.641077887726	-3423.266439392258	-3293.797998646587	-3162.10490371776	-3026.0563026728246	-2884.8243804312997	-2742.7934693225952	-2605.6509385285945	-2479.0841572311815	-2366.687382709558	-2263.682424632204	-2163.197980764919	-2058.3627488735037	-1944.3935888902279	-1824.8600094132553	-1705.4196812072184	-1591.7302750367526	-1487.8991306887665	-1391.8322640392703	-1299.885359986548	-1208.4141034288857	-1114.6107211634792	-1019.0136075831758	-922.9976989797344	-827.9379316449138	-735.1275815224159	-645.5332831637171	-560.0400107722368	-479.53273855139395	-404.1470650251967	-331.0210860000058	-256.54352160277097	-177.10309196044153	-91.61311306882077	-9.08528439912734	58.94409870856633	100.93874091418783	110.65008454911374	102.98052263051682	98.12018584701872	116.2592048872412
-6323.113280409243	-6207.279759173964	-6086.631645357685	-5956.354346379404	-5811.633269658122	-5649.84406275026	-5477.123333761893	-5301.797930936522	-5132.194702517647	-4974.807130621535	-4828.79523285554	-4691.485660699782	-4560.2050656343845	-4432.4688226650205	-4306.547200899567	-4180.899192971451	-4053.9837915140997	-3924.7183964726514	-3793.8540370390974	-3662.6001497171396	-3532.1661710104804	-3403.2076966092823	-3274.1649589495382	-3142.9243496536997	-3007.3722603442216	-2866.690584027156	-2725.2432192429537	-2588.689565915665	-2462.6890239693403	-2350.816543303159	-2248.309273716812	-2148.319914985118	-2044.001166882896	-1930.583033047388	-1811.6047325655297	-1692.682788386679	-1579.4337234601956	-1475.9388135288473	-1380.138345509047	-1288.4373591106164	-1197.2408940433784	-1103.7787754305966	-1008.5799700493013	-912.998230089964	-818.3873077430568	-726.0199469598411	-636.8448587347386	-551.7297458229607	-471.5423109797185	-396.42183282075393	-323.5938934039307	-249.55565064764306	-170.804262470285	-86.31428489619745	-4.96986637350752	61.867446543710884	102.83610730138398	111.82386328711793	103.71563765523919	98.64564750175424	116.7481099226695
-6291.996996160782	-6176.397208592001	-6056.021043660549	-5926.0921240037505	-5781.8340722589355	-5620.6403730132215	-5448.583958652881	-5273.907623513977	-5104.854161932574	-4947.864463376085	-4802.171797837315	-4665.207530440428	-4534.403026309581	-4407.344866413299	-4282.240495097573	-4157.45257255276	-4031.3437589692167	-3902.7562386859213	-3772.4502926363366	-3641.6657259025483	-3511.6423435666375	-3383.066300068179	-3254.409147276688	-3123.5887864191677	-2988.523118722624	-2848.4129012242156	-2707.5903142017296	-2571.6703937431066	-2446.2681759362895	-2334.927399477899	-2232.9066134992713	-2133.3930697404203	-2029.5740199413617	-1916.7005904239932	-1798.2794058377492	-1679.8809654139468	-1567.075768383904	-1463.9154154167093	-1368.3759129325356	-1276.914368789327	-1185.9878908450276	-1092.865905496093	-998.0671132930266	-902.9225333248435	-808.7631846805587	-716.8402156031111	-628.0852909511357	-543.3502047371915	-463.48675097383676	-388.6385583760226	-316.1165944682673	-242.5236614774807	-164.46256163057308	-80.96751508354897	-0.798413708790926	64.8534326922241	104.7967143180192	113.05257162644905	104.49194611269516	99.19822953127075	117.25481363668898
-6260.697302187099	-6145.330702259655	-6025.225953349647	-5895.644906474511	-5751.849412651685	-5591.250850547824	-5419.858709426431	-5245.832006200232	-5077.329757781952	-4920.740801220403	-4775.373254108761	-4638.7650541762905	-4508.454139152258	-4382.099019880703	-4257.840499664761	-4133.939954922343	-4008.6587620713553	-3880.759832230531	-3751.0122153218836	-3620.68649596825	-3491.0532587924613	-3362.831045824404	-3234.5302287221575	-3104.109136550847	-2969.5260983756025	-2830.006091832868	-2689.840688844361	-2554.5881099031144	-2429.806575502161	-2318.9997133111515	-2217.452779706197	-2118.396438240025	-2015.0613524653643	-1902.7264944228803	-1784.8640701049983	-1666.9945939920801	-1554.638580564491	-1451.8149136725183	-1356.5359546461532	-1265.3124341853115	-1174.65508298991	-1081.8740682729774	-987.4773032999989	-892.7721378495727	-799.0659217002967	-707.5877079423074	-619.2533629118923	-534.9004562568776	-455.3665576250888	-380.800414416461	-308.59548503936713	-235.45640565428886	-158.0878124217082	-75.58134467785844	3.423345538022016	67.89960301094334	106.8207725259158	114.33767312928519	105.31102091273979	99.77900622930346	117.77981943199997
-6229.223358016645	-6114.107667460078	-5994.289262930665	-5865.065430455565	-5721.733456061931	-5561.721268845139	-5390.979370173424	-5217.588904483239	-5049.63101621104	-4893.447014783959	-4748.418869591854	-4612.188715015256	-4482.398685434702	-4356.776463757875	-4233.391927001046	-4110.400500707633	-3985.9576104210573	-3858.7437232427483	-3729.5394725061797	-3599.650533102839	-3470.382579924212	-3342.4907299334127	-3214.5278683800657	-3084.4963225854203	-2950.3984198707303	-2811.4849156635055	-2672.0002778162875	-2537.437402287881	-2413.2891850370866	-2303.0132468802894	-2201.926108064205	-2103.3090136931314	-2000.4432088713672	-1888.6409784468858	-1771.33876624236	-1654.0040558241378	-1542.1043307585676	-1439.6232856164395	-1344.6094589863164	-1253.6276004612023	-1163.2424596341025	-1070.805220674259	-976.8128060558652	-882.5485728293515	-789.2958780451486	-698.2617444675114	-610.3478577159924	-526.3795691239678	-447.18223002481415	-372.9105736675273	-301.03686096358194	-228.36273474007245	-151.689837824093	-70.16431472610883	7.6896833099308814	71.00350335670586	108.908492486896	115.68063135780444	106.17443496522816	100.3890518895875	118.32363071130276
-6197.584323177874	-6082.755531476429	-5963.253860909297	-5834.406432610793	-5691.54036771523	-5532.097401396246	-5361.977724984745	-5189.196143850953	-5021.767463365104	-4865.993974696226	-4721.327912208575	-4585.508996065213	-4456.2769464292005	-4331.422378735457	-4208.939489506341	-4086.873370536072	-3963.2691136188687	-3836.7224578588407	-3708.031731599666	-3578.5459104949146	-3449.6139701981547	-3322.0341484506616	-3194.401731344534	-3064.761267059572	-2931.1573037755807	-2792.8641325265166	-2654.0750157629495	-2520.2129587896025	-2396.7009669111994	-2286.9477622626882	-2186.3049342999116	-2088.1097893089386	-1985.6996335758358	-1874.4242758988466	-1757.6835351249194	-1640.8897326131778	-1529.4551897227454	-1427.326508568639	-1332.587414289442	-1241.8559127796311	-1151.7500099336828	-1059.6613196129472	-966.0758875462723	-872.2533674293799	-779.4534129579918	-688.8616456688055	-601.3675584624202	-517.7866120804111	-438.9342672643527	-364.97220885467954	-293.4470180872635	-221.25150029683647	-145.27846081813	-64.72496627528318	11.994871549935226	74.16267958634901	111.06008476278203	117.08290987418486	107.08376118001532	101.02944080585807	118.8867508772977
-6165.789357199235	-6051.301721591861	-5932.162635791227	-5803.7206496040735	-5661.3243128371405	-5502.425021692217	-5332.885557951275	-5160.67154979133	-4993.748625389405	-4838.39255158667	-4694.119649880908	-4558.756380434052	-4430.12920340804	-4306.08194550409	-4184.52789958056	-4063.397725035093	-3940.62208126533	-3814.7105822150766	-3686.488660012784	-3557.36070133307	-3428.7310928505494	-3301.4500974316056	-3174.1514827096807	-3044.9148925099835	-2911.819970657725	-2774.1585022322924	-2636.070837329783	-2502.909467300471	-2380.0268834946305	-2270.7830215357208	-2170.567594139933	-2072.777758296645	-1970.8106709952324	-1860.0566201815989	-1743.8784176277597	-1627.6320060622581	-1516.673328213637	-1414.9105598492813	-1320.460808891947	-1229.9934163032297	-1140.1777230447271	-1048.4443220020503	-955.2688137568667	-861.8880508148575	-769.5388856817035	-679.3867320362706	-592.3112482501596	-509.1206538681559	-430.62316843504425	-356.98849270337575	-285.83225225676324	-214.13155388658572	-138.86350438422167	-59.2718403723645	16.33318220103467	77.37467755671011	113.27575991539615	118.5459722406045	108.04057246695635	101.70124727185035	119.46968333268505
-6133.847619609181	-6019.773665089532	-5901.0584760821475	-5773.060818099289	-5631.139456653221	-5472.749903224131	-5303.734653163897	-5132.0329477923215	-4965.584028429206	-4810.65361608476	-4666.813350530827	-4531.961351229658	-4403.995737643506	-4280.800344754418	-4160.201869623619	-4040.012724832135	-3918.0453229609875	-3792.722642447723	-3664.909925155975	-3536.0829788059023	-3407.7176111176605	-3280.7273729316994	-3153.7767875696263	-3024.9681214733387	-2892.4036410847366	-2755.3827845912247	-2617.993677162229	-2485.5216157126806	-2363.251897157512	-2254.4987867767604	-2154.6924233108844	-2057.2919138654497	-1955.7563655460217	-1845.518244697979	-1729.9034546259654	-1614.2112578744377	-1503.7409169878538	-1402.3614167785336	-1308.220631130248	-1218.03615619463	-1128.5255881233134	-1037.1561847545781	-944.3938506732957	-851.454152150984	-759.5526554591615	-669.8363240599886	-583.1777101781945	-500.3807632291507	-422.24943262822853	-348.96259793907416	-278.19885931843294	-207.01174707132506	-132.4547915027706	-53.81347806433581	20.69888720622876	80.63704312462644	115.55572850656061	120.07128201924144	109.04644173590631	102.4055455812995	120.07293148016514
-6101.76097998708	-5988.186390938675	-5869.967657266237	-5742.460634345732	-5601.021177553128	-5443.10241605819	-5274.5465742058595	-5103.293150134876	-4937.281641983981	-4782.786888487088	-4639.425090758821	-4505.147790508978	-4377.906529447359	-4255.609436079467	-4135.990986093627	-4016.7422419738723	-3895.5542662042326	-3770.7638873650126	-3643.290998421597	-3514.7012584356503	-3386.5603264688284	-3259.8576709469344	-3133.277997752323	-3004.9298221314893	-2872.9216593309316	-2736.5480283857814	-2599.847463485713	-2468.044502609037	-2346.3636837340637	-2238.079072962927	-2138.6628488930573	-2041.6367182457095	-1940.522387742138	-1830.7951237401878	-1715.7444311440747	-1600.6133744946026	-1490.6450183325785	-1389.6688947858684	-1295.8604063305793	-1205.9814230298773	-1116.7938149469303	-1025.7985238108508	-933.4527780145389	-840.95287761684	-749.4951226765996	-660.2102198508098	-573.9665021890464	-491.5667093390316	-413.8135809484871	-340.8963350116617	-270.5501029089112	-199.89649436711807	-126.05711911316457	-48.35398747276806	25.08928783301498	83.94869348429319	117.90021616117531	121.65967991411816	110.10225827497156	103.14296214593355	120.69680242920205
-6069.502148115966	-5956.505334852826	-5838.8500027416385	-5711.877632934354	-5570.929706582926	-5413.451316561106	-5245.30200262985	-5074.444916271908	-4908.84320897004	-4754.797487758731	-4611.958181879395	-4478.3131761251825	-4351.850355289242	-4230.4877946818115	-4111.864331681482	-3993.5489941839364	-3873.110810084855	-3748.8023764630266	-3621.6105671296723	-3493.205825079122	-3365.2585933057053	-3238.8442872354344	-3112.6582120210464	-2984.800645246962	-2853.371864497601	-2717.650438286744	-2581.6280988456124	-2450.4748693347883	-2329.3607729148525	-2221.524906670321	-2122.482663381444	-2025.8185097524083	-1925.116912487398	-1815.896195157878	-1701.410108804439	-1586.846261334949	-1477.392260657279	-1376.8381617379941	-1283.3838077784426	-1193.8314890386682	-1104.983495778715	-1014.371591220434	-922.4454304329076	-830.3841414470259	-739.3668522936777	-650.510128002659	-564.6802815993863	-482.681063108182	-405.316222553368	-332.7860652687398	-262.87711782598427	-192.77246210626174	-119.6551799907321	-42.879745017583645	29.513802646882493	87.31403117933701	120.30950875645063	123.30951519663476	111.20617688526359	103.91233184945206	121.34081811631496
-6037.036543829787	-5924.6835342316	-5807.6487228849865	-5681.250308041519	-5540.806487952773	-5383.74995767472	-5215.971399480919	-5045.475992449328	-4880.268915657908	-4726.689382531884	-4584.412743885556	-4451.448384880495	-4325.8056906782695	-4205.400674666409	-4087.775863136277	-3970.3804106051966	-3850.66347159049	-3726.7968719098117	-3599.8431225821355	-3471.5874059267703	-3343.8149042630216	-3217.693417495859	-3091.9212158729074	-2964.579187227452	-2833.74821939278	-2698.682507936973	-2563.3294793672912	-2432.809867925793	-2312.2444078545323	-2204.8415673747872	-2106.160750624713	-2009.8490957216877	-1909.5537407830889	-1800.8361376900666	-1686.9149933788651	-1572.9233285495013	-1463.9941639019937	-1363.8782236109266	-1270.797045749158	-1181.5898718641133	-1093.0959435032175	-1002.8752980602048	-911.3711563140464	-819.7475348900223	-729.168450413412	-640.7382347302295	-555.3224805694223	-473.72709588067255	-396.7579886136615	-324.62678778233857	-255.16800665772553	-185.62187957511188	-113.228640869787	-37.37269419329296	33.98487953781826	90.73883009074224	122.78390723267461	125.01851428003569	112.35566874614511	104.71204169354738	122.00430418478678
-6004.329586962494	-5892.67402647461	-5776.3070280729125	-5650.517153843591	-5510.592965872832	-5353.951692340868	-5186.525225804119	-5016.3741249130435	-4851.558948318107	-4698.466541438746	-4556.788896770314	-4424.544293577141	-4299.751011123555	-4180.313330138219	-4063.679537207104	-3947.1839203805216	-3828.1607677087763	-3704.7061358734127	-3577.9631560809253	-3449.836728169046	-3322.2317519755065	-3196.411257426868	-3071.070794805014	-2944.2640444806552	-2814.044686824503	-2679.6367309793272	-2544.9455011761142	-2415.0466504179108	-2295.015831707758	-2188.0343345521705	-2089.70599447153	-1993.7402834896893	-1893.8466736304986	-1785.6296300757697	-1672.2735906391592	-1558.8579862922836	-1450.46224800676	-1350.7980863806818	-1258.1063305180448	-1169.2600891493223	-1081.132471004987	-991.3095554070404	-900.2293040435995	-809.0426491943103	-718.9005231388185	-630.8967262482142	-545.8965312593629	-464.7080790005741	-388.13951030015727	-316.41350162448833	-247.41087199220811	-178.42697606002397	-106.757168484643	-31.814778494406298	38.51496639580939	94.22886409949345	125.3237125301353	126.78440357756547	113.54820503697894	105.54047867991189	122.68658627790039
-5971.346697348038	-5860.429848981471	-5744.768128682053	-5619.616664516934	-5480.230584553264	-5324.009873501394	-5156.933942644502	-4987.127059908963	-4822.713493221157	-4670.132933111515	-4529.0867605266785	-4397.591779017348	-4273.664792134217	-4155.191015202198	-4039.5293106430577	-3923.906952652781	-3805.551215427351	-3682.488930521878	-3555.9451589279797	-3427.9445189964026	-3300.5116290778915	-3175.0040027271207	-3050.1107343144754	-2923.8538134142664	-2794.255229600807	-2660.5056010566677	-2526.470060397447	-2397.182368847001	-2277.676287629185	-2171.1084876783184	-2073.1272787705657	-1977.5038803925552	-1878.009512030914	-1770.2913510540043	-1657.500406357128	-1544.6636447173203	-1436.808032911618	-1337.6067560232755	-1245.3178723604226	-1156.845658537406	-1069.0943911685738	-979.674274337818	-889.0192220072115	-798.269075608371	-708.5636765729139	-620.9877887713071	-536.4058658294163	-455.62728381195734	-379.46141878364557	-308.14120586721936	-239.59381641750554	-171.16998084735394	-100.22042956961401	-26.187941415434082	43.116511110842836	97.78990708657501	127.92922558912076	128.60490950246856	114.78125693712776	106.396029810238	123.38699003893879
-5938.053294820366	-5827.9040391517965	-5712.97523508904	-5588.487334237912	-5449.660788204229	-5293.877854098135	-5127.168011047119	-4957.722543682994	-4793.732736637582	-4641.692526182387	-4501.30645514766	-4370.58171800334	-4247.5255092193665	-4129.998983963304	-4015.27914019323	-3900.4969365648444	-3782.7833317338514	-3660.1040180232512	-3533.7636224252337	-3405.90150559929	-3278.657028204906	-3153.4778490952754	-3029.0448198983995	-2903.347090435981	-2774.373810529726	-2641.2816118118544	-2507.8970531566515	-2379.214175248922	-2260.227018773466	-2154.0693062290743	-2056.4334873704856	-1961.1516937664264	-1862.056056985623	-1754.8359793637871	-1642.609946304577	-1530.3537139786351	-1423.0430385566049	-1324.3132385147242	-1232.4378815516102	-1144.3500976714738	-1056.9830168785265	-967.9693659294146	-877.7402585905264	-787.4264053806852	-698.1585168187141	-611.013608514201	-526.8539164397907	-446.48798165889275	-370.7243452349163	-299.80489958256163	-231.70494252169087	-163.83312322345725	-93.59809085901375	-20.4741264508866	47.80196157290567	101.4277329329714	130.60074734991898	130.47775846798945	116.0522956259544	107.27708208621812	124.10484111118485
-5904.41479921343	-5795.049634385201	-5680.871557670508	-5557.067657182892	-5418.825021035889	-5263.508987072933	-5097.19789205702	-4928.148322481047	-4764.616864837906	-4613.149289283561	-4473.448100626267	-4343.504987337345	-4221.311637888121	-4104.702490526499	-3990.8829826067144	-3876.901301259581	-3759.805633615915	-3637.510160545579	-3511.393037874627	-3383.698415168161	-3256.6704419912817	-3131.8389922299925	-3007.8768370538955	-2882.7424719534947	-2754.3943924192945	-2621.957256887746	-2489.220375579095	-2361.139221659534	-2242.6692682952566	-2136.9220696802854	-2039.6335041199586	-1944.695530947445	-1846.0001094959125	-1739.2781937441348	-1627.616716253313	-1515.9416042302523	-1409.1787848817594	-1310.9265398310438	-1219.4725683669276	-1131.7769241946362	-1044.799661019395	-956.1947412587073	-866.3917621791886	-776.5142297597336	-687.6856499792353	-600.9763716915894	-517.2441152506944	-437.29344388545115	-361.92892082475953	-291.3995818425454	-223.7323528928374	-156.39863247468952	-86.86981908715596	-14.655277095274158	52.58376567198496	105.14811551966714	133.33857875281814	132.4006768873727	117.35879228282158	108.18202250954461	124.83946513792151
-5870.3966303611805	-5761.8196720812975	-5648.400306803091	-5525.296127528235	-5387.664727258408	-5232.856625367624	-5066.99404671926	-4898.392142549029	-4735.36606409265	-4584.507191047235	-4445.511816955508	-4316.352463821587	-4195.001653649593	-4079.266788996739	-3966.294794632604	-3853.0674758798605	-3736.5666380611788	-3614.666120256908	-3488.8078965780956	-3361.325974893468	-3234.5543630717484	-3110.0936278299305	-2986.610571278073	-2862.0385543745037	-2734.3109380775486	-2602.525029927204	-2470.4339237901404	-2342.9546601146963	-2225.004279349211	-2119.6720575077966	-2022.736212867652	-1928.1471992717525	-1829.8554705630702	-1723.6326729340642	-1612.5352219751421	-1501.4407256261966	-1395.2267918271205	-1297.4556659482503	-1206.4281430816943	-1119.1296557500034	-1032.545636475729	-944.350311402573	-854.9730811588429	-765.5321399939971	-677.145682157494	-590.8782645181656	-507.579894422336	-428.0469418357033	-353.0757767239651	-282.920251719201	-215.6641501190185	-148.8487378874066	-80.01528098835453	-8.71333684310719	57.474371298067666	108.9568287276466	136.14302073810615	134.37139117386266	118.69821808709206	109.10923808190987	125.5901877624317
-5835.964208097565	-5728.1671896397	-5615.504692863419	-5493.111239450305	-5356.1213510819425	-5201.87412192405	-5036.526936078886	-4868.441750132848	-4705.980520672334	-4555.770200105606	-4417.497724128392	-4289.115024258291	-4168.574032012899	-4053.6571334789815	-3941.4685330199914	-3828.9428895685505	-3713.01486205728	-3591.5306593252817	-3465.982689837576	-3338.774911965661	-3212.3112840810354	-3088.247951593748	-2965.2498080680407	-2841.233934106702	-2714.117410312522	-2582.977424573087	-2451.5315939151515	-2324.657642650267	-2207.2332950899827	-2102.324549187452	-2005.7504974622334	-1911.5185060754898	-1813.6359411883825	-1707.9140956725914	-1597.3799692418702	-1486.8644883204909	-1381.1985793327253	-1283.909622842359	-1193.3108159712292	-1106.4118099806853	-1020.2222561320776	-932.4359874378887	-843.4835639151328	-754.4797273319565	-666.5392194565061	-580.7214732086227	-497.8646861149233	-418.7517468537196	-344.1655441033229	-274.3619082845585	-207.4884367883073	-141.16566874796393	-73.01414329692311	-2.630249188895938	62.48622634114089	112.85964643789427	139.0143742460711	136.38762774070398	120.06804421812859	110.05711580500626	126.35633462799831
-5801.082952256535	-5694.045224460025	-5582.127926228131	-5460.45148712547	-5324.136336716657	-5170.514829684049	-5005.767021180953	-4838.2848914784145	-4676.460420847485	-4526.94228509087	-4389.405942137931	-4261.783545449684	-4142.0072484871525	-4027.838778078187	-3916.3581545179704	-3804.4749714685217	-3689.0988225918563	-3568.062539918749	-3442.8919089550063	-3316.0359535751936	-3189.9436976538746	-3066.3081592201056	-2943.7983329209064	-2820.327207557785	-2693.807771932252	-2563.3069344682553	-2432.5072820794944	-2306.2453213021063	-2189.3575586722272	-2084.8848241950986	-1988.6852417523714	-1894.8212586947998	-1797.3553223731378	-1692.1371406987334	-1582.1654638253037	-1472.2263024671604	-1367.1056673386138	-1270.2974164893872	-1180.126797310852	-1093.626904529792	-1007.8308328729908	-920.451680441532	-831.9225588337034	-743.3565830220929	-655.8668679792881	-570.5081839776543	-488.10192248866497	-409.411130283571	-335.1988541336231	-265.7195506106482	-199.19331548877724	-133.33165434271737	-65.84607274717567	3.612042372849146	67.63177869119158	116.86234253139456	141.952940217001	138.44711300114102	121.46574185529394	111.02404268052621	127.1372313779043
-5765.739211260236	-5659.428817384732	-5548.23572857176	-5427.277249883853	-5291.670686383545	-5138.747357552664	-4974.694640550225	-4807.913926954536	-4646.80660834391	-4498.026349047309	-4361.2359043962915	-4234.350302473071	-4115.284571359861	-4001.785966373909	-3890.930651772625	-3779.6270190484533	-3664.783459693841	-3544.2345853101942	-3419.519887934768	-3293.1050797137777	-3167.4558727934377	-3044.280951089992	-2922.260885599793	-2799.3192190892187	-2673.3794943246503	-2543.510088326826	-2413.358715133921	-2287.717923038468	-2171.380260333001	-2067.3587887843883	-1971.5486240568355	-1878.0653952888854	-1781.0247316190798	-1676.3134678381043	-1566.903261345222	-1457.5369751918417	-1352.9574724293702	-1256.626491763133	-1166.8812745141195	-1080.777937657237	-995.3725981673917	-908.3975560842159	-820.2898437062435	-732.1626763967339	-645.129269518946	-560.2400007606465	-478.29389710762854	-400.0271478701928	-326.1759423586396	-256.98971073196714	-190.77084654396435	-125.33498419711792	-58.49775809391435	10.025301013578666	72.91907697496968	120.96855729028621	144.95872945955583	140.54811666221246	122.88938479531546	112.00873543533052	127.9323701587233
-5730.003047883616	-5624.381023027686	-5513.88386676046	-5393.63644767064	-5258.763634346934	-5106.60133828775	-4943.329642630332	-4777.339673421625	-4617.022556708582	-4469.021032667524	-4332.984297992285	-4206.813163506073	-4088.408440032092	-3975.5088998440947	-3865.2051610179988	-3754.4258030802634	-3640.09940555735	-3520.0758631918684	-3395.8903315910234	-3269.9992815781725	-3144.8591839766705	-3022.1750463137164	-2900.6460229318736	-2778.219804877547	-2652.8440831971425	-2523.5995551479427	-2394.098942830736	-2269.087974557189	-2153.312378638968	-2049.7548563201926	-1954.3460005748047	-1861.2533773092005	-1764.6445524297753	-1660.442661262707	-1551.593116813295	-1442.7969015066217	-1338.754997767768	-1242.8980491285267	-1153.5753435475358	-1067.865830090144	-982.8484578216998	-896.2747984119981	-808.5869139486203	-720.8994891235939	-634.3272086289455	-549.9161983757566	-468.4383491513189	-390.5969929619787	-317.09546181408143	-248.17505253287996	-182.22892121925594	-117.18818879299813	-50.983976173895435	16.596116568586766	78.3385727662764	125.1733966013248	148.03059225588325	142.6910816061335	124.33945730437911	113.01122969695392	128.7419091301918
-5693.965453489815	-5588.9868994455965	-5479.150618958282	-5359.598885584776	-5225.473972881982	-5074.121660610365	-4911.701753344619	-4746.577561862997	-4587.112396943756	-4439.923911056204	-4304.647123433882	-4179.171395001385	-4061.386086683306	-3949.0267694412837	-3839.2138543851256	-3728.91396266168	-3615.0937154177977	-3495.6295023608595	-3372.036787440377	-3246.7408031663954	-3122.1667820489592	-2999.999668683917	-2878.963256010335	-2757.0410490530835	-2632.2165528370324	-2503.592039002005	-2374.744845647633	-2250.3710774885017	-2135.1668392391944	-2032.0820669451932	-1937.0820219755617	-1844.38579703026	-1748.2124848092487	-1644.5212862311414	-1536.231835089165	-1428.0038733952	-1324.497143161126	-1229.1117279482821	-1140.2090775158429	-1054.8909831724407	-970.2592362267079	-884.0848460647726	-796.815694382746	-709.5688809542339	-623.4615055528425	-539.5354693618349	-458.53187920310074	-381.1166433081875	-307.95566990864177	-239.27977286021823	-173.5793885155021	-108.90985885128632	-43.326525844363786	23.30478553912831	83.87631837567574	129.46983275242	151.16708875650266	144.87699400891339	125.81704626603528	114.03189081809943	129.56617295533698
-5657.717419441976	-5553.331504695175	-5444.114263329284	-5325.234368725206	-5191.860494263853	-5041.353213241566	-4879.840698616428	-4715.643023261963	-4557.080260051689	-4410.732559318034	-4276.220381229052	-4151.424263411708	-4034.224743492963	-3922.35876611802	-3812.988904005041	-3703.134136890432	-3589.8134445105957	-3470.938631614258	-3347.992802999436	-3223.351888476467	-3099.391817855691	-2977.764041993233	-2857.222095928365	-2735.795035746143	-2611.5119175316245	-2483.5042439594145	-2355.313304062305	-2231.5828334626367	-2116.956567782748	-2014.3494608020692	-1919.7613389283872	-1827.4632467265794	-1731.7262287615233	-1628.5459080020084	-1520.8162210324751	-1413.155682841276	-1310.1828084167635	-1215.2671675851122	-1126.7825495237819	-1041.8537982480536	-957.6057577732091	-871.8291376824336	-784.9781098305325	-698.1727116402157	-612.5329805341921	-529.0965062577314	-448.57108784633823	-371.58207665807754	-298.7548240510137	-230.30806856081355	-164.83409743355304	-100.51858509291043	-35.547205962564064	30.131604426458406	89.51836611373186	133.85083803148174	154.36677911193357	147.10684004656156	127.32323856383456	115.07108415147023	130.4054862971861
-5621.349937103241	-5517.499896833136	-5408.853078037518	-5290.612702190879	-5157.981990767704	-5008.340884902409	-4847.776204369108	-4684.551488601839	-4526.930277034643	-4381.4445525577	-4247.700071885768	-4123.571035189743	-4006.931642640524	-3895.5240808268445	-3786.5624820087814	-3677.128964864248	-3564.3056480711584	-3446.0463797491557	-3323.791925784806	-3199.8547815064067	-3076.5474422422544	-2955.477390034305	-2835.4320537791496	-2714.493849087039	-2590.7451915682227	-2463.3528740905717	-2335.821198552446	-2212.738844109827	-2098.6944899186956	-1996.5660780335006	-1902.3886021025637	-1810.486318672675	-1715.1834842906235	-1612.513091833909	-1505.3430795028682	-1398.2501218285502	-1295.8108933420012	-1201.364007401731	-1113.2958326760947	-1028.7546766609114	-944.888846851997	-859.5091119048752	-773.0760851138924	-686.7128409331003	-601.5424538165505	-518.5980016022968	-438.5525756643961	-361.9892707609077	-289.4911816498905	-221.2641364814976	-156.0048969742589	-92.03295823879871	-27.66781538574119	37.05686973183192	95.2507682910087	138.30938472641972	157.62822347269557	149.3816058950872	128.8591210813274	116.1291750497694	131.2601738187663
-5584.953997836754	-5481.5771339161865	-5373.445341247041	-5255.803691080737	-5123.897254668696	-4975.129564313953	-4815.537996525999	-4653.318388865937	-4496.666578894873	-4352.05746587989	-4219.082195911998	-4095.610976788187	-3979.514016305448	-3868.541904520299	-3759.966760527379	-3650.9410856808554	-3538.6173813348973	-3420.9958755626403	-3299.4677033130934	-3176.2717262542324	-3053.646806054035	-2933.14893659977	-2813.6026406558767	-2693.1495732060857	-2569.931389234129	-2443.154633465876	-2316.2854095957478	-2193.8547110603035	-2080.393531296102	-1978.7409587821662	-1884.9684621673725	-1793.4556051430616	-1698.5819514005727	-1596.4194029854425	-1489.8092153599873	-1383.2849823407216	-1281.3802977441576	-1187.4018867608509	-1099.7490000775233	-1015.5940197549398	-932.1093278538642	-847.1262073719912	-761.1115450547371	-675.191128584449	-590.4907456434731	-508.038647934381	-428.4729432406385	-352.33420336593633	-280.1630001139651	-212.1521734691018	-147.10363613846985	-83.47156900987918	-19.71015297113985	44.06087795650387	101.05957721807037	142.83844512514372	160.94998198930804	151.70227773049967	130.42578070206434	117.2065288657001	132.13056018310485
-5548.620593005657	-5445.6482740010415	-5337.969331121907	-5220.877140493728	-5089.66507824199	-4941.764140197255	-4783.155801010446	-4621.959155037571	-4466.293296634635	-4322.568874389286	-4190.3627538157125	-4067.54335465974	-3951.9790966671953	-3841.4314281509264	-3733.2339116918693	-3624.6131384379823	-3512.7956995372256	-3395.8302478518026	-3275.0536831009035	-3152.6249667179636	-3030.7030601364213	-2910.787905482268	-2791.743367651731	-2671.7742922335965	-2549.0855248166486	-2422.9262261557287	-2296.722817669904	-2174.9460359442983	-2062.0666175640354	-1960.8831431907463	-1867.5055697920957	-1776.3716984122545	-1681.9193300953946	-1580.2614067152092	-1474.2114334634746	-1368.25805636149	-1266.8899214305525	-1173.3804450251855	-1086.1421248328088	-1002.3722288740668	-919.268025169604	-834.6818627236755	-749.086414474979	-663.6094343458229	-579.3786762585156	-497.4171377928343	-418.3287911584298	-342.612852222422	-270.7685368519306	-202.97637637045773	-138.14216392703585	-74.85300812707989	-11.696017576004753	51.12392560172933	106.930845205481	147.43099151556365	164.3306148122906	154.06984172880834	132.0243043095959	118.3035109519654	133.01697005322893
-5512.44071397309	-5409.798375144411	-5302.503325826169	-5185.9028555288005	-5055.344253762745	-4908.289501273373	-4750.659343745796	-4590.489218100054	-4435.814561256192	-4292.976353190579	-4161.537746104883	-4039.367435257101	-3924.3341159052266	-3814.211842671268	-3706.3961076332876	-3598.1877622333586	-3486.8876579135567	-3370.592625413732	-3250.5834126648433	-3128.9367468956207	-3007.729355334799	-2888.403520474437	-2769.8637458599014	-2650.3800902998864	-2528.222612603085	-2402.6843562305303	-2277.1503032526084	-2156.0284203920437	-2043.7266743715616	-1943.001671401921	-1850.0045756460145	-1759.23519075477	-1665.1933203791136	-1564.0356682818103	-1458.5465386729734	-1353.1671358745548	-1252.3386642085056	-1159.2993215574484	-1072.4752800466927	-989.0897053622197	-906.3657631900098	-822.1775165998225	-737.0026181965301	-651.9696179687837	-568.2070659052337	-486.73216371650705	-408.1167200011346	-332.82119507962335	-261.30604927248015	-193.74094203239707	-129.13232934080727	-66.19586631132908	-3.6472080575808272	58.22630916876314	112.85062456380456	152.07999618558915	167.76868209216266	156.48528406602242	133.6557787874725	119.42048666126843	133.91972809216577
-5476.505352102198	-5374.112495403005	-5267.125603523881	-5150.950641284895	-5020.993573506121	-4874.750536263364	-4718.078350655389	-4558.924009036699	-4405.234503761797	-4263.27747738845	-4132.603173287479	-4011.0824850329677	-3896.5863061990003	-3786.9023390338657	-3679.485520482667	-3571.7075961647097	-3460.940311699302	-3345.3261370455193	-3226.0904395215175	-3105.229310785221	-2984.7388424945566	-2866.0050053689165	-2747.9732863735735	-2628.9790515352684	-2507.3576668807423	-2382.445727760681	-2257.5847468215534	-2137.1174660337706	-2025.3866273677477	-1925.1055835583686	-1832.4701303984104	-1742.0466744451228	-1648.4016222557525	-1547.7387529438454	-1442.8113358481257	-1338.010012863616	-1237.7254258853359	-1145.1581557203524	-1058.7485388239165	-975.7468505633251	-893.4033663058741	-809.6146076403257	-724.8620810413023	-640.2735392048921	-556.9767348271826	-475.98241824424935	-397.8333303521172	-322.9552096867988	-251.77379478430672	-184.45006730175123	-120.08598138063407	-57.518734283554686	4.414476726887305	65.34832515886039	118.80496760360514	156.77843142313006	171.26274397944374	158.94959091815136	135.3212910192447	120.55782134631228	134.83915896294252
-5440.905498756125	-5338.675692833537	-5231.9144423791	-5116.090302860963	-4986.67182974728	-4841.192133888285	-4685.442547662573	-4527.2789588308215	-4374.557255153712	-4233.469822087589	-4103.555035871471	-3982.687770440041	-3868.742899727978	-3759.5221081912623	-3652.5343223710443	-3545.2152793297664	-3435.0007161298763	-3320.073911544254	-3201.608311187533	-3081.5249023847855	-2961.7446724610804	-2843.6015839583456	-2726.0815002859345	-2607.5832600700573	-2486.5057019369233	-2362.227044816582	-2238.043028854432	-2118.228774499712	-2007.0594022016596	-1907.20391980277	-1814.9068847185663	-1724.8067417578284	-1631.5419357293358	-1531.3672259599155	-1427.0026298485755	-1322.7844793123732	-1223.0491062683634	-1130.9565868766115	-1044.9619742692225	-962.3440658213108	-880.3816589079908	-796.9945744850794	-712.6667278312079	-628.5230578057098	-545.6885032679183	-465.16659391491146	-387.4752227947421	-313.01087379320717	-242.17003079610365	-175.107949025352	-111.01496904736652	-48.84020276468499	12.467237920154718	72.47027007327598	124.77992663544676	161.51926951609616	174.81136062465336	161.46374846120435	137.02192788846304	121.71588035980011	135.77558732858643
-5405.699357195365	-5303.545596348425	-5196.925918562119	-5081.374406897079	-4952.425144413944	-4807.650564699004	-4652.776503441189	-4495.567146855088	-4343.786681155291	-4203.551993941326	-4074.3907783524837	-3954.1834289129974	-3840.810340147098	-3732.0868571842616	-3625.5681275749357	-3518.744249474809	-3409.1053210395744	-3294.868848012616	-3177.1619664881073	-3057.8392201479137	-2938.7551526739026	-2821.1983663189267	-2704.193697619785	-2586.2000416842598	-2465.6762936201353	-2342.039076571464	-2218.5359258273734	-2099.372104713256	-1988.752876554507	-1889.302027592244	-1797.3174357304745	-1707.5155017889297	-1614.612626587339	-1514.9187931957886	-1411.1183136857792	-1307.489082379168	-1208.3089935978098	-1116.694432347021	-1031.1157463659492	-948.8817740772023	-867.3013539033875	-784.318497505772	-700.417909500262	-616.7194677414236	-534.3430500838227	-454.2841566483917	-377.0407766215278	-302.9865214559946	-232.49500260455557	-165.7191576171507	-101.92922843242582	-40.17478308620317	20.494610385694873	79.57756633622834	130.76542867348653	166.297723694341	178.41397769566328	164.029031949368	138.758987627542	122.89526087731505	136.72926784581702
-5370.813978269845	-5268.670118282913	-5162.127300268179	-5046.786566197838	-4918.2489580440915	-4774.127626565622	-4620.084157667079	-4463.792246039592	-4312.925586374295	-4173.5267257975665	-4045.1136211767507	-3925.573081814436	-3812.7919170132104	-3704.598357406714	-3598.5863189527886	-3492.2911389403275	-3383.248154658224	-3269.702926775651	-3152.741909482899	-3034.161780350536	-2915.759216949133	-2798.7840076611196	-2682.298384116379	-2564.8176887566556	-2444.857264023692	-2321.8688526098867	-2199.0497982102434	-2080.5338447704175	-1970.4547362360659	-1871.390483641665	-1779.6961663769746	-1690.1711309205746	-1597.6147237510447	-1498.395722945907	-1395.1606329784506	-1292.125389920907	-1193.505929845508	-1102.3722212847038	-1017.2103626118242	-935.3604846604185	-854.1627182640353	-771.5860240012686	-688.1146814308919	-604.8617998567235	-522.9404885825817	-443.3376658887796	-366.53548596160954	-292.88991196385854	-222.7569070583139	-156.28975775957835	-92.8310439895176	-31.52066902181304	28.501463869853858	86.67614006378976	136.76689954625374	171.11797095549292	182.07358292975442	166.6478729495378	140.53461386435254	124.09748736596046	137.70017514612343
-5336.143624726842	-5233.969741827953	-5127.463653698764	-5012.293155108968	-4884.126040828264	-4740.616499188056	-4587.364292766581	-4431.955577703776	-4281.976510139582	-4143.3977820528635	-4015.728228778159	-3896.8612214889326	-3784.6901313586436	-3677.0548963407323	-3571.581721508534	-3465.843378715364	-3357.412639814537	-3244.557898463993	-3128.3300355401775	-3010.475553724164	-2892.7409556970238	-2776.3430494789454	-2660.379864446586	-2543.4197353157174	-2424.030996802113	-2301.6974676192403	-2179.5649024713452	-2061.6945400603695	-1952.147619088255	-1853.4561719803478	-1762.0354060556176	-1672.771322356439	-1580.549921925187	-1481.801424111881	-1379.1329214971179	-1276.695724969141	-1178.6411454161919	-1087.9906608008657	-1003.2464173831729	-921.7807284974766	-840.9659074781392	-758.7964430022288	-675.755525117628	-592.9485192149252	-511.4807906847077	-432.3304544612129	-355.9666236532766	-282.7311609133845	-212.96592889402197	-146.82618770218608	-83.72078726291888	-22.87197495577378	36.498001839695696	93.77704329499566	142.79363978587043	175.98642923912385	185.79404958155973	169.32299210678636	142.3511615756296	125.32431611571971	138.68821385468695
-5301.582559313634	-5199.3649501745	-5092.880045055356	-4977.860547976194	-4850.039162957004	-4707.1103622662185	-4554.615691166034	-4400.058463167086	-4250.941991780011	-4113.1689271037685	-3986.2392655905983	-3868.0523402810645	-3756.5074842157283	-3649.4547614684284	-3544.5471602461016	-3439.388399788962	-3331.582199337225	-3219.4155137082766	-3103.908240028215	-2986.763511000308	-2869.6844593278292	-2753.860033266427	-2638.4224432812734	-2521.989715389919	-2403.1798756099147	-2281.5060162869136	-2160.061495078981	-2042.8347359722848	-1933.814162952993	-1835.4859766376062	-1744.3274841639538	-1655.313769300198	-1563.4199158144997	-1465.1393055953201	-1363.0385130123095	-1261.202410555419	-1163.7158707145963	-1073.5504580067127	-989.2245050563206	-908.1430365148939	-827.7110770339054	-745.9490435393118	-663.338922055001	-580.9780908793444	-499.9639283107131	-421.26585519082926	-345.34146253481833	-272.5203839011573	-203.1322528483227	-137.33488569452462	-74.59882979690627	-14.222815272344276	44.4944277622847	100.89132806888176	148.854949924459	180.90951648480598	189.57925090571254	172.05711006618645	144.2109857381082	126.57750341657623	139.69328859668906
-5267.025044777504	-5164.776226513504	-5058.321540539439	-4943.455119145244	-4815.971094620854	-4673.602395500023	-4521.837135291778	-4368.10222374897	-4219.824570624442	-4082.8439253468337	-3956.651396047956	-3839.150930535409	-3728.2464766167914	-3621.7962402719154	-3517.475460169423	-3412.913633150166	-3305.740256054998	-3194.2575231391384	-3079.45841831528	-2963.0086229104813	-2846.5738182518035	-2731.319500517587	-2616.410425291311	-2500.5111630077345	-2382.2862841016154	-2261.2755933002977	-2140.519832501453	-2023.9349778953351	-1915.4370056721991	-1817.4667816427554	-1726.5647300995352	-1637.7961649555273	-1546.2264001237188	-1448.4127762978355	-1346.8807412945544	-1245.6477697112903	-1148.7313361454567	-1059.05232001345	-975.1452200075927	-894.4479396391879	-814.3983824195394	-733.0431146431775	-650.8633537375414	-568.9489799132971	-488.3898733811104	-410.1472009027664	-334.66727544452436	-262.2676965237626	-193.26606365785958	-127.82228998614518	-65.46554313575685	-5.567304355783733	52.50094510468492	108.0300464244836	154.9601304941415	185.89365063211127	193.43306015684584	174.85294747281077	146.11644132852322	127.85880555851335	140.7153039973111
-5232.365343865728	-5130.124054035917	-5023.733206352495	-4909.043242961843	-4781.904606010355	-4640.085778589381	-4489.027407570153	-4336.088180768869	-4188.626786001729	-4052.4265411786096	-3926.969284584118	-3810.161484596541	-3699.9096095941627	-3594.0776202333063	-3490.3594462824267	-3386.4065097880166	-3279.870232796568	-3169.065677387212	-3054.9624657696436	-2939.193860186194	-2823.393122879199	-2708.7059927264486	-2594.3281151475667	-2478.9676121976345	-2361.3326059317324	-2240.987293346782	-2120.9201712070626	-2004.9758112186933	-1896.9987850877922	-1799.3854710251087	-1708.739473259912	-1620.2162025261016	-1528.9710695575768	-1431.625245121037	-1330.66294011438	-1230.0341254683044	-1133.688772113507	-1044.4969539322835	-961.0091566133138	-880.6959687968761	-801.0279791232466	-720.0779453444853	-638.3273016597796	-556.8596513800985	-476.75859781641174	-398.97782442216186	-323.9513352206837	-251.9832143777855	-183.37754605927543	-118.29483882659852	-56.32129882374729	3.1004434096488964	60.52775733396058	115.2042504008368	161.11848202704022	190.94524962061183	197.3593505895928	177.7132249717319	148.06988332360973	129.1699788315145	141.75416468173458
-5197.497719325585	-5095.328915932693	-4989.060108696003	-4874.59129377172	-4747.822467316048	-4606.553691234208	-4456.185290427497	-4304.017655546234	-4157.351177240734	-4021.920538995649	-3897.1975956329748	-3781.0884948090397	-3671.499384180172	-3566.2971888347133	-3463.191943589045	-3359.854460691558	-3253.9555523906465	-3143.8217270831337	-3030.402277759575	-2915.3021935589577	-2800.1264636202704	-2686.0040513870326	-2572.1598175209083	-2457.342596988093	-2340.3012247547836	-2220.6222111137577	-2101.2427676641137	-1985.9377813315316	-1878.4821390416905	-1781.2289288139807	-1690.8440430426353	-1602.571575215597	-1511.6556188208092	-1414.780120966535	-1314.388443242315	-1214.3638008580106	-1118.5894090234829	-1029.8850668744185	-946.8169092498097	-866.8876549144752	-787.600022633233	-707.052824673895	-625.729247316246	-544.7085703430647	-465.0700735371295	-387.76105857415337	-313.2009147015858	-241.67705305981113	-173.47688478921353	-108.75897046543562	-47.166468405154404	11.78631363969464	68.58506791717595	122.42499203697703	167.3393050552775	196.0707313898798	201.36199545858653	180.6406632080227	150.07366670010262	130.5127795255631	142.80977527514082
-5162.316433904357	-5060.311295394782	-4954.24731377145	-4840.0656459206	-4713.707448728476	-4572.999313134416	-4423.3095662901505	-4271.891969400508	-4126.000283670315	-3991.3296831945045	-3867.340993628413	-3751.936453517481	-3643.018301407147	-3538.4532335582503	-3435.9657770932067	-3333.2449168498333	-3227.9796376659433	-3118.507422857537	-3005.7597496533463	-2891.3165937602853	-2776.757930885271	-2663.1982179933634	-2549.889837082205	-2435.6196514075837	-2319.1745242252873	-2200.161441288614	-2081.4678783409067	-1966.8014336230221	-1859.8697053758128	-1762.984039038686	-1672.8707688452562	-1584.8599762276888	-1494.28174261815	-1397.8808127359393	-1298.0605844488873	-1198.639118911959	-1103.4344772801182	-1015.2173659510605	-932.5690722934053	-853.0235289185031	-774.1146684377042	-693.9670416620656	-613.0676722014713	-532.4942018655113	-453.32427246377614	-376.5002361838786	-302.42328672552014	-231.35932816642494	-163.5742645843171	-99.22112315220755	-38.00142342425516	20.496191950094314	76.68308032139504	129.70332337193977	173.63190011097535	201.27651387948703	205.4448680184602	183.63798282675572	152.1301464347369	131.88896393064243	143.88204040271125
-5126.715750349318	-5024.991675613137	-4919.239887780314	-4805.43267375421	-4679.5423204381805	-4539.415823989919	-4390.399017584451	-4239.712443651136	-4094.5766446193315	-3960.657738171726	-3837.40414300432	-3722.7098530664402	-3614.4688623074167	-3510.544041886027	-3408.6737717988417	-3306.5653092518833	-3201.9259114511706	-3093.1045153410573	-2981.016776819225	-2867.2200315216855	-2753.2716150844535	-2640.2730340394614	-2527.5024785023243	-2413.782309484579	-2297.9348879977597	-2179.58607855874	-2061.575759705745	-1947.5473134823374	-1841.144121932078	-1744.6376857285384	-1654.8119800653249	-1567.0790987660516	-1476.851135654333	-1380.9307293308598	-1281.682697504625	-1182.8624026616983	-1088.225207288148	-1000.4945582734152	-918.2662401204256	-839.1041217354767	-760.5720720248655	-680.8198853396569	-600.3410578099856	-520.215011010754	-441.5211665168639	-365.19869007647515	-291.6257241307759	-221.04015529421198	-153.67987018122915	-89.68773513646511	-28.826535425326238	29.235963956589025	84.83199801368218	137.05029644476073	180.00556772625615	206.5690150290057	209.61184152384692	186.70790447300374	154.2416775042475	133.300288336736	144.97086468962723
-5090.5899314077515	-4989.29053977871	-4883.982896924082	-4770.658751618275	-4645.309852635703	-4505.796403500631	-4357.45242673674	-4207.480399617565	-4063.082799416641	-3929.908468323866	-3807.3917081945838	-3693.413185800497	-3585.8535679133106	-3482.567901300159	-3381.3087527098833	-3279.8030688867525	-3175.7777965750392	-3067.5947551643303	-2956.1552546254834	-2842.995477574673	-2729.6516066280733	-2617.213041019351	-2504.9820464521363	-2391.814105247552	-2276.56469972672	-2158.8772176115276	-2041.5466682269307	-1928.1559662986497	-1822.2880265524045	-1726.1767529128524	-1636.660006100393	-1549.2266360343617	-1459.3654926340935	-1363.9332796529077	-1265.258116180057	-1167.0359751387784	-1072.9628294523072	-985.7173509526883	-903.9090071071962	-825.1299642919137	-746.9723888829232	-667.6106447373287	-587.54788563632	-507.8694628421085	-429.6607276169052	-353.8597530770807	-280.8154997556426	-210.72965003975773	-143.803886316593	-80.16524466775942	-19.642175952644628	38.011515274919574	93.04202446110138	144.4769632944754	186.469608433242	211.95465277800787	213.86678922937972	189.85314879183943	156.4106148853694	134.74850903382716	146.07615276107023
-5053.865290834103	-4953.151227856523	-4848.435747548867	-4735.717432581052	-4610.994865623	-4472.133614322588	-4324.46718623952	-4175.196073911452	-4031.520769876043	-3899.0853173585865	-3777.3079623349254	-3664.0505014685345	-3557.174731422893	-3454.5236683678027	-3353.8652064983694	-3252.9484595160206	-3149.5225411221895	-3041.964335229646	-2931.1618065965313	-2818.6306901923253	-2705.886720986511	-2594.0074174702804	-2482.317432221666	-2369.7032013404128	-2255.051160926263	-2138.021114323664	-2021.3663338558717	-1908.6134590908448	-1803.2891295965405	-1707.5921166904973	-1618.4097186885665	-1531.3013656561798	-1441.826487658768	-1346.8913612596364	-1248.7896490135886	-1151.1618599733024	-1057.6485031914551	-970.8864365436508	-889.4979131971969	-811.1015351423279	-733.3159043692772	-654.3391602487482	-574.6875916733237	-495.4570249160563	-417.7432862499981	-342.48561381896457	-269.99689324982154	-200.433422040198	-133.95149768772296	-70.65606856012077	-10.446686505498635	46.828445757940706	101.32112551199442	151.99107928130988	193.02975056193495	217.4365120927674	218.21073661270518	193.0741101992059	158.63757228396616	136.2343756372422	147.19777302929043
-5016.596346411492	-4916.608506907878	-4812.6152065793285	-4700.610984600909	-4576.590380147684	-4438.4175509363295	-4291.435128849961	-4142.855364313306	-3999.890507751092	-3868.1904462279845	-3747.155613368395	-3634.624079436672	-3528.433914697165	-3426.4124759962974	-3326.344266508784	-3226.003075991413	-3123.1626942009743	-3016.217217525915	-2906.0419688813377	-2794.132577814	-2681.984673870664	-2570.663890102406	-2459.5158735775694	-2347.4562748688136	-2233.4007445487973	-2117.024669329027	-2001.0423804763996	-1888.9279453966592	-1784.1554314955488	-1688.89062143856	-1600.066158930172	-1513.3064029346112	-1424.2357124161042	-1329.8058263323746	-1232.2780036151335	-1135.2408831895889	-1042.2831039809485	-956.0024493753353	-875.0332806025278	-797.0191033532204	-719.6034233181059	-641.0074777196147	-561.7634299071225	-482.9811747617415	-405.77060716458413	-331.0738841679218	-259.16221150866204	-190.13905709487193	-124.10788883461825	-61.146537885497224	-1.230288403222788	55.69121220696178	109.66831653981313	159.58721305025205	199.67743363385586	223.00434604636578	222.63331804352322	196.3618781945282	160.9161983224157	137.75461106367945	148.33544905481318
-4978.869666930205	-4879.7200007681395	-4776.552381084759	-4665.348854358746	-4542.0914670687835	-4404.637690778513	-4258.346697391396	-4110.453083895849	-3968.1914472802887	-3837.2256951952686	-3716.9369779398767	-3605.1357564753353	-3499.632491762865	-3398.2360261780273	-3298.7487277537225	-3198.9713459371915	-3096.704630175673	-2990.361806313704	-2880.806005785012	-2769.5128364206216	-2657.9579060515566	-2547.194822669112	-2436.5891949056618	-2325.0846315538465	-2211.6247414063087	-2095.899944450792	-1980.5879054554516	-1869.1131003835428	-1764.9000051983207	-1670.083103603683	-1581.636910266091	-1495.2459475926473	-1406.594737990454	-1312.6770157083956	-1215.7233623624834	-1119.2735714105106	-1026.86743631027	-941.0660092203404	-860.5153771024441	-782.8828856190889	-705.835880432783	-627.6181943586358	-548.7796088221611	-470.4463924014743	-393.7448136746907	-319.6210317978794	-248.30076823892583	-179.8296350436694	-114.25324425794959	-51.61896228031649	8.018827079836605	64.60398566040564	118.08037529928654	167.25663656747994	206.4005249684052	228.64457473858621	227.12132011454702	199.70521604810156	163.2384003522244	139.30493155517993	149.4888681852327
-4940.771821180531	-4842.543333272682	-4740.278378134451	-4629.940488535459	-4507.493197245325	-4370.783511285801	-4225.192334687158	-4077.9840457318	-3936.4230227021285	-3806.1929045236466	-3686.654372694255	-3575.58736935495	-3470.7718366467307	-3369.9960209053747	-3271.0813852457786	-3171.857696977618	-3070.1547234105706	-2964.4065058535793	-2855.464181612665	-2744.783161993114	-2633.8188583002147	-2523.6125789237826	-2413.5492205917562	-2302.599577116601	-2189.7344423107825	-2074.6590015121355	-1960.0160061599652	-1849.1825992189454	-1745.5359236537481	-1651.1803996325084	-1563.1295561372053	-1477.124199353278	-1388.905135466167	-1295.5052702249711	-1199.1259076334295	-1103.2604512589403	-1011.4023046689008	-926.0777358512643	-845.9444704761997	-768.693098634431	-692.0142104166815	-614.1739073745186	-535.7403369028846	-457.85715785756474	-381.66802909434483	-308.12352438276406	-237.4018771473741	-169.48823572648013	-104.36774845838734	-42.05565138100592	17.312468669333555	73.57093715669546	126.55407954514412	174.99062179917195	213.18689188498368	234.34361826921207	231.66152941848983	203.09288703022156	165.59608572489878	140.88105335378484	150.6577177681431
-4902.38937795276	-4805.136128256871	-4703.824304797697	-4594.395333811947	-4472.790641536339	-4336.8444898948555	-4191.962483560584	-4045.4430628938812	-3904.584668255108	-3775.0939144763274	-3656.3101142764144	-3545.980754845946	-3441.8533233755	-3341.6941621707265	-3243.3450339975466	-3144.666556736956	-3043.5193482699465	-2938.359720406107	-2830.026760669406	-2719.9552505124034	-2609.579971387662	-2499.9295226198005	-2390.4077750216675	-2280.012417278167	-2167.7411380742064	-2053.3139023362332	-1939.3397799568784	-1829.150117070317	-1726.076259810723	-1632.1933459716793	-1544.5516799843972	-1458.9453579394958	-1371.1684759275947	-1278.290930719375	-1182.4858218057634	-1087.20204935775	-995.8885135463233	-911.0382490407056	-831.3208285030506	-754.4499590937448	-678.139347973175	-600.6772139759711	-522.6498226337376	-445.2179511523227	-369.54237673757416	-296.5778295965028	-226.45485194076852	-159.09793898319413	-94.43158593660227	-32.43891482399328	26.662445090921754	82.59623773425409	135.08620703211494	182.78044071150617	220.02440170299184	240.0878967380266	236.240732548065	206.51365441118347	167.98116179194525	142.47869270153535	151.84168515113865
-4863.808906037175	-4767.556009556079	-4667.221268143789	-4558.722836869111	-4437.978870800849	-4302.810104042335	-4158.647586835003	-4012.8249484548132	-3872.6758181777254	-3743.930565316518	-3625.9065193312367	-3516.317749718747	-3412.8783259759102	-3313.3321519664646	-3215.5424690216205	-3117.402352839465	-3016.8048791180827	-2912.229854231853	-2804.5040072603433	-2695.040797959414	-2585.2536860849245	-2476.158017510549	-2367.176682581209	-2257.3344577596367	-2145.656119508564	-2031.87670874626	-1918.572324213128	-1809.0293291051073	-1706.5340866181373	-1613.1327790678367	-1525.9108652485477	-1440.7136230742908	-1353.3863304590877	-1261.0343380288787	-1165.8032872572762	-1071.0988923298125	-980.3268674320188	-895.9481685612625	-816.644718962251	-740.1536836915279	-664.2122278056362	-587.1307113717002	-509.51227449916513	-432.53325230805825	-357.36997991840593	-284.98041511302233	-215.44900632587047	-148.6418246537011	-84.42494119326479	-22.751062245706	36.08056507025512	91.68405843150458	143.67353551492832	190.61736527066083	226.9009217418302	245.86383024481302	240.8457160959857	209.9562814612827	170.38553590487035	144.09356584047256	153.04045768181345
-4825.1169742240645	-4729.860601005674	-4630.500375242022	-4522.932444387846	-4403.052955897885	-4268.669831164902	-4125.238087333752	-3980.1245154873172	-3840.6959067084777	-3712.704697307426	-3595.445904503608	-3486.6001907437803	-3383.8482184746995	-3284.911692284973	-3187.676485330595	-3090.0695129094092	-2990.017690319261	-2886.0253115913847	-2778.906185690589	-2670.05150031507	-2560.8524431630267	-2452.3104273494127	-2343.8677676561956	-2234.577004282098	-2123.4906774258443	-2010.3594825653925	-1897.7267362956516	-1788.8339104907664	-1686.922477024882	-1594.009535367624	-1507.2146953705392	-1422.4331944806543	-1335.5602701449973	-1243.7358329907554	-1149.078486365759	-1054.9515067980003	-964.7181708154696	-880.8081141855332	-801.9164096330559	-725.8044891222778	-650.2337846174388	-573.5369967704131	-496.33190098361183	-419.8075413470813	-345.15296195086734	-273.3277486062494	-204.37365400944137	-138.10297257789085	-74.32799872904538	-12.974403282571561	45.5786373329876	100.83857028687002	152.31284274831364	198.4926674428143	233.80431932089954	251.6578388893547	245.46326665496522	213.40953145081482	172.8011154151805	145.7213890126377	154.25372270776174
-4786.400151303719	-4692.107526441026	-4593.692733161686	-4487.033603049051	-4368.007967686473	-4234.4131486992155	-4091.724427880165	-3947.336577064115	-3808.6443680858615	-3681.4181507122603	-3564.9305864384105	-3456.829914691473	-3354.764374898605	-3256.4344851186365	-3159.749877937064	-3062.67246457105	-2963.1641562377627	-2859.7544967452677	-2753.2435602652504	-2644.999053560297	-2536.3886833929946	-2428.3991158897743	-2320.492854632441	-2211.7513625666434	-2101.2561026380313	-1988.7742856168065	-1876.8161135713867	-1768.5775363947441	-1667.2545039798495	-1574.8344513176828	-1488.470753791253	-1404.1082718815774	-1317.6918660696736	-1226.3957564422776	-1132.311601509004	-1038.7604193851862	-949.0632281861574	-865.6187056861162	-787.1361682947204	-711.4025920804927	-636.204953111956	-559.8986673808175	-483.1129105715228	-407.04529829170207	-332.8934461489858	-261.61629775011096	-193.21810869824276	-127.46446259565334	-64.12094304461473	-3.091247571017684	55.16847060477284	110.06394433877325	161.00090648699995	206.39761919414468	240.72246175960026	257.4563427714349	250.08017081771686	216.862167650075	175.2198076743822	147.35787846007187	155.48116757657763
-4747.745006066424	-4654.354409697502	-4556.829448972073	-4451.035759533622	-4332.838977025643	-4200.0295340819375	-4058.0970512975737	-3914.4559462579255	-3776.520636548373	-3650.0727657942275	-3534.362881780529	-3427.0087583322506	-3325.628169274364	-3227.902232459839	-3131.7654418536204	-3035.2156354486497	-2936.2506512378686	-2833.4258139540675	-2727.526395289438	-2619.895153676019	-2511.874847545852	-2404.436446885017	-2297.0637678957587	-2188.8688383343615	-2078.963685957111	-1967.1331797236767	-1855.8535534072703	-1748.2738819844897	-1647.5432404319313	-1555.6183633646551	-1469.686623951571	-1385.7430550000508	-1299.7826893174674	-1209.014449220718	-1115.5028150648016	-1022.526156714242	-933.3628440335636	-850.3805628356097	-772.3042627264989	-696.94820926067	-622.1266679925608	-546.2183204116205	-469.85951174734237	-394.25100316423027	-320.5935558267883	-249.84253021853368	-181.97168409903597	-116.70937454687821	-53.78395864064326	6.916095252528271	64.8618736112649	119.36435162563744	169.73450448571663	214.32349249083018	247.64321637733303	263.24576199083697	254.68321517695375	220.3029533293588	177.63352003398182	148.99875042481622	156.72247963585536
-4709.238107302468	-4616.658874610476	-4519.941629742478	-4414.948360522461	-4297.5410547744195	-4165.508464749731	-4024.346400409312	-3881.477436141471	-3744.324146334511	-3618.6703828165364	-3503.745107174847	-3397.1385584365407	-3296.440975628715	-3199.316636300965	-3103.7259720928605	-3007.703453166471	-2909.283549683862	-2807.0476674783517	-2701.7649550682613	-2594.751496643162	-2487.323376392624	-2380.434784088525	-2273.5923318319633	-2165.9407373063436	-2056.6247181950703	-1945.44822670918	-1834.8521531702409	-1727.936622427454	-1627.8017593300192	-1536.372107955184	-1450.8698892923753	-1367.3417435590663	-1281.8343109727302	-1191.5922521633495	-1098.6523094109436	-1006.2492454080411	-917.6178228471708	-835.0943054066121	-757.4209607076468	-682.4415573573074	-607.9998639626266	-532.49855307153	-456.57591299551586	-381.42913598697623	-308.2554142983027	-238.00291368544458	-170.6236939185827	-105.82078827145556	-43.29723001780168	17.065315551638555	74.67065507811742	128.74396318588538	178.51041449919285	222.26155929904903	254.5544504934984	269.01251664734406	259.25918632538924	223.72065175896145	180.0341598454859	150.63972114891192	157.97734623318908
-4670.945948775311	-4579.066686259139	-4483.056069118459	-4378.782742728763	-4262.115352465543	-4130.847240182847	-3990.470533648947	-3848.402057110671	-3712.058634814849	-3587.2154026957483	-3473.080743437396	-3367.2213514112623	-3267.203920988812	-3170.679242140228	-3075.634487230539	-2980.140924223489	-2882.2698210828203	-2780.628524398652	-2675.96869526661	-2569.5780734086957	-2462.7443985469076	-2356.40408064992	-2250.088210673091	-2142.9765498184515	-2034.2488592880327	-1923.7297068407227	-1813.822886462851	-1707.5769986976059	-1608.0406440881738	-1517.1043837251761	-1432.026620888969	-1348.9077194073413	-1263.8480431080823	-1174.1295210591686	-1081.760343289331	-989.9302650674888	-901.82904166256	-819.760769038512	-742.4869059395028	-667.88325180474	-593.8256060734301	-518.7414789212467	-443.26522346973013	-368.58290357688765	-295.88058310072637	-226.09518913334296	-159.16710170319314	-94.78756407282228	-32.647819504775725	27.367727237207408	84.6020253846131	138.20486266773358	187.32602681686106	230.20610731124572	261.44890062596954	274.7490049850724	263.8010186125943	227.10931350227563	182.41735672665888	152.27838912798705	159.24565154850313
-4632.854724141114	-4541.576174697981	-4446.182307050649	-4342.557802994918	-4226.587344326589	-4096.074448035915	-3956.4979718909603	-3815.2556088542397	-3679.7450518882697	-3555.7224689618365	-3442.377928068803	-3337.259972209307	-3237.9171443834794	-3141.9909694991675	-3047.4949000950546	-2952.535370617537	-2855.218815513011	-2754.177103075369	-2650.1438369884963	-2544.378054783774	-2438.138793992583	-2332.3446473037743	-2226.5524280360623	-2119.9785046656325	-2011.8392456686686	-1901.9807741626353	-1792.7682318301208	-1687.196514994995	-1588.260519981128	-1497.8153380676006	-1413.156840354345	-1330.4410928965044	-1245.8241617492229	-1156.6266715040683	-1064.8274808983053	-973.5700072056233	-885.997667699711	-804.3816528378566	-727.5042458117423	-653.2755029966501	-579.6054807678613	-504.9472769294474	-429.92615500064073	-355.7104199294638	-283.468376663939	-214.12219077901852	-147.60947035737343	-83.6216841086045	-21.85030074231254	37.809138409415674	94.64480152454937	147.74078415857187	196.18118186696637	238.16348712492928	268.33878008650964	280.4715378254694	268.32623741557074	230.484138295082	184.7936293602975	153.9198818720175	160.52806709104257
-4594.930552029207	-4504.173811225315	-4409.325570065946	-4306.294328195616	-4190.988585258847	-4061.226498007159	-3922.464851620067	-3782.070088384086	-3647.40865058573	-3524.2087857981246	-3411.64596274084	-3307.257455420057	-3208.5805378419564	-3113.2525814051496	-3019.311347077966	-2924.8946932211625	-2828.140478195498	-2727.7021846888674	-2624.295792697709	-2519.152906545596	-2413.5051305561033	-2308.2543841808974	-2202.98384738402	-2096.947015257605	-1989.3973828937883	-1880.2028011634777	-1771.6885440526837	-1666.7942413261906	-1568.4595227487832	-1478.50298056469	-1394.2590569359156	-1311.94115650391	-1227.762683910122	-1139.0841340456655	-1047.8543628003163	-957.1693163135153	-870.124940724702	-788.9588717779832	-712.4755036361241	-638.620920066557	-565.3412048367132	-491.1156424168021	-416.5563200881449	-342.80852583484125	-271.01754764099036	-202.0880261478333	-135.96201262517823	-72.34091099997528	-10.926125199174304	48.368980715766064	104.78320214535266	157.34337435558368	205.0763326124573	246.14306506387533	275.24117138535456	286.2024041343153	272.85851586817796	233.86561316625856	187.17721869545636	155.5712091445661	161.82546120238263
-4557.139551068925	-4466.84606713946	-4372.491084691247	-4270.013105205545	-4155.350630163604	-4026.3397997948005	-3888.407309320984	-3748.8774927121244	-3615.0746839381914	-3492.6915573879423	-3380.894149125281	-3277.216835632898	-3179.1939933934855	-3084.464840885547	-2991.0879645708346	-2897.226792906912	-2801.044754351347	-2701.212550419514	-2598.42997485804	-2493.904094471363	-2388.8419760639194	-2284.1311914121015	-2179.381332180107	-2073.882495004089	-1966.9247765202008	-1858.3971603318125	-1750.5841779111763	-1646.3692476977626	-1548.6357881310428	-1459.1653207986785	-1375.3317798810965	-1293.4072027069137	-1209.6636266047487	-1121.502339231578	-1030.841629557816	-940.7290368822366	-854.2121005036133	-773.49434083223	-697.4032027244084	-623.922112147981	-551.0344950707799	-477.2462707039817	-403.15333123214106	-329.87406208315764	-258.5268486849308	-189.99680276514988	-124.23594125066303	-60.96300736810833	0.10325565587617835	59.026685803760756	115.00144589444876	167.0042799559519	214.01193201628166	254.15420745185887	282.1731570327399	291.9638928773903	277.4215271042754	237.27422514468307	189.58236568119014	157.2393807091956	163.13870222409852
-4519.447839889602	-4429.579413738726	-4335.684077453455	-4233.734920899394	-4119.705033942149	-3991.4507630970625	-3854.361481478425	-3715.709818850266	-3582.768404976612	-3461.1879879146145	-3350.131788893899	-3247.1411474372144	-3149.757403067307	-3055.6285109677265	-2962.828888965219	-2869.5395705473347	-2773.9415892016214	-2674.7169814476742	-2572.551795933281	-2468.6330843382734	-2364.1478983424854	-2259.972969128196	-2155.7437458874665	-2050.785357314804	-1944.422932104715	-1836.5652241562004	-1729.455488186233	-1625.9206041162802	-1528.7874518678082	-1439.8003683517998	-1356.3735184373002	-1274.8385239828704	-1191.527006847073	-1103.8817176094228	-1013.7899217332547	-924.2500134028586	-838.2603868025237	-757.9899749739345	-682.2898663883542	-609.1816883744415	-536.6870682608547	-463.3388571116563	-389.7148009325265	-316.9038694645497	-245.99503244881038	-177.85262815633047	-112.44246897788254	-49.50573583417679	11.216390354076694	69.76168532090247	125.28375141926409	176.7151476568599	222.98843304138816	262.20628061265546	289.1518195389015	297.7782930204746	282.0389442577227	240.7304612592335	192.02331126655352	158.9314063294688	164.4686584977655
-4481.821537120566	-4392.360322321427	-4298.909774879464	-4197.480562151853	-4084.083351495769	-3956.5957976121663	-3820.363504577105	-3682.5990638104213	-3550.5150667319513	-3429.7152815614672	-3319.368183718468	-3217.033425422388	-3120.2706588926617	-3026.744354679056	-2934.53825665268	-2841.8409270149755	-2746.840927967386	-2648.2242589537145	-2546.6666683872218	-2443.3413419235267	-2339.421465218252	-2235.7776174599917	-2132.0699519692403	-2027.6560155994673	-1921.8933552041408	-1814.7083651252028	-1708.3028296584894	-1605.447380588312	-1508.9126496989809	-1420.4061328062867	-1337.3827818519405	-1256.2344128091356	-1173.352841651064	-1086.2226997268167	-996.6998798890833	-907.7330903664522	-822.271039387512	-742.4476891764342	-667.138017939721	-594.4022578794579	-522.3006411977307	-449.39309696049634	-376.23834168919893	-303.8947887691545	-233.4208515856789	-165.6596098467372	-100.59280855089173	-37.98685901935391	22.391827426664833	80.55341091469373	135.61433736722486	186.46762415549102	232.00628865072488	270.30865087004037	296.1942414140753	303.6678935293486	286.7344404623792	244.25480853878764	194.51429640060115	160.65429576894857	165.81619836495875
-4444.226761391154	-4355.17526418588	-4262.173403496176	-4161.27081583761	-4048.5171377257534	-3921.8113130383363	-3786.449515101739	-3649.577224604503	-3518.339922235168	-3398.290642511827	-3288.6126352707615	-3186.896704177805	-3090.73365289879	-2997.8131350469066	-2906.220204024778	-2814.138763182384	-2719.7527158697053	-2621.743164118001	-2520.780004683654	-2418.0303330043234	-2314.6612445176715	-2211.543036538299	-2108.3588138885725	-2004.4948832677992	-1899.3375513752865	-1792.82795572738	-1687.1265571085803	-1584.9486471204284	-1489.0095173644638	-1400.9806237443731	-1318.3580793724325	-1237.5941616630641	-1155.141148030691	-1068.525716131377	-979.5721445877524	-891.1791122640889	-806.2452980246576	-726.8693984130665	-651.9501806902678	-579.58642979655	-507.87693067220164	-435.40868557117216	-362.7215660020561	-290.84366078710894	-220.8030587485864	-153.4218553617324	-88.69817271374558	-26.424139544813023	33.60811540487819	91.38129423263709	145.97742238575722	196.2533561490284	241.06595180724025	278.47068454778906	303.3175051684969	309.65498336979243	291.5316888521045	247.86775401222343	197.06956203238778	162.4150587911977	167.18219016725354
-4406.629631330696	-4318.010710630398	-4225.480189830487	-4125.126468831354	-4013.0379475333875	-3887.133719073793	-3752.655649537042	-3616.676298244423	-3486.268224517222	-3366.9312749490205	-3257.8744452225524	-3156.7340182928474	-3061.1462771149327	-2968.835615098645	-2877.8788674730713	-2786.4409799221044	-2692.686898129642	-2595.2824781208988	-2494.897217286368	-2392.7015233578627	-2289.865804067196	-2187.267126493928	-2084.609195108605	-1981.3023737295182	-1876.757026174961	-1770.9253684512933	-1665.9270253171408	-1564.4234737191975	-1469.0761906041575	-1381.5218507482928	-1299.2979202461886	-1218.9170630220106	-1136.8919429999237	-1050.791197370721	-962.4073563917129	-874.5889235868394	-790.1844024800391	-711.2570176571691	-636.7288779517539	-564.7368132592369	-493.4176534750603	-421.38531826435394	-349.1620863709954	-277.74732630855	-208.1404065905827	-141.14347222667809	-76.76977421049884	-14.835340031727208	44.84380281995456	102.22476692223526	156.35722512228762	206.06399033465553	250.16787547388265	286.7017479696769	310.5386933124022	315.7618515075866	296.45436256075806	251.58978470841888	199.70334911096813	164.22070515977902	168.56750224622505
-4368.996265568527	-4280.853132953293	-4188.835360409298	-4089.0683080077742	-3977.6773358199616	-3852.59942541676	-3719.018044367729	-3583.9282817420917	-3454.3252266090713	-3335.6543830563724	-3227.162915245615	-3126.5484023569	-3031.50842357033	-2939.8125578616414	-2849.5183833891197	-2758.755478106686	-2665.653419968263	-2568.850982142774	-2469.0237186591553	-2367.356378761344	-2265.0337116932787	-2162.94778745769	-2060.81995909248	-1958.0789003943432	-1854.1532851599745	-1749.0019757855043	-1644.7045890648062	-1543.8709303911896	-1449.1108051579654	-1362.0278234002787	-1280.2008137206237	-1200.2024093633308	-1118.6052435727313	-1033.0195739924657	-945.2061558634161	-857.9633688257757	-774.0895925197362	-695.6124618820794	-621.4766330359394	-549.8560174010388	-478.924526397101	-407.3226903607124	-335.557515295915	-264.6026261236149	-195.43164776471832	-128.82856796693693	-64.8188257852069	-3.238223101270199	56.07743820313113	113.06326063099038	166.73796422424186	215.89117340955525	259.31251261360006	295.011207459479	317.87488835602676	322.01078690851097	301.5261347221993	255.44138765625164	202.42989858539664	166.0782446382553	169.9730029434485
-4331.292782733978	-4243.689002452884	-4152.244141759506	-4053.1171202415603	-3942.4668574867624	-3818.2448417654596	-3685.5728360785147	-3551.3651721094225	-3422.5361815416754	-3304.4771710172104	-3196.487347011722	-3096.342890959347	-3001.819984294224	-2910.7447263632644	-2821.1428881644842	-2731.090158608676	-2638.6622266066315	-2542.457457363993	-2443.1649212658067	-2341.9963649919673	-2240.163535222371	-2138.582919560395	-2036.9899693033417	-1934.8248766719942	-1831.527833887136	-1727.0591502185744	-1623.4596031322114	-1523.2900871429742	-1429.1114967657886	-1342.4965512825647	-1261.0652690431511	-1181.4494931643799	-1100.2810667630838	-1015.2112765442284	-927.9691835653125	-841.3032924719685	-757.9621079098279	-679.9376460611354	-606.1959692545828	-534.9466513554752	-464.3992662291167	-393.2204971809176	-321.90546527671233	-251.40640102244066	-182.67553492404295	-116.48125010787098	-52.85654018192451	8.34944862538492	67.28757008564571	123.87620700640518	177.1038583390463	225.726552070911	268.50031618934094	303.408429340971	325.34317280960653	328.424078538346	306.77067847028775	259.44304988459965	205.2634514047282	167.99468699018936	171.39956060049917
-4293.493155722638	-4206.5070688754995	-4115.708774684016	-4017.2860658038453	-3907.4267348906433	-3784.0925621909655	-3652.341278314955	-3519.004601463655	-3390.914249838107	-3273.4087096695716	-3165.853539310179	-3066.121065142277	-2972.0836135482145	-2881.6352049273532	-2792.7566357471073	-2703.450396491903	-2611.718977646169	-2516.1064824254445	-2417.3234649697206	-2316.6220921500994	-2215.254530837685	-2114.1716396029433	-2013.119043813801	-1911.5410605375469	-1808.8820068414716	-1705.0980070549604	-1602.1924145557794	-1502.680389983792	-1409.0770939788608	-1322.9268335019426	-1241.890500798374	-1162.6581344345868	-1081.9197729770135	-997.3669536113363	-910.6972080002433	-824.6095664256746	-741.8030591695692	-664.2341259070722	-590.8888438861486	-520.0106997479692	-449.8431801337042	-379.07855709406124	-308.2042443178955	-238.15644090359902	-169.87134594956393	-104.10484605757291	-40.89157784297112	19.91413457550576	78.45796707912196	134.64814879690988	187.44312184897444	235.56388160318878	277.7314234274258	311.8997817019599	332.95514685666996	335.016748333836	312.2038155757383	263.6083279587841	208.21326459589014	169.97435453410029	172.84732682045845
-4255.602774495123	-4169.305195759539	-4079.2195570897475	-3981.55779855154	-3872.531860210712	-3750.109918255756	-3619.285093365968	-3486.8067423433463	-3359.4242219898874	-3242.4255364703354	-3135.253279400414	-3035.888691758592	-2942.3130145233413	-2852.496363063633	-2764.3643503104627	-2675.831463585328	-2584.8121902097278	-2489.7858258101105	-2391.490899232727	-2291.2307476287788	-2190.3087081494673	-2089.717931066592	-1989.2108191343434	-1888.2295882275102	-1786.21645422088	-1683.1186328627039	-1580.9033393950808	-1482.0427889335726	-1389.0091965937404	-1303.3206272634334	-1222.678544919651	-1143.830263311679	-1063.5230961888055	-979.4881259299555	-893.3915094326106	-807.8831722238918	-725.6130398309197	-648.5020200902173	-575.5549500759181	-505.04764917155836	-435.2559367606741	-364.89718066291874	-294.4549424424145	-224.85433209940095	-157.02045963411763	-91.69956275505702	-28.922390003724015	31.459182370123564	89.59327811672784	145.38407315464517	197.7599520756887	245.40535163998578	287.00470860766376	320.4796396863806	340.7004813739164	341.77475011558187	317.80996235668755	267.9230565898989	211.2686594973007	172.0108198083321	174.31358625243254
-4217.634883278303	-4132.083525091421	-4042.763801159625	-3945.9073457380023	-3837.74579308164	-3716.250425895158	-3586.351120681309	-3454.7174023923785	-3328.01879598065	-3211.4960555310918	-3104.674851659387	-3005.6520841139004	-2912.5246526429996	-2823.342891578297	-2735.970873584407	-2648.226105909192	-2557.9260958005148	-2463.479053461492	-2365.6560009162604	-2265.8186631442077	-2165.3287651247247	-2065.2269941026875	-1965.2698863849241	-1864.8929405437486	-1763.5316551514761	-1661.1208570257431	-1559.592685965474	-1461.3786100149166	-1368.9100972183176	-1283.6806792966177	-1203.4321426775289	-1124.9683374654564	-1045.0931137648072	-961.5765322739617	-876.0534960672064	-791.1251188128033	-709.3925141790144	-632.7410880202956	-560.1934149358771	-490.05636171118385	-420.63679513164004	-350.67680149868636	-280.6593451778293	-211.50261005059204	-144.1247799984973	-79.26482702206776	-16.944875597824748	42.99216167871072	100.70337221201763	156.09407833267957	208.06254207569881	255.25526040218216	296.31873027323627	329.1393802021999	348.5633649113383	348.6767706751485	323.5656837681276	272.36614002548157	214.41397352525092	174.09496790618525	175.79490680703384
-4179.602726299048	-4094.842198857561	-4006.328819076574	-3910.309734616588	-3803.0320931381016	-3682.467601044504	-3553.486199710739	-3422.6823892546386	-3296.6506697940326	-3180.5886709634324	-3074.1065404640585	-2975.4175555138113	-2882.7349933305904	-2794.189481277542	-2707.5810472987982	-2620.6270694837385	-2531.0449259217403	-2437.1697313230966	-2339.8075468817588	-2240.382170412593	-2140.317399730464	-2040.7040288625772	-1941.300836685498	-1841.5335982881295	-1740.8280887593764	-1639.104508928016	-1538.260762582318	-1440.689179250426	-1348.7820884604832	-1264.0097363310756	-1184.1540353425567	-1106.074814565722	-1026.6319030713678	-943.6339114172324	-858.6845761088238	-774.3364151385925	-693.1419464989895	-616.9510891070327	-544.8033655780125	-475.03569945178765	-405.98501426821633	-336.41785321256117	-266.8192380517009	-198.10381019791853	-131.18621106349707	-66.80006568035027	-4.954933558915524	54.52064217073898	111.79811837854497	166.7882625840812	218.35908490551418	265.11790611065743	305.6720469673243	337.8703801573841	356.52798601892727	355.70149680410066	329.4475447650505	276.916482513069	217.63354409603173	176.2176839209599	177.2878563948748
-4141.519547784229	-4057.581359044378	-3969.901923023522	-3874.7399924406536	-3768.3543200147687	-3648.714959639123	-3520.637169904017	-3390.6475105740114	-3265.272541413669	-3149.6717868789483	-3043.536630191389	-2945.191419263931	-2852.9605020095123	-2765.0508229675643	-2679.1997131834946	-2593.0271003292105	-2504.1529120766127	-2410.841425338426	-2313.934313990659	-2214.917601150138	-2115.277309933692	-2016.1542354976086	-1917.30826115602	-1818.1540422625187	-1718.1062341706968	-1617.069417953461	-1516.907877560971	-1419.9758226627016	-1328.6274629281274	-1244.3105450963874	-1164.8469641852814	-1087.1521522822754	-1008.1415414748351	-925.6620021336432	-841.286157762255	-757.518070147443	-676.8618010759801	-601.1317827601536	-529.3839291143099	-459.9845244783106	-391.2998531920168	-322.12076941573963	-252.93640659158928	-184.66046798212614	-118.20665684991032	-54.30470555164905	7.051537179362127	66.05219351568071	122.88738562986414	177.47672416191853	228.6577736216446	274.9975869862918	315.0632172331095	346.6640164599	364.578533246676	362.82761529400346	335.43211030244817	281.55298830019865	220.91170862593412	178.36985294595652	178.78900292656778
-4103.398591960716	-4020.301147638288	-3933.470425183391	-3839.1731464635554	-3733.6760333463144	-3614.946017614343	-3487.7508707108973	-3358.5585739943804	-3233.837108823193	-3118.713807389229	-3012.953405218339	-2914.979988669869	-2823.217644103163	-2735.9416074545557	-2650.831712968352	-2565.418944465848	-2477.2342857683393	-2384.477701450985	-2288.0250791043973	-2189.4212870730494	-2090.2111937014156	-1991.5828141591282	-1893.2967509164448	-1794.7567532687813	-1695.3665705115523	-1595.0154134860152	-1495.5343392167913	-1399.2398662743449	-1308.4485132291395	-1224.585852322132	-1145.513670476251	-1068.2028082849183	-989.6241063415571	-907.6625431970705	-823.8596492322923	-740.6710927855374	-660.5525421951216	-585.2829283893835	-513.9342326567556	-444.90169887569425	-376.58057092465526	-307.78598371941814	-239.01263632505473	-171.1751188439605	-105.18802137853056	-41.77817345770878	19.078637683366427	77.59438538300809	133.98104297952915	188.1695613192599	238.96680128059975	284.8986012499653	324.49079961377305	355.5116660177141	372.69919514457627	370.0338129364218	341.4959453353128	286.2545616344077	224.23280453124903	180.5423600744753	180.29491431272518
-4065.2531030553814	-3983.0017066257087	-3897.0216377391084	-3803.5842239386507	-3698.960792767411	-3581.114290905494	-3454.774141581142	-3326.3613871596317	-3202.297070006241	-3087.683136605865	-2982.3451499218677	-2884.789577037232	-2793.5228850349404	-2706.876525544714	-2622.4818883832277	-2537.7953479138955	-2450.27327850013	-2358.0621256042773	-2262.0686190844094	-2163.8895598975296	-2065.121749000641	-1966.9949649984824	-1869.270897086727	-1771.3442121087835	-1672.6095769080594	-1572.9423249096171	-1474.1404558651382	-1378.4826361079572	-1288.2475319714108	-1204.8384047378904	-1126.1568954860131	-1049.2292402434523	-971.0816750378821	-889.6372733813906	-806.4064587237281	-723.7964919990595	-644.2146341415498	-569.4042854044477	-498.45340331733576	-429.78608472887976	-361.82642648774566	-293.4139297347934	-225.04971277965774	-157.65029822416756	-92.13220867015147	-29.21989622027418	31.13046901945561	89.15478744219328	145.08895944109415	198.87687230917385	249.29436093888933	294.8252471225578	333.95335265249633	364.40470573879327	380.8741602626203	377.29877652292043	347.61561481863635	291.0001067632335	227.58116922826753	182.72609039981677	181.80215846395947
-4027.0963252950933	-3945.6831779930562	-3860.542872873598	-3767.948252119296	-3664.1721579127307	-3547.1732954479035	-3421.653821964506	-3294.001757713648	-3170.605122946446	-3056.548178640447	-2951.700148678935	-2854.626497671627	-2763.892690228243	-2677.8702680442325	-2594.155081157978	-2510.1490566935936	-2423.254121775193	-2331.5782637418065	-2236.0537107921327	-2138.318751339784	-2040.0116737983753	-1942.3958881670185	-1845.2352907868217	-1747.918899584391	-1649.8357324863325	-1550.8499816082044	-1452.7265358213685	-1357.705458186139	-1268.0268117628304	-1185.0709490732415	-1106.779380485115	-1030.2339058276775	-952.5163249301577	-871.5879314604794	-788.9279944413546	-706.8952767341917	-627.8485412003997	-553.4956132150712	-482.9405682080359	-414.6365441228082	-347.0366789029016	-279.0050410730617	-211.0494214829583	-144.08854156349284	-79.04112274556634	-16.629300661089694	43.211132253988154	100.74096936270865	156.2210040281133	209.60875538472877	259.6486456530231	304.78182282494936	343.4494348924607	373.3345125311042	389.08761715080055	384.60119284506465	353.767683707411	295.76852793421324	230.9411401332806	184.91192901528117	183.30730329088303
-3988.941502906724	-3908.345703726748	-3824.0214427697842	-3732.2402582588456	-3629.2736884169467	-3513.076547176903	-3388.336751310748	-3261.425493300316	-3138.713965627445	-3025.277337604567	-2921.0066858665014	-2824.4970638786635	-2734.34352510647	-2648.9375257593083	-2565.856133022462	-2482.4728168251863	-2396.161047096737	-2305.0096818070774	-2209.9691310890034	-2112.7051931160177	-2014.8836660616246	-1917.7907838160834	-1821.194523136683	-1724.4832964974698	-1627.0455163724887	-1528.7382129657153	-1431.2928874008421	-1336.9096585314926	-1247.7886452112893	-1165.2862320577665	-1087.383866744105	-1011.2192627073961	-933.9301333847328	-853.5162562082136	-771.4256645899646	-689.9684559371182	-611.4547276568073	-537.5566712309795	-467.39485444084306	-399.45193914242134	-332.21058719173755	-264.5597513454201	-197.0135479625173	-130.49238430268255	-65.91666762556926	-4.005813601900471	55.32472845332182	112.36050081402595	167.38704575414022	220.37530879899276	270.03784847951033	314.7726265780197	352.97760487684735	382.29246330261316	397.3237543591087	391.9197486944189	359.92871695662853	300.5387293948841	234.29705466257914	187.09076101416875	184.80691670410818
-3950.8018801171447	-3870.9894258132017	-3787.444659610594	-3696.4352696106585	-3594.2289439147316	-3478.7775620278217	-3354.7697690696273	-3228.57840156352	-3106.576296032871	-2993.839017609815	-2890.253045861528	-2794.407588963949	-2704.891855093019	-2620.0929894961355	-2537.589885706536	-2454.759374328916	-2368.978285967971	-2278.3399457435935	-2183.8036568364582	-2087.0452169424357	-1989.7404237573955	-1893.1848520970238	-1797.1531852562666	-1701.039883649886	-1604.239407692643	-1506.6068483660877	-1409.8398189189174	-1316.0965631666186	-1227.5353249246775	-1145.4870004210447	-1067.97309553353	-992.1877685524087	-915.3251777679553	-835.4239863984694	-753.9008773743504	-673.0170385540218	-595.033657795908	-521.5872188618978	-451.8153891277429	-384.2311318726604	-317.3474103758672	-250.078494163065	-182.94387774589478	-116.8643618824824	-52.76074733095358	8.651138135548994	67.47535868381509	124.0209514656176	178.5969536327293	231.18663080503427	280.47016247486096	324.80195660264894	362.53642114883763	391.26993496128705	405.56676043753714	399.2331308625484	366.0752795212811	305.2896153927834	237.63325023245412	189.2534714897799	186.29756661424742
-3912.68841875176	-3833.614631903806	-3750.802593304898	-3660.514051204078	-3559.010753850391	-3444.2431505114478	-3320.9164945291154	-3195.424740263827	-3074.1618420760183	-2962.213474280022	-2859.4321910057783	-2764.362266337125	-2675.5479743579035	-2591.345503294173	-2509.3586979408724	-2427.003317235163	-2341.6951201142056	-2251.558225336525	-2157.5501909461095	-2061.336934808311	-1964.5843747884837	-1868.5821559687818	-1773.1148322985628	-1677.5906849439873	-1581.4179950712144	-1484.4560011166623	-1388.3677705977818	-1295.2673283022812	-1207.2686990178695	-1125.675445777067	-1048.549284591639	-973.1414697181625	-896.7032554132151	-817.3126836452335	-736.3549472300988	-656.0420266955513	-578.585902569332	-505.5872708961071	-436.20168978824375	-368.9734328750348	-302.4467737857726	-235.56182169593333	-168.8420279657252	-103.20667950154004	-39.57506320976953	21.34181503845432	79.6660735130382	135.72811151914846	189.85832836195138	242.05049416586135	290.9518623322843	334.87305708187415	372.1247026352847	400.2602579568246	413.8045209854213	406.52512440365683	372.18970089411323	310.005525371564	240.93844167954742	191.39393589379324	187.7774940900311
-3874.602951030116	-3796.2221923098464	-3714.0963446653495	-3624.4803191723972	-3523.629026906764	-3409.493301440409	-3286.807666330037	-3162.0025676285386	-3041.508451388808	-2930.4283692879885	-2828.555795500239	-2734.356809823971	-2646.297492057596	-2562.68052412593	-2481.1549964594087	-2399.2066016148733	-2314.3210321491647	-2224.6761057377075	-2131.218140530268	-2035.5855797951951	-1939.4168668008385	-1843.9822096206765	-1749.0788755487051	-1654.135896684048	-1558.5823051258303	-1462.2869202183929	-1366.8777102869408	-1274.4224309018948	-1186.988837633677	-1105.8515392774668	-1029.1125575274798	-954.0807673026889	-878.0650435220685	-799.1832009229346	-718.7888135159744	-639.0443951302166	-562.1124595946912	-489.5578636361133	-420.55483557194304	-353.67994661732655	-287.5097679874099	-221.01076034892415	-154.70894217493947	-89.52022139011105	-26.3605059190939	34.06522682977226	91.89572151340928	147.4806533050544	201.1696973779448	252.96536968424004	301.48154929178855	344.9849560473611	381.7423097977283	409.26457690585363	422.03970979946996	413.79990742250334	378.2773687188793	314.69253955934136	244.21885352190415	193.5179911114001	189.2516328326615
-3836.5450267702913	-3758.813123007573	-3677.3297722305456	-3588.3435274248977	-3488.1029415763223	-3374.561298202793	-3252.49080295143	-3128.368392001637	-3008.671001532819	-2898.5232158187528	-2797.640211510701	-2704.3848133542997	-2617.1198460951837	-2534.0776621971813	-2452.968724996897	-2371.3730255491278	-2286.8705549086712	-2197.7107759406426	-2104.821038751422	-2009.798165257707	-1914.238977376196	-1819.3833900496224	-1725.0436903248615	-1630.6752582748243	-1535.7334739724213	-1440.1011385956344	-1345.3707377427281	-1253.5621781170369	-1166.6953664218956	-1086.0146969582888	-1009.6625144178005	-935.0056510896643	-859.4109392631136	-781.0362140461112	-701.2033218215354	-622.025111790993	-545.6144331560914	-473.50028876297785	-404.87629603595985	-338.35222604388554	-272.5378498556026	-206.42645508567654	-140.54539553154228	-75.80554153635256	-13.117763443259836	46.82007054140011	104.16210075855874	159.27546968596428	212.52731980136494	263.92740267287616	312.05590623008175	355.1356274929329	391.3893634813804	418.2859899667339	430.27869772573547	421.06675628648605	384.34943517708604	319.36217338034675	247.48508769792045	195.63446438617024	190.7265897014589
-3798.5141957903684	-3721.3884399732447	-3640.5067345390876	-3552.1131298708624	-3452.4516763515376	-3339.480424186688	-3218.013422872335	-3094.5787217271063	-2975.7043700696336	-2866.5375270573563	-2766.701791202957	-2674.439870857925	-2587.994474373754	-2505.5165277137016	-2424.7898272880907	-2343.506387119012	-2259.358221228554	-2170.679424938833	-2078.372418772058	-1983.9817045504676	-1889.0517840962957	-1794.7840742525352	-1701.0076519452034	-1607.2085091210733	-1512.8726377269188	-1417.9001891727444	-1323.8479527214795	-1232.686877099285	-1146.3879110323217	-1066.1643348555779	-990.198755339351	-915.9161108627663	-840.7413398049495	-762.8723988293032	-683.5993177363416	-604.9851446108567	-529.09292753764	-457.4158379577629	-389.16754073741436	-322.9918240990625	-257.5324762651755	-191.81005086983043	-126.35216319353918	-62.06319392842255	0.1524762333987515	59.605043205234466	116.46300932211626	171.10945352450628	223.92745475286657	274.9327384444749	322.6716160238715	365.32304541241206	401.0659845314524	427.3275952978251	438.52785561026957	428.33494736300247	390.41705245023996	324.0259422588108	250.74774614599207	197.75218296167318	192.20897155574343
-3760.5100079084273	-3683.9491591831156	-3603.631090129574	-3515.7985804195723	-3416.6944097248825	-3304.2839627801823	-3183.42304457179	-3060.69006514893	-2942.6634345608304	-2834.5108161888397	-2735.756886742796	-2644.5155762646605	-2558.900814796396	-2476.9767308812648	-2396.6082470677434	-2315.6104844056085	-2231.798563944638	-2143.5992417257794	-2051.8858137546654	-1958.1432110280962	-1863.8563645428742	-1770.1826392263288	-1676.969135727899	-1583.7353886275516	-1490.0009325052533	-1395.6856048740783	-1302.3104549795294	-1211.796835000217	-1126.0660971147518	-1046.2998690053782	-970.7208803688794	-896.8121364056723	-822.0566423161741	-744.6924310870494	-665.9776468499516	-587.9254615227825	-512.549047023443	-441.3058029015302	-373.43003923342593	-307.60029372720743	-242.49510409095248	-177.16269266502502	-112.13002031893487	-48.29373255447822	13.4495251265487	72.41884185317265	128.7962452777123	182.97949768330923	235.36636135310513	285.9775223117423	333.3253615498659	375.54518379962184	410.77229379315605	436.3924910574872	446.7935542991247	435.61375701945093	396.4913727198482	328.69536161896497	254.01743080451521	199.87997408147868	193.7053852548355
-3722.532012942548	-3646.4962966134403	-3566.7066975406033	-3479.4093329803086	-3380.850320188828	-3269.005197371362	-3148.767186528833	-3026.7589306110917	-2909.6030725679902	-2802.4825963982416	-2704.82185029601	-2614.605523504319	-2529.8183052661943	-2448.437881905644	-2368.4139280706063	-2287.689115490001	-2204.206115892747	-2116.487415294985	-2025.374756861729	-1932.2896980452126	-1838.6537962976688	-1745.5774619679178	-1652.9265169911178	-1560.2556361990155	-1467.1194944233553	-1373.4589186239918	-1280.7593442732118	-1190.8923589714097	-1105.729550318981	-1026.4207154437347	-951.2284895831347	-877.693717502059	-803.3572439653856	-726.4969866338884	-648.3391547519244	-570.8470304597462	-495.9838958976069	-425.1714752753414	-357.6652610811138	-292.17918787267047	-227.42719020775758	-162.48552543489973	-97.87974206573432	-34.497711402677005	26.772695251856593	85.26016351711166	141.15960669897692	194.8824950250018	246.84029872273572	297.05789958738376	344.0138256847728	385.8000166483851	420.508412111703	445.48377540408	455.08216463835276	442.9124616232292	402.5835481674171	333.3819468850403	257.3047436118857	202.0266649891564	195.22243765805524
-3684.579760710812	-3609.0308682404743	-3529.7374153107758	-3442.9548414623528	-3344.9385862358467	-3233.677411348316	-3114.093367222504	-2992.8418264575744	-2876.5781616526915	-2770.492380870603	-2673.913034028389	-2584.703306506713	-2500.7263836862385	-2419.879590992615	-2340.1968140314334	-2259.7460784532723	-2176.595409908708	-2089.3611346399507	-1998.8527812557377	-1906.428178956437	-1813.4451569424182	-1720.9669194742164	-1628.878171053029	-1536.768991240221	-1444.2294595971562	-1351.221663346842	-1259.1957203588618	-1169.9737561644408	-1085.3778962948059	-1006.5262902066916	-931.7211830588652	-858.5608439356035	-784.6435419211826	-708.2867412843599	-630.6846870318187	-553.7508193547234	-479.3985784442384	-409.01414676025826	-341.8746758375978	-276.7300594798018	-212.33019149041493	-147.77969414309396	-83.60210359194254	-20.675684461176353	40.121298624989016	98.12770522894864	153.55089165954035	206.81533841221253	258.3455259824136	308.1700155841051	354.7336913053001	396.0855179525247	430.274460332305	454.60454649596346	463.400057474006	450.24033754173536	408.70473097445387	338.09721348126783	260.6202865064997	204.20108292827598	196.76673562472297
-3646.652801031299	-3571.5538900404717	-3492.7271019786876	-3406.4445597749864	-3308.9783863584103	-3198.3338880991314	-3079.449105131841	-2958.9952610323608	-2843.6435793765154	-2738.579682790964	-2643.046790105726	-2554.802519201656	-2471.6044879596147	-2391.2814683479487	-2311.9468486849764	-2231.785171376506	-2148.9809788283455	-2062.2375887541784	-1972.3334200991774	-1880.5656671163886	-1788.2315240588582	-1696.3493887421391	-1604.8224732318017	-1513.275193155925	-1421.3319641425855	-1328.9753719669843	-1237.6206829928133	-1149.0413337308876	-1065.0107606920221	-986.6160093302929	-912.1985608728195	-839.4135054899826	-765.9159333521628	-690.0623708530023	-613.0150892791931	-536.6377961406888	-462.7941989474434	-392.83510903734225	-326.05975305999704	-261.2544614929513	-197.20556481374845	-133.04634375324682	-69.29788005556424	-6.828205718133464	53.4946472616128	111.02016402058084	165.9678982330329	218.7749207075703	269.8783022527942	319.3100156146121	365.4816412881559	406.3996617058638	440.07055930017395	463.75790249149753	471.7536036521368	457.6066611423675	414.866073322465	342.8526768318787	263.9746614267532	206.41205514240704	198.34488601415893
-3608.7506837220885	-3534.0663779896895	-3455.679616082941	-3369.887941827491	-3272.9888990489903	-3163.007911011895	-3044.8819187358827	-2925.275742679436	-2810.8542033010413	-2706.784015344365	-2612.2394706938094	-2524.896755518963	-2442.432055989411	-2362.6231241774217	-2283.6539757659884	-2203.8101923407853	-2121.377355487486	-2035.1339666311706	-1945.8302065545365	-1854.7091758796882	-1763.0139752287282	-1671.723246768601	-1580.757798845606	-1489.773981350884	-1398.4281441755752	-1306.7215774087751	-1216.0353319314017	-1128.0953988223275	-1044.627769160426	-966.689288850584	-892.660223101747	-820.2516919488742	-747.1748154269251	-671.8245511543554	-595.3312070836073	-519.5089287506189	-446.17186169132924	-376.63565378765566	-310.22196230543153	-245.75394685646975	-182.05476705258272	-118.2866192289983	-54.967846614604944	7.044170838293715	66.89205317739405	123.93623692390483	178.40842449308437	230.75813477370326	281.43488665453214	330.47404499160996	376.25435851004767	416.7404219022249	449.896829860521	472.94694154904164	480.14917401879677	465.0207087925232	421.0787273929572	347.65985236110373	267.37847031104195	208.66840887511927	199.9634956856833
-3570.8729586012623	-3496.5693480643813	-3418.5988161621335	-3333.2944415291486	-3236.98930280006	-3127.732763474696	-3010.4393265136687	-2891.739779742783	-2778.2649109878494	-2675.144891715846	-2581.5074279584337	-2494.9796093884456	-2413.1885256787145	-2333.884168686807	-2255.308139009223	-2175.8249394271943	-2093.799072721955	-2008.0674572644284	-1919.356673784302	-1828.8657186009552	-1737.7935880337652	-1647.0868705505166	-1556.6825232126105	-1466.2650952298548	-1375.5191358120555	-1284.4618125965708	-1194.4407669309612	-1107.1362585903385	-1024.2285473498132	-946.7455448036092	-873.1057698223959	-801.0753930959548	-728.4205853140675	-653.5739580029579	-577.6338860346195	-502.36518511748886	-429.5326709600022	-360.41707269226004	-294.3627731310207	-230.23006851470703	-166.8792550817416	-103.50166553398753	-40.61277842706936	20.940891219947982	80.31282838799959	136.87462097081794	190.87026851332507	242.7618734732403	293.011538308283	341.65824902780446	387.0485258476836	427.10577253543113	459.7533928585581	482.1747618269558	488.59313942003837	472.4917568596007	427.3538453674373	352.5302554931743	270.8423150977622	210.97897136998233	201.62917149861642
-3533.0201618393435	-3459.065896259214	-3381.491029649202	-3296.6749609794238	-3200.997089219998	-3092.5345680126134	-2976.1555696852456	-2858.4260212374434	-2745.9118496687556	-2643.6872852320025	-2550.859771193102	-2465.045054071246	-2383.8588803856246	-2305.050480673873	-2226.9030215473927	-2147.8331536360274	-2066.2575275696236	-1981.0512491477764	-1892.9232448490895	-1803.0408963219186	-1712.5715852146177	-1622.4394713050374	-1532.595826889003	-1442.7487023918352	-1352.606148238854	-1262.1976345749526	-1172.838310423315	-1086.1647445266988	-1003.8135056278601	-926.7850840500088	-853.5356564381664	-781.8853210178069	-709.6541760144045	-635.3116049563313	-559.9241325835532	-485.2075689389341	-412.8777240653382	-344.18070839769206	-278.4838339391723	-214.68471308501861	-151.68095823047028	-88.69318485792432	-26.23402079840749	34.86090302989588	93.75595570880148	149.83395049807686	203.35147736929704	254.7835704719887	304.60526395567865	352.859586451294	397.861544515363	437.49413918581405	469.64037150057595	491.4438420446702	497.09054959149046	480.0270924615234	433.7000689752558	357.4726091614586	274.3739698820401	213.3499397071929	203.34630720710948
-3495.196775016625	-3421.567438642495	-3344.3724595544363	-3260.04619503852	-3165.023002380817	-3057.4108036986954	-2942.011780434706	-2825.301678862696	-2713.7562452565135	-2612.3780097856506	-2520.2766382021814	-2435.0885801538225	-2354.4502852882915	-2276.1330133043652	-2198.447264105054	-2119.838347644424	-2038.751573876546	-1954.0825287763257	-1866.5279024020244	-1777.2346608327425	-1687.349770147579	-1597.7835971302643	-1508.5001113830435	-1419.2266832127928	-1329.6906829263862	-1239.9306968694043	-1151.2301755422407	-1065.1837854839932	-983.38619323376	-906.8117767488059	-833.9537596590635	-762.6850770126329	-690.8786638576131	-617.0398565439272	-542.2035966287879	-468.037226971231	-396.2080904302929	-327.9281074123881	-262.58750851344746	-199.121101876781	-136.46369564569838	-73.86510829480011	-11.835199623849437	48.801160236099754	107.21910115399352	162.8126090618768	215.85109414418952	266.82282264847044	316.2160608222583	364.07826965174706	408.69368907775083	447.9057537797393	479.55789843718196	500.7541831658959	505.6411698270892	487.62604571831804	440.1159981371379	362.4844663358737	277.969897385924	215.77699031345608	205.1104441446376
-3457.40826606584	-3384.087471300942	-3307.2617777824626	-3223.42628675682	-3129.076099470435	-3022.35178874298	-2907.9758136871446	-2792.316104988874	-2681.740593334113	-2581.169339411163	-2489.730923917751	-2405.1060575539595	-2324.975451019873	-2247.148988336022	-2169.953246804722	-2091.8439770487344	-2011.2769296908225	-1927.1544821455097	-1840.1655189943604	-1751.4455516107	-1662.1300913678529	-1573.1226303445342	-1484.3985834410096	-1395.7013462629345	-1306.774314415964	-1217.6626771256342	-1129.6187980970026	-1044.1968346550075	-962.9509441245865	-886.8303838836189	-814.3648115217434	-743.4789846815396	-672.0976610055869	-598.7614150381789	-524.4740889304667	-450.8553417353155	-379.5248325055906	-311.6608672102591	-246.67633948269537	-183.54278987237566	-121.23175892877613	-59.021924164676435	2.579489053930002	62.758118397746216	120.69960153747527	175.80891752327273	228.36841092310388	278.8797676843865	327.8446737545382	375.31532443422486	419.54595243710406	458.3412998300814	489.5061086800624	510.10516671541416	514.2434443103479	495.28595750053665	446.59772232165295	367.5605874954737	281.6237324881919	218.25316945210403	206.9149105395071
-3419.660102919728	-3346.639490321276	-3270.177656237909	-3186.833379184713	-3093.165437676774	-2987.347841355509	-2874.0155243676636	-2759.418651986317	-2649.807389484547	-2550.0135481429124	-2459.1955232718924	-2375.093356189446	-2295.447088213533	-2218.115627526584	-2141.433349768914	-2063.8534974453087	-1983.8293130605541	-1900.260295250763	-1813.8309671773518	-1725.672108133065	-1636.914497410645	-1548.459953266186	-1460.2944498091802	-1372.175000112471	-1283.8586172489008	-1195.3952529893525	-1108.0066138968675	-1023.2073452325277	-942.5120922574142	-866.8456664380675	-794.7735440628632	-724.2713676256358	-653.3147796202197	-580.4789827115214	-506.73742024873445	-433.66309575212443	-362.82901274195706	-295.380585265217	-230.75286947576598	-167.95333205418495	-105.98943968105478	-44.16812078761564	17.005849192255184	76.72823307402109	134.1947936731455	188.82119674331898	240.90271979114075	290.954543261437	339.4918475990339	386.57177660378835	430.4193274956788	468.8014608497142	499.48513724090367	519.4961742180061	522.8958172247792	503.0041686787313	453.14133099736966	372.695733119313	285.32911006762214	220.77152338646866	208.753034620024
-3381.9577535110225	-3309.236991790215	-3233.1387668254033	-3150.285615372584	-3057.300074187752	-2952.3892797463213	-2840.0987674013613	-2726.5586722253597	-2617.8991292908045	-2518.8629100152707	-2428.6433311966857	-2345.0463459780667	-2265.877907502431	-2189.0501526337903	-2112.899953120147	-2035.8703644304978	-1956.4044420338405	-1873.3931540875185	-1787.519119502253	-1699.9128698771108	-1611.7049368111589	-1523.7989482135572	-1436.1909172338337	-1348.6499533316105	-1260.9451659665085	-1173.130102106268	-1086.396058751101	-1002.2187704093403	-922.0739715893163	-846.8623853957704	-775.184689319079	-705.0665494460285	-634.5336318634049	-562.1952618363883	-488.9954013437345	-416.4616715425941	-346.12169359011705	-279.08885905117285	-214.8196411215085	-152.35628340459036	-90.74102950388462	-29.308186483679258	31.439684748451292	90.707959824111	147.70201437490377	201.84776758307075	253.45331283340158	303.04728706132295	351.1583272022618	397.84865196549885	441.3148071557317	479.28692035151226	509.49511913139213	528.926587198453	531.5967327538965	510.77802012345404	459.74291363285704	377.8846636864456	289.0796650029933	223.3250983798822	210.61814461449455
-3344.306685772459	-3271.893471794477	-3196.163781449571	-3113.8011383708163	-3021.48906619129	-2917.466422125456	-2806.193397713336	-2693.6855180763387	-2585.958308335875	-2487.669699062608	-2398.047242624211	-2314.9608968376083	-2236.2806195197268	-2159.96978541538	-2084.3654369809365	-2007.898033600652	-1928.9980346587824	-1846.54624465121	-1761.2248485203165	-1674.1663763201104	-1586.503358104599	-1499.142997504985	-1412.0911924612478	-1325.1285144905617	-1238.0355351100995	-1150.8689021220891	-1064.7895684689686	-981.2345633782306	-901.6409160773668	-826.8853017403462	-755.6029793270474	-685.8688537438253	-615.7578298970355	-543.9129546852132	-471.2498429756106	-399.25225162766054	-329.4039375007954	-262.78728604203786	-198.87919704877234	-136.75519890597357	-75.49081999861626	-14.446609572929145	45.87679967984323	104.69375420720226	161.21860045664937	214.88695090358272	266.0194821349874	315.1581367657451	362.8448574107376	409.1469763244174	452.2333843195195	489.79836184834977	519.536189363214	538.3957871815363	540.3446350812126	518.6048527052571	466.39855969668434	383.12213967592584	292.8690321730835	225.9069406956767	212.50356875122483
-3306.7123676367737	-3234.622426420783	-3159.271372015041	-3077.3980912297993	-2985.7414708753076	-2882.5695867029544	-2772.267270228686	-2660.7485419095897	-2553.92742220275	-2456.386189319299	-2367.3801524865485	-2284.832878685857	-2206.667934898582	-2130.891747629093	-2055.8421814738	-1979.9399605521219	-1901.6058089834798	-1819.7127529372713	-1734.9430267827972	-1648.4311669393373	-1561.31170982617	-1474.4954834588082	-1387.9984822377012	-1301.6129921595332	-1215.131299220986	-1128.6133306825252	-1043.1895788597358	-960.2581773319849	-881.2172596786393	-806.9191764554142	-736.0331461234247	-666.6826041201339	-596.9909858830056	-525.6347635304302	-453.5025559045065	-382.0360185282603	-312.6768069247172	-246.47746371172337	-182.93407988640692	-121.15363354071641	-60.24310276660035	0.412121624572924	60.3129979437559	118.68207178248122	174.74188873228155	227.93706756590973	278.6005197809994	327.2872300564041	374.55218307097755	420.4677754856052	463.17605188929866	500.3364688531011	529.608482948056	547.9031556920372	549.1379683902405	526.4820072946928	473.1043586574205	388.4029215668079	296.69084645667124	228.51009659718437	214.40263525852112
-3269.180267036701	-3197.437351755849	-3122.4802104264386	-3041.0946169999156	-2950.0663454277224	-2847.6890916888538	-2738.288239872512	-2627.6970960954486	-2521.748966474419	-2424.9646548197134	-2336.6149557157787	-2254.6581614405986	-2177.052564272158	-2101.8332610326684	-2027.3425667212523	-1951.9996008812577	-1874.2234830560328	-1792.8858649411352	-1708.6685268409483	-1622.7057812120647	-1536.1319405110753	-1449.8597883933637	-1363.9159933094716	-1278.105694908733	-1192.2340328404803	-1106.3650654332848	-1021.5985257326679	-939.2930654633889	-860.8073363502068	-786.9687705245929	-716.4799217448672	-647.5121241760613	-578.2367119832076	-507.3633906444731	-435.75535089056575	-364.8141547653293	-295.94136431260705	-230.16098953414038	-166.98683226326145	-105.55514229120035	-45.00216940918721	15.263518788765388	74.74408349751448	132.6693681091345	188.26921601569984	240.99643843110687	291.1957178565388	339.4347046150008	386.2810490294978	431.81207525412367	474.14380276732584	510.9019248786407	539.7121348976044	557.4480742547371	557.9751768644937	534.4068247623134	479.8563999836346	393.72176983814626	300.5387427325349	231.12761234773726	216.30867236468956
-3231.715851904978	-3160.351743886395	-3085.8089685883924	-3004.908858731553	-2914.472747036456	-2812.815255293196	-2704.2241615699113	-2594.480533004253	-2489.365436733873	-2393.357369598226	-2305.7245472439827	-2224.4326150196207	-2147.447218273615	-2072.811547383846	-1998.8789728458114	-1924.0804101844099	-1846.8467749245424	-1766.0587666582362	-1682.3962212460242	-1596.9887586155658	-1510.9659986945207	-1425.2392946269897	-1339.8469324228374	-1254.608931308371	-1169.3453105098954	-1084.125784020078	-1000.0188448970315	-918.3426809652292	-840.4154800491442	-767.0388449315014	-696.9480382280316	-628.3617375127159	-559.4986203595358	-489.1015382997761	-418.0100386939326	-347.58784285980437	-279.1986721151907	-213.83946098320072	-151.03999680818586	-89.96328013980775	-29.772311527728007	30.103093599585886	89.1658602984433	146.65209874634786	201.7979191208031	254.06338436022838	303.8043684467064	351.6006981232355	398.03220013281395	443.18090143503343	485.13762985585737	521.4954134378424	549.8472802235452	567.0299243944169	566.8547046874846	542.3766459786704	486.6507731438955	399.0734449689947	304.4063558794527	233.75253421066733	218.2150082980362
-3194.3245901743394	-3123.379098899141	-3049.2763184055293	-2968.8589594750965	-2878.9697328894285	-2777.9383957260206	-2670.0428902459844	-2561.0482050063392	-2456.7193285641024	-2361.5166076892065	-2274.68182200324	-2194.152109340708	-2117.864607536114	-2043.8438284403655	-1970.463779969993	-1896.1858440579294	-1819.4714026371084	-1739.224644084008	-1656.1209825492788	-1571.2786386271143	-1485.8158329117098	-1400.6373844780242	-1315.7945063240775	-1231.1250099286556	-1146.4667067705432	-1061.8971640886134	-978.4529721620916	-897.4104770302911	-820.0460247325246	-747.1341606597589	-677.4422276095745	-609.2357677312048	-540.7803231738835	-470.85190876877317	-400.26843007475065	-330.35826533262184	-262.44979278319266	-197.51447553281545	-135.09611615002936	-74.38160206892003	-14.557820723573073	44.92635773697289	103.5741323038676	160.62671925330795	215.32533486149077	267.13622621432944	316.4257636366035	363.785348262809	409.8063812274422	454.5752798333959	496.1585260571499	532.1176180435807	560.0140539375652	576.6480876358581	575.7749960427266	550.3888118143163	493.4835676067724	404.45270743840763	308.287320776203	236.3779084493069	220.11497128686733
-3157.0101308737485	-3086.528731957245	-3012.8954217381374	-2932.958288913825	-2843.565422181703	-2743.0552202570775	-2635.7273219268873	-2527.3716759959807	-2423.7782312692048	-2329.4164897010205	-2243.4741658443445	-2163.818527401706	-2088.316842075634	-2014.9441878004534	-1942.1068834376645	-1868.3190580805617	-1792.09484082244	-1712.379087626973	-1629.8395619393455	-1545.5747540751213	-1460.6831543498647	-1376.0567013530433	-1291.7611267697446	-1207.6556105589614	-1123.5993326796847	-1039.6804032046982	-956.9026526619506	-876.4988416931822	-799.7017309401328	-727.257317444064	-657.964543844325	-590.1355891797859	-522.0826324893171	-452.6150598367871	-382.5310853860549	-313.12613032597795	-245.69561584541367	-181.18704502084336	-119.15624847924575	-58.811138735223636	0.640371696620179	59.73254532427577	117.96834474610495	174.5929075830625	228.85137145610315	280.21507834143824	329.06018763630544	375.9890630931989	421.60406846461314	465.99568663971075	507.2068770543298	542.7687182809767	570.2122888921579	586.3018908295702	584.7347195116697	558.4411937261032	500.35173226051694	409.85551296003035	312.1767498996534	238.99841621186894	222.00348502915978
-3119.768847417073	-3049.79323452963	-2976.657400269147	-2897.20112326259	-2808.26418213692	-2708.187992394965	-2601.3205170430106	-2493.511355963209	-2390.610109037712	-2297.118522538008	-2212.14692829294	-2133.457804520688	-2058.813629439433	-1986.114156424287	-1913.8082394780952	-1840.4820077606346	-1764.7215904316809	-1685.5273053480098	-1603.5562251543806	-1519.879611192551	-1435.568724804279	-1351.496933011579	-1267.7460255574942	-1184.1998978653264	-1100.7424453583749	-1017.4747786145327	-935.3668688300565	-855.6059023557949	-779.3790655425955	-707.4022700234353	-638.5063285598036	-571.0507791953178	-503.39515997359575	-434.38297134069666	-364.79356335244563	-295.8902484671101	-228.9363391429569	-164.8558387409331	-103.21551423270617	-43.24282349262361	15.834775604967161	74.53578025848869	132.36250795744357	188.56323126410456	242.38622274074427	293.3072290374771	341.7118931557845	388.2133321849894	433.424663214415	477.4403995862322	518.2806396540033	553.4468780241381	580.4406093030467	595.990442128975	593.733441267512	566.5337855160826	507.25565367211175	415.28259818587213	316.07566611902774	241.61527818609093	223.88185510157345
-3082.59529431441	-3013.1610171616558	-2940.5478656371474	-2861.5769653691355	-2773.069441985864	-2673.36536470799	-2566.880577125801	-2459.549866421992	-2357.308019779261	-2264.7060596784986	-2180.759949793382	-2103.1018890957866	-2029.3640765575838	-1957.35212711253	-1885.5653195419054	-1812.6763485888691	-1737.3579089965833	-1658.6769097210852	-1577.2771165699187	-1494.1965095635042	-1410.4730687222634	-1326.9570283014004	-1243.7476394952555	-1160.7564077329532	-1077.894838443617	-995.2790874844154	-913.8439124246936	-834.7287212618423	-759.0729219932508	-687.5608118879709	-619.0562453017028	-551.9679658618089	-484.7047171956511	-416.1454786302692	-347.05017229141424	-278.6489560045153	-212.1719875950009	-148.51894035068045	-87.26754940888587	-27.665065369329348	31.041261168276783	89.35390888001726	146.77427354516468	202.55348021878885	255.94265395595932	306.421760085342	354.38612502998717	400.4599154865414	445.267298151651	488.907146790653	529.3771634436462	564.1497572194194	590.697337226762	605.7127950132227	602.7709518813887	574.6671115726064	514.1965778282222	420.73589500253325	319.9865699016395	244.23134994459127	225.7529825504389
-3045.4840260758556	-2976.6204903986873	-2904.552429480733	-2826.0753180812058	-2737.984630959321	-2638.6159897644625	-2532.465603706707	-2425.569828886301	-2323.9650214034928	-2232.2624546008255	-2149.3730707900295	-2072.7827295251327	-1999.9772903601634	-1928.6564926658484	-1857.3755950797154	-1784.9037360559907	-1710.0100540489009	-1631.8355132201682	-1551.0083805614968	-1468.5287487720843	-1385.3967105511306	-1302.4359360702795	-1219.76440539096	-1137.3236760470477	-1055.0553055724151	-973.0921269806456	-892.3320752041476	-813.8643606550391	-738.7781937454369	-667.7247365277699	-599.6029576157171	-532.8737772632688	-465.99811572441587	-397.89241705527337	-329.2952205204531	-261.40058918669155	-195.40258612072512	-132.17443350768227	-71.30599000626096	-12.066273393551121	46.27569855335714	104.2047775292663	161.2212931165487	216.57944436946926	269.53343034229283	319.56775326792825	367.08812809385967	412.7305729462153	457.1311059511235	500.3936563706652	540.4937980107337	574.8750158131744	600.9807947198341	615.4680029614634	611.8470419244347	582.8416962840256	521.1757507155131	426.21733529661395	323.9119617148015	246.8494870599883	227.6197684220867
-3008.4295972115065	-2940.1600647860873	-2868.656703438492	-2790.6856842465463	-2703.013178288074	-2603.9685201326906	-2498.133698317177	-2391.653864870105	-2290.674171820046	-2199.87106078332	-2118.046131727238	-2042.5322742068604	-1970.662377777247	-1900.025645884907	-1829.2365375421466	-1757.1658256527207	-1682.6842831203855	-1605.0107283192265	-1524.75616150465	-1442.8796284023922	-1360.3401747381902	-1277.9326051659857	-1195.794760052538	-1113.9002386928125	-1032.222640381773	-950.9126942695215	-870.8296489267025	-793.0098827790987	-718.4897742524915	-647.8858374329308	-580.1351290475388	-513.754841483706	-447.2621671288221	-379.61362196547645	-311.5230163570532	-244.14348426213604	-178.62815963930808	-115.82040186953432	-55.32447202330661	3.565143406501676	61.55395792701711	119.10623254664145	175.72121827887682	230.6569136385006	283.1713171402901	332.7542903681318	379.82314718234863	425.02706451237253	469.0152192876358	511.897656443962	551.627892942742	585.6203137517582	611.2893038387936	625.2551194528471	620.9615019677854	591.058064038692	528.19441832065	431.72885095471463	327.8543420258272	249.47254510490052	229.48511376284748
-2971.4265622314592	-2903.7681508692176	-2832.846299149017	-2755.3975667129002	-2668.158513202908	-2569.451608380982	-2463.942962488658	-2357.8845958873717	-2257.5285289385583	-2167.615231704313	-2086.838973049364	-2012.3824715391	-1941.428445738909	-1871.4579795703692	-1801.145618379818	-1729.4642728697825	-1655.3868537427898	-1578.210167492227	-1498.5266037749136	-1417.2524480385298	-1335.303985730755	-1253.445984436289	-1171.8371402879188	-1090.4846315554514	-1009.3956365086939	-928.7395865173418	-849.3349253506431	-772.1623498777346	-698.2025569677527	-628.035908093552	-560.6414231428618	-494.59778660712925	-428.4836829778018	-361.2989287106462	-293.72786811870645	-226.87597747934612	-161.84873306992867	-99.45492909383277	-39.31663145849842	19.24077600261934	76.89190945606533	134.07612027254802	190.29170063942993	244.80167794823723	296.869079590496	345.99045316884843	392.5964271304004	437.3511501333738	480.9187708359906	523.4168751282358	562.7767978271471	596.383310981525	621.621186640171	635.0731979665238	630.1141225825755	599.3167392249569	535.2538266302981	437.27237386343563	331.81621130202956	252.10337965194628	231.35191961905173
-2934.469475645809	-2867.43315919344	-2797.106828250898	-2720.2004683280124	-2633.4240649346093	-2535.0939070776462	-2429.9514977525982	-2324.344643452071	-2224.62115066867	-2135.5783208421367	-2055.8114352007647	-1982.365269919984	-1912.2846011752251	-1842.9518865229004	-1773.1003090433505	-1701.800733197898	-1628.1240234478666	-1551.4414432131375	-1472.3258517478246	-1391.6505072645994	-1310.288667976135	-1228.9750227289605	-1147.8899829050333	-1067.0753905201689	-986.5730875901811	-906.5716008904053	-827.846196234254	-751.3188241946607	-677.9114353445582	-608.1667419997319	-541.1105034473787	-475.38924071754747	-409.64947484028716	-342.9381726405505	-275.9040841229044	-209.59640508681926	-145.06433133176574	-83.07609883817382	-23.27610431031188	34.972215366592195	92.30542330731043	149.13228704739143	204.950391805489	259.0295272210337	310.63948293345567	359.28532345297396	405.4132127729616	449.70458975758	492.84089327099093	534.9490405411792	573.9378622514245	607.1616674488293	631.974765180497	644.9212919816439	639.3046943399407	607.6182462311722	542.3552216311227	442.84983590937713	335.80007001072187	254.74484627374397	233.22308703703013
-2897.5528919646517	-2831.143500304117	-2761.4239023827267	-2685.0838919396265	-2598.8132627139603	-2500.92406879099	-2396.2174056404447	-2291.116629078172	-2192.045094920018	-2103.8436816751228	-2025.0233586257964	-1952.5126177476445	-1883.23995101627	-1814.5057595431645	-1745.0980809833636	-1674.1768621277906	-1600.9020497673682	-1524.7121679559255	-1446.160049798917	-1366.077105664702	-1285.2947459216416	-1204.5186688917693	-1123.9517247118113	-1043.6710514721678	-963.7537872632385	-884.4075345550103	-806.3617533358195	-730.4763679735902	-657.6113028362455	-588.2701326415689	-521.5310335067827	-456.115831898969	-390.74635428520986	-324.52118910495676	-258.0459726871382	-192.30310333305252	-128.2749793439978	-66.68199476015323	-7.196526577222208	50.77105247021083	107.81036964756136	164.29257921157722	219.7149433843353	273.3562513792446	324.4952924097143	372.6479830034044	418.27874894497876	462.08914333335235	504.7807192674398	546.4918808004852	585.1084358030504	617.9530431000258	642.3483615163022	654.7984549773576	648.5330078110161	615.9631094456894	549.4998493097892	448.46316897913965	339.8084186192174	257.3998005429121	235.10151706311322
-2860.671365698084	-2794.8875847466115	-2725.7831331830944	-2650.0373403954877	-2564.3295357717475	-2466.9707460893233	-2362.798787683647	-2258.2831742796448	-2159.893419602243	-2072.4946676816026	-1994.534583768817	-1922.8564634202135	-1854.3036021921198	-1786.1179914318268	-1717.136405650479	-1646.5943151501833	-1573.7271902330474	-1498.0299541945594	-1420.0353423037277	-1340.5355428229404	-1260.322744014587	-1180.0758717724866	-1100.0208025161835	-1020.2701502966529	-940.9365291648694	-862.246184677456	-784.8798884136249	-709.6320434582376	-637.2970528961534	-568.3378735091619	-501.89167686676757	-436.76418823540354	-371.7611328815029	-306.03781345363325	-240.14784212890027	-174.99440846654394	-111.48070202580439	-50.27070051736779	8.928465742294483	66.64887828526497	123.42261864362611	179.5748431055103	234.60300698324906	287.7976403452239	338.4492732598162	386.08751360303484	431.19828048139794	474.506570809051	516.7373815001396	558.0431240238461	596.2858680695001	628.755097881468	652.7402977041166	664.7037404328141	657.7988535669361	624.3518532568597	556.6889556529624	454.1143049593232	343.8437575948291	260.07109803206896	236.99011074363153
-2823.819451356203	-2758.653823066287	-2690.170132290592	-2615.0503165433406	-2529.9763133387546	-2433.262591540954	-2329.753745413651	-2225.9269005704573	-2128.2591826249836	-2041.6146323399084	-1964.4049510741822	-1893.428755335823	-1825.484661632849	-1757.7869749895522	-1689.2127544953162	-1619.0547477557984	-1546.6057023766568	-1471.4024144030068	-1393.9578736377923	-1315.0291183234162	-1235.3731867022818	-1155.6455802188825	-1076.0956531260802	-996.8712228788277	-918.1201069320778	-840.0863484240408	-763.398893225955	-688.7829128923162	-616.9635789776194	-548.3617580926094	-482.1810970730263	-417.3209378108594	-352.6806221980978	-287.47788103634764	-222.20400076568188	-157.66865673579065	-94.68152429636396	-33.840299767413356	25.105236649762958	82.61728378354522	139.15804046231364	194.99692506959622	249.63223420951158	302.36948404132636	352.5141907243069	399.6129970347616	444.1770522171658	486.9586321330373	528.7100126438936	569.6004983289545	607.4675086382496	639.565491739511	663.1488958004711	674.6362018271645	667.1020221788364	632.785002053035	563.9237866473078	459.80517573652827	347.9085874048702	262.76159431383303	238.89176912491575
-2786.9972183026225	-2722.4362897304686	-2654.5754335029833	-2580.114721964837	-2495.7542274606967	-2399.8172918700516	-2297.1203352116686	-2194.103047039134	-2097.205116906033	-2011.259791838108	-1934.6745487497305	-1864.2504220274272	-1796.7884460577252	-1729.5108942743257	-1661.3249962996247	-1591.5592208031915	-1519.5420364545955	-1444.835008092985	-1367.932085235816	-1289.5603135701226	-1210.4467387829395	-1131.2276178247403	-1052.176052699754	-973.4743566756499	-895.3048430200963	-817.9281544567643	-741.9182515333331	-667.9274242534855	-596.6079626209029	-528.3372962893641	-462.3934135130359	-397.7794421961819	-333.49851024306514	-268.83671549655395	-204.21203555393487	-140.32541795109924	-77.8778102239385	-17.39015066541688	41.336659403208955	98.6817279036094	155.02416275745483	210.5672276452324	264.81080928269625	317.07895014441715	366.695692704966	413.2283362304215	457.21720715289337	499.44588869599926	540.6979640833567	581.1626580434985	618.6517613246173	650.3827061798213	673.5729248622188	684.5950054491595	676.4421593149618	641.2627536581855	571.2051556773908	465.53724262199955	352.00493194488035	265.4736511497638	240.80882774038017
-2750.226795315034	-2686.2517148943452	-2619.009259254729	-2545.232053177258	-2461.6527214430034	-2366.608670424228	-2264.8564328579587	-2162.757323072411	-2066.672655395802	-1981.3778132032178	-1905.3044560572273	-1835.2983125672697	-1768.205111342783	-1701.2870983734183	-1633.4725891696698	-1564.1064166222443	-1492.533413621848	-1418.3245829272146	-1341.9556067691817	-1264.128337246616	-1185.5446264583825	-1106.825307167894	-1028.267134796749	-950.0858454310944	-872.4971751570761	-795.7770574204287	-720.4422151052403	-647.069568455188	-576.2360377139478	-508.2748636262964	-442.54456894140924	-378.15999690956136	-314.2359907810278	-250.13159365245215	-186.182648005952	-122.96919617001339	-61.07128047312241	-0.9247093566287579	57.61164428666315	114.82314145108526	170.99514313096952	226.2563781777845	280.10904687154544	331.89871734940414	380.97095774851255	426.9167187176178	470.30848095184945	511.96410765793263	552.7014620425921	592.7319623351469	629.8412468552916	661.2085089453142	684.0129419475036	694.5797688259555	685.8183310319959	649.7839996387588	578.5321457193776	471.31008462555957	356.1329088233042	268.2076550571848	242.74136007177435
-2713.535826024643	-2650.1224926350674	-2583.486754139461	-2510.406205431794	-2427.658441406035	-2333.599584706956	-2232.899868982542	-2131.8080556315795	-2036.572906052856	-1951.8892261719889	-1876.236000021918	-1806.5382561624144	-1739.721023153248	-1673.1127276314191	-1605.6553885428448	-1536.694422910671	-1465.5752477580443	-1391.8658336061642	-1316.0243649684423	-1238.731579856344	-1160.6682162813345	-1082.4428455721898	-1004.3753723269305	-926.7135344608892	-849.7050698893969	-773.6398434555373	-698.976227713396	-626.2147221448112	-555.8558262316195	-488.18855203763053	-422.6559619545421	-358.4896309560241	-294.9211340157464	-231.3852806159282	-168.12981827298591	-105.60572901188554	-44.263994857592934	15.550293516170116	73.91561084065782	131.01632319836838	187.03679667180006	242.02556021361053	295.48779425709455	346.7928421057064	395.31004706290025	440.6561531728949	483.43750744296767	524.5078576211605	564.7209514555153	604.3116965815645	641.0396401848035	672.0454893382174	694.4699511147923	704.5902222943095	695.2294584837324	658.347304996821	585.9034071473347	477.1228101816752	360.292159076813	270.9634987423609	244.68887408793168
-2676.951954062661	-2614.0710170297884	-2548.023062750814	-2475.6410739796365	-2393.758033470153	-2300.7528922217098	-2201.188474215442	-2101.1735716779317	-2006.816976835762	-1922.7145604811747	-1847.41050766905	-1777.936082019928	-1711.322547154348	-1644.9849223929218	-1577.8732498565455	-1509.3213273661875	-1438.662952742816	-1365.4534548303056	-1290.1342865641518	-1213.3684319027564	-1135.8188748045209	-1058.0844303614763	-980.5072382001662	-903.3652690807633	-826.9364937634398	-751.5232987025936	-677.5257331295211	-605.3682619697441	-535.4753501487844	-468.09245345759194	-402.74899114883186	-338.7953733405978	-275.5820101509829	-212.620541498869	-150.06752650629028	-88.24075409606921	-27.458013191028158	32.02912731019795	90.23397860572426	147.23607191785345	203.11493846888806	257.83595729906756	310.907898720378	361.725380862742	409.6830218560826	454.42464827279684	496.59092045518094	537.0717071880055	576.7568772560411	615.9051461604151	652.2506162676834	682.896236660758	704.9449564225512	714.6260961909783	704.6744628239646	666.9512347344385	593.3175903353282	482.97452772481336	364.4823237420777	273.7410749115567	246.6508777576854
-2640.5028230602966	-2578.1196821556605	-2512.633329682421	-2440.940554071974	-2359.9381437557176	-2268.0314504719618	-2169.6600791866795	-2070.7721981727586	-1977.3159757030858	-1893.774345867528	-1818.7693060238705	-1749.457619346876	-1682.9960490113094	-1616.9008230025163	-1550.1260285481653	-1481.985217686508	-1411.7919424557947	-1339.0821413001088	-1264.2812982868625	-1188.0372838893	-1110.9979685806663	-1033.7542588596004	-956.6692053263218	-880.0488946064454	-804.1994133255849	-729.434209302101	-656.096175125335	-584.5355645773748	-515.1026314403076	-448.000659820405	-382.8450551206749	-319.10425306830865	-256.24668939049803	-193.86014141316062	-132.00975285711777	-70.88000904191686	-10.655395287105335	48.506061382673835	106.5521671223948	163.457186381936	219.1953836111759	273.6487529805137	326.33020754243097	376.6603900699301	424.0599433360134	468.20021269386837	509.755353817423	549.6502249607909	588.8096843780851	627.5155964493636	663.4778500584629	693.7633402151637	715.4389619292474	724.6871208527195	714.1522652064859	675.5943538536774	600.7733456574248	488.86434568944105	368.7030438557697	276.540276271037	248.62687904986888
-2604.216076648757	-2542.290882089834	-2477.3326995279135	-2406.308540959997	-2326.185418383088	-2235.3981169611848	-2138.252514526277	-2040.5222620773507	-1947.9810106133923	-1864.9891120678005	-1790.253722111624	-1721.0686973503232	-1654.7278943893584	-1588.8575698047935	-1522.4135800550985	-1454.6841815693465	-1384.9576307766097	-1312.746587716043	-1238.461326867127	-1162.7365263194229	-1086.2068641624942	-1009.4565283904086	-932.8677466152639	-856.7722563536639	-781.5017951222127	-707.3793613945626	-634.6929974725576	-563.7220066150909	-494.7456920810546	-427.9272630602943	-362.9655524664673	-299.4432991441835	-236.94324193805292	-175.12684547068932	-113.97047747672133	-53.529231468781404	6.14179904049805	64.97536509081657	122.8555959312013	179.6544653630113	235.2439471876056	289.4251308043065	341.7155680042884	391.56192617668916	438.4108727106464	481.9608551126535	522.9174413586271	562.2379795418392	600.8798177555624	639.1463328260737	674.7250165116724	704.6493893036619	725.9529716933469	734.7730266162902	723.66178678509	684.2752273566042	608.2693234876904	494.791372510025	372.95396045455993	279.36099552706645	250.61638593331543
-2568.1193584592525	-2506.6070109094626	-2442.136316880926	-2371.7489298948963	-2292.4865034726254	-2202.8157491928523	-2106.903610864256	-2010.342090353	-1918.7231895252482	-1836.2793888187452	-1761.8050829575589	-1692.735145237335	-1626.504448953722	-1560.8523031443456	-1494.7357598147398	-1427.416306712418	-1358.1554315848928	-1286.4414887785795	-1212.6702990354988	-1137.4645496965743	-1061.4469281027293	-985.1954362777486	-909.1093349768585	-833.5431996381475	-758.8516056997032	-685.3655411204817	-613.3216439429091	-542.9329647302808	-474.4125540458911	-407.8863551114847	-343.13188178260583	-279.83954057324917	-217.69973799740873	-156.44341878334143	-95.963680516354	-36.19415899601565	22.93150997810445	81.43130779184494	139.12968457267579	195.80270763347465	251.22644428711942	305.1262743168037	357.02482738698535	406.39404563243795	452.7058711879353	495.68458420569704	536.0638169077267	574.829539533474	612.9677223223883	650.8006406682102	685.9957905818429	715.5569732284805	736.487989773317	744.8835438184474	733.2019487135703	692.9924202452852	615.8041742001918	500.75471662103223	377.2347145751196	282.20312538590974	252.61890637685843
-2532.2403121229895	-2471.0904626916968	-2407.0593263350916	-2337.2656161278596	-2258.828045144689	-2170.2472046704365	-2075.5511988306375	-1980.1500099609964	-1889.4536203972182	-1807.565705857114	-1733.3647155869196	-1664.4227922149762	-1598.3120783696256	-1532.882163365762	-1467.0924232644822	-1400.1796808134368	-1331.3807587602744	-1260.1615391881871	-1186.9041415225297	-1112.2197445242005	-1036.7195269540962	-960.9751798454666	-885.4004433209718	-810.3695697756244	-736.2568116044366	-663.399534620361	-591.987558308109	-522.1738155703324	-454.1112393096824	-387.89202790820025	-323.36544166548674	-260.3200063605319	-198.54424777232612	-137.8326264630029	-78.00334212726844	-18.880529242972102	39.711677712036675	97.86815884297806	155.35985258735045	211.87671196572165	267.1086899986596	320.7133670643634	372.218832971557	421.1208048865955	466.9149999758341	509.34940864954336	549.1811142936554	587.4194735380179	625.0738430124785	662.4818053534375	697.2938472235058	726.4886812918469	747.0450202276241	755.0184027959488	742.7716721457205	701.7444975217867	623.3765481689954	506.7534864569299	381.54494725411996	285.06655855383167	254.6339483493312
-2496.6065812711786	-2435.7636315136892	-2372.1168724840427	-2302.862494910079	-2225.196689519641	-2137.655340897412	-2044.1331090554445	-1949.864347862632	-1860.0834111878687	-1778.7685929196596	-1704.8739470249543	-1636.0974674903132	-1570.1371483022974	-1504.9442908136355	-1439.4834258417216	-1372.9723915701175	-1304.6290261823858	-1233.9014336453367	-1161.1587810587744	-1087.0005013057507	-1012.0260272693195	-936.799956417411	-861.747544557471	-787.2592120818239	-713.7253793827939	-641.4881280347049	-570.6961843398781	-501.4499357826343	-433.8497698472945	-367.9583733846665	-303.6876307115069	-240.9117255110592	-179.504841466567	-119.31723362156075	-60.10344246071824	-1.5940798290042402	56.48024242861659	114.28018760143412	171.53151951575663	227.85127713214686	282.8564994111677	336.14759259334255	387.25843203903776	435.70626038857984	481.0083202822959	522.9333371207363	562.255967345346	600.0023501577936	637.1986247597476	674.1931122594194	708.6228613911913	737.447102795988	757.6250671147346	765.1773338855509	752.3698782353335	710.5300241881749	630.9850957681671	512.7867904521845	385.8842995282318	287.95118773709686	256.661019819567
-2461.245809535028	-2400.6489114525925	-2337.324099921413	-2268.5434614927435	-2191.57908271784	-2105.003015377251	-2012.5871721686985	-1919.4034310191985	-1830.523669855766	-1749.8085797431345	-1676.2741042969092	-1607.725000270411	-1541.9660244169631	-1477.0358258325564	-1411.9086229838508	-1345.7925266801751	-1277.8956477308577	-1207.6558668504986	-1135.4301443747845	-1061.8052105446734	-987.3677956011235	-912.6739633174282	-838.1571115962217	-764.2199718724742	-691.265275581155	-619.638107504016	-549.4529658099357	-480.76670201457455	-413.6361676335929	-348.0994834751078	-284.11984751706274	-221.64172702985752	-160.60958928389212	-100.92000537090085	-42.277961667956106	15.659451626535425	73.23514431416697	130.66166342443222	187.63010489842662	243.70120190514598	298.4356876135862	351.3901344500993	402.1044718704628	450.11446858781005	494.9558933152748	536.4143782958207	575.2750098917323	612.5727379951243	649.3425124981113	685.9378467638207	719.9865080394306	748.4348270431319	768.2291344931155	775.360067424011	761.9954881362032	719.347565246516	638.6284673717736	518.8537370412631	390.25241243412665	290.85690564197006	258.69962875639925
-2426.1737955201716	-2365.760145674582	-2302.691212538606	-2234.311712821856	-2157.966363233945	-2072.2637419303574	-1980.8678728500681	-1888.7066413779219	-1800.7079328987652	-1720.6260867476203	-1647.5212580602204	-1579.2800559224731	-1513.7890894202885	-1449.1555761347124	-1384.3691676273293	-1318.6401239548627	-1251.1787051740337	-1181.422229253025	-1109.716245805857	-1036.6333623580106	-962.7461864349666	-888.6003778834965	-814.6338058355348	-741.2573917443065	-668.8820570630375	-597.854138510147	-528.2616338648319	-460.1279561714839	-393.47651847449396	-328.32634940327745	-264.6789399273459	-202.53139660123477	-141.88082597947974	-82.65925300314494	-24.538376159409946	32.87518767801703	89.97482163542774	147.0089308591578	203.6460085757181	259.40957003166335	313.82313047354825	366.41473684896323	416.7305629096414	464.32131410835115	508.73769589786133	549.7777846233388	588.2291401995442	625.126693433636	661.5053751327731	697.7177346941938	731.3867958754547	759.453201024192	778.8575924880419	785.5662025398627	771.6476231534025	728.1960362276311	646.3056236615197	524.9535352685862	394.6487925205425	293.7833848036486	260.7493015041646
-2391.358957729937	-2331.076973701926	-2268.2086514181065	-2200.1676526226697	-2124.3676390598043	-2039.4536596448602	-1948.996311977807	-1857.7975808297713	-1770.659450971879	-1691.2410970865144	-1618.6304535010856	-1550.7726444542582	-1485.6127941846973	-1421.3090189026734	-1356.8714027048727	-1291.5230216595883	-1224.4869518351109	-1155.2086942977976	-1084.0234501062625	-1011.4888453171849	-938.1625059872435	-864.5782975101188	-791.1750426274963	-718.3678034180632	-646.5716419605066	-576.1324039003465	-507.1190691504369	-439.53140119046503	-373.36916350011796	-308.637559551043	-245.36355278272885	-183.57954662662385	-123.31794451417687	-64.53547253135596	-6.886147382207536	50.05169157470256	106.69970498080849	163.32663521266275	219.5895515872917	274.99260515683994	329.0399469734521	381.245386676152	431.16136825147953	478.3499942728538	522.3733673136938	563.0377836398247	601.1263142866969	637.6662239821665	673.6847774540897	709.5282636776446	742.8190686172952	770.4986024848267	789.5082754920247	795.7948135287448	781.3262051971215	737.0757547773593	654.0167665496635	531.0857966183881	399.0724083844861	296.7294170730601	262.8096379092127
-2356.7578696420787	-2296.570484145917	-2233.861916940168	-2166.110986315247	-2090.7965105615654	-2006.5995639258183	-1917.0102444798158	-1826.7209062516497	-1740.4239032694106	-1661.6934845965418	-1589.6314794378923	-1522.2216120336611	-1457.4476066240495	-1393.503298686605	-1329.4229686482602	-1264.4510081732976	-1197.8318089259976	-1129.0261311785796	-1058.3602096350146	-986.3766476072124	-913.618048407082	-840.6057996059284	-767.7764258126368	-695.5452358954884	-624.3275387227641	-554.4669658632122	-486.02043968745	-418.97320526656284	-353.3105076716358	-289.0286015898007	-226.16778017237897	-164.77934618673845	-104.91460240024733	-46.54470614883187	10.679766957348779	67.18838673957733	123.41072301913647	179.621496981966	235.47603527263414	290.4748159003661	344.1183168743871	395.9186314858551	445.43431415365774	492.2355345786151	535.8924624615476	576.2158466538109	613.9787526089029	650.1948249308572	685.8777082237069	721.3633617911678	754.2770037356836	781.5661668593802	800.1783839643838	806.0448434780722	791.0313563288298	745.9873890702941	661.7624082561018	537.2502331848569	403.5220941350314	299.69357413006503	264.8802561933971
-2322.3271047343524	-2262.2117656178475	-2199.6365094850476	-2132.141419319656	-2057.266578105376	-1973.7282501782915	-1884.9474252839962	-1795.5212745204626	-1710.046968985664	-1632.0231231144307	-1560.5541246890286	-1493.64580482858	-1429.303994652209	-1365.745560036674	-1302.0315058892731	-1237.433871874939	-1171.2246976586048	-1102.8854090891361	-1032.734976751129	-961.3017574131111	-889.1141078436119	-816.6809615795601	-744.4335592314877	-672.783718178328	-602.1432557990137	-532.8518865873428	-464.960913496572	-398.4495365948234	-333.2969559502191	-269.49496319094754	-207.08571618546475	-146.1239643622933	-86.664457149956	-28.682996048871644	28.160409152955655	84.28469659562565	140.10880441923808	195.9002366640854	251.32076097123115	305.8807108819313	359.0904199374421	410.4710188322616	459.5868268738556	506.0129605229317	549.3245362401975	589.3334449738288	626.7986756218738	662.7159915698485	698.0811562032691	733.2169571117566	765.754278701351	792.6510295821967	810.8651183644383	816.3152354752592	800.7631986099973	754.9316072810288	669.5430610007312	543.4465570621801	407.996683881252	302.6744276545234	266.9607745785707
-2288.0232364845106	-2227.971906729011	-2165.517929432999	-2098.258657055961	-2023.7914420573832	-1940.8665138073402	-1852.845609318249	-1764.2433425131146	-1679.5743273149412	-1602.2698864769065	-1531.428178072882	-1465.0640690069108	-1401.1924261830375	-1338.0429475030478	-1274.7046548596911	-1210.481401143459	-1144.6770392448416	-1076.7973972232305	-1007.1562038136183	-936.2691629198977	-864.651978445961	-792.8018608396471	-721.1420467245791	-650.077279268326	-580.0123016384572	-511.28122826133585	-443.93565859850247	-377.9565633702919	-313.3249132970391	-250.0321320258795	-188.1114549111535	-127.60657023400215	-68.5611662755666	-10.946384424773235	45.55682149831074	101.34004456583287	156.7948778499407	212.16957475604	267.1390300225695	321.2347987212261	373.9884359237066	424.93909626956133	473.65633266975385	519.7172976031007	562.699143548419	602.412049908411	639.5983037813216	675.2332191892818	710.2921101544222	745.082977716406	777.2445709850292	803.7483260876204	821.5656791515081	826.6049326077215	810.5218541020936	763.9090775841578	677.3592370034485	549.6744803445459	412.4950117322219	305.6705493262958	269.05081128658674
-2253.8028383703077	-2193.8219960906995	-2131.491677164277	-2064.4624049442264	-1990.3847027837332	-1908.0411502180225	-1820.7425515104746	-1732.9317671065094	-1649.0516574515457	-1572.4736485206959	-1502.28342840784	-1436.4952507365495	-1373.1233691303964	-1310.4026056358914	-1247.4500559912944	-1183.6033843578034	-1118.200254896617	-1050.7729647746269	-981.632343181498	-911.2838523125889	-840.2329543632583	-768.9665747948238	-697.8974921324417	-627.4199481672275	-557.9281846902968	-489.74905307378936	-422.93984301394136	-357.49045378801355	-293.3907846732666	-230.6355957659929	-169.23909043861298	-109.22033288257904	-50.59838728934343	6.66908653016503	62.87004628711133	118.3538540731839	173.46987198007122	228.43623175484822	282.9461437661356	336.5615880379404	388.84454459426985	439.35941135194366	487.68025779903246	533.3835713164192	576.0458392849871	615.4731327660892	652.3898575429586	687.7500030792982	722.5075588388108	756.95535168211	788.7415580574499	814.8531918099957	832.2772667849124	836.9128779628737	820.3074448665883	772.9204681542742	685.2114484841499	555.9337151261418	417.0159117970147	308.6805108252424	271.1499845392984
-2219.622483869498	-2159.733122314205	-2097.543253059137	-2030.7523684045184	-1957.0599606505737	-1875.278954815399	-1788.676006788574	-1701.631205177551	-1618.5246385897804	-1542.6742830825249	-1473.1496645122904	-1407.9581961853926	-1345.1072914081485	-1282.8316789853714	-1220.2753497158626	-1156.8096098969197	-1091.8057658258413	-1024.8229809370891	-956.1718472137818	-886.3508137762018	-815.8583297446319	-745.1731808537237	-674.6954992956062	-604.8057538767772	-535.8844134037352	-468.2494232133013	-401.9686347635887	-337.04737604303375	-273.490975040073	-211.30084208268417	-150.46271685701092	-90.95842138873805	-32.769777703550574	24.167374622644875	80.10112581305472	135.32554854066376	190.13471547845674	244.70692815752867	298.75740354141584	351.8855874517645	403.6909257102211	453.7685116335982	501.69602851937185	547.0468071601841	589.3941783486772	628.5381648553958	665.1855573624966	700.2698385300386	734.7244910180807	768.8280070858626	800.2389173893446	825.9607621836673	842.9970817239714	847.2380146281307	830.1200929649509	781.9664471659718	693.1002076627324	562.223973501156	421.55821818470446	311.7028838312234	273.2579125585589
-2185.438746459834	-2125.6763740108195	-2063.658157497833	-1997.1282528569009	-1923.8308160240508	-1842.606723004528	-1756.6837300804477	-1670.3863136031434	-1588.038949923948	-1512.9116639991194	-1444.0566752046202	-1379.4717515213365	-1317.1546609301547	-1255.3373121016537	-1193.1881764651753	-1130.109866139754	-1065.5049932444228	-998.9583149043805	-930.7831682694833	-861.4750354957528	-791.5293987392103	-721.4197564249804	-651.5316720546025	-582.2287253987196	-513.8744962279744	-446.77640086846935	-381.0172018681439	-316.6234983303975	-253.62188935862912	-192.02335864734934	-131.77642825551467	-72.81400483319288	-15.06899503045188	41.55243765936828	97.25110236983858	152.25455139125773	206.79033701392453	260.9883844611002	314.58811068789686	367.2313055823886	418.55975903265	468.2029446687146	515.7410710884524	560.7420306316927	602.7737156382645	641.6286174848632	677.9976236956479	712.7962208316441	746.9398954538769	780.6948720046584	811.7303264514449	837.0661726429792	853.7223244280043	857.5792856909077	839.9599204586518	791.0476827938445	701.0260267590929	568.5449675637766	426.1207650043649	314.73624002409923	275.37421356622144
-2151.208199619071	-2091.622839791837	-2029.8218908606204	-1963.5897637214398	-1890.7108692703125	-1810.0512501904705	-1724.8034763139974	-1639.241749260192	-1557.6402706483518	-1483.2256651072069	-1415.034249303218	-1351.054762912278	-1289.2759456102783	-1227.9266495349052	-1166.1961766710142	-1103.513941465254	-1039.3093583642726	-973.189835870266	-905.4747587076178	-836.6615056562597	-767.2474554961225	-697.7043789172284	-628.4016142499623	-559.6828917348	-491.8919416122174	-425.32404822789204	-360.08071234830794	-296.2149888451509	-233.77993259010677	-172.7986331313854	-113.17431872329269	-54.780252296658304	2.5103032176878166	58.828233447036325	114.32101825115953	169.14028604795016	223.43766525530089	277.28732116258084	330.4535665450644	382.6232510495023	433.48322432264507	482.6992580114818	529.8528117639539	574.5042672282414	616.214006052524	654.7659619630226	690.8382769981239	725.3326452742554	759.1507609078445	792.5498745154908	823.2094627144817	848.1645586222753	864.4501953563307	867.935634238619	849.8270494091598	800.1648432124852	708.9894179931276	574.896409408191	430.70238636506963	317.77915108373014	277.4985057841391
-2116.887416824963	-2057.543608268549	-1996.0199535277548	-1930.1366064182002	-1857.7137207555058	-1777.639331778285	-1693.0730004171235	-1608.2421690256	-1527.3742799572947	-1453.6561602435129	-1386.1121756264715	-1322.726076526113	-1261.4816133623808	-1200.606835835292	-1139.3069907651586	-1077.0316242523659	-1013.2302823972994	-947.5284130285089	-880.255070887199	-811.9152124427388	-743.013794164497	-674.0251257391012	-605.3009297222156	-537.162281886763	-469.9302580056664	-403.8864274801672	-339.15433422478014	-275.8180157823389	-213.96150969567685	-153.6221532061884	-94.65048234951227	-36.85033285984801	19.9744595286047	75.99871979235104	131.31191575071523	185.9821759337263	240.07762887141325	293.6104587589894	346.36907245240536	398.08593247279595	448.4935013412959	497.29399921608956	544.0686768035569	588.3685424471275	629.7446044902308	667.9716695984068	703.7197377256371	737.8826071480137	771.3540761416288	804.386942695355	834.670003649187	859.2510555559003	875.1778949682702	878.3060033586801	859.7216018779447	809.3185965964882	716.9908935847333	581.2780111285872	435.3019163758926	320.8301886899764	279.63040743416514
-2082.44585736259	-2023.4181939485627	-1962.2419666536389	-1896.7686115969211	-1824.8495648975136	-1745.3914547270604	-1661.5216774673693	-1577.4228215527903	-1497.277475417673	-1424.2353651730675	-1357.314767636831	-1294.5010973035205	-1233.7797686676931	-1173.382240115823	-1112.5241456020472	-1050.6671629724187	-987.2729700729896	-921.9793691162348	-855.1286597803115	-787.2392661097996	-718.8296121492772	-650.3810567479007	-582.2266979731362	-514.6625686970261	-447.9847017916133	-382.4595598965767	-318.23532472213714	-255.43060774615154	-194.1640204464769	-134.48876344907646	-76.19639397233928	-19.01305838276079	37.33509695316351	93.07282488645696	148.22847513821813	202.78129664706432	256.7105383516128	309.9616688039235	362.34503500982595	413.6372035885926	463.61474115949545	512.0148018270927	558.4168896370866	602.3610961204646	643.3875128082151	681.2617157356448	716.6512189553349	750.4490210241851	783.5481204990954	816.2022419486962	846.1080139885393	870.3227912459064	885.9039283480795	888.6898910996368	869.6435900143387	818.5090467832418	725.0302830974033	587.6890734035941	439.9182031714486	323.8882106263156	281.7696339935442
-2047.904523746329	-1989.2598149247403	-1928.4940344892705	-1863.486110826038	-1792.114972321162	-1713.3028722119982	-1630.145363140849	-1546.781322601255	-1467.3496280867557	-1394.9648633741153	-1328.644437373002	-1266.3814652763072	-1206.1690622769231	-1146.2461297408795	-1085.8347137267558	-1024.402646466269	-961.4177601911356	-896.5258410440131	-830.0844908113207	-762.6292651904186	-694.6957198786658	-626.7751615956003	-559.181901149469	-492.1860003706968	-426.0575210897087	-361.0473030791391	-297.3292978804611	-235.05823497735736	-174.3888438535105	-115.39073606105485	-57.7930514259318	-1.2398118425343343	54.62496079474449	110.07935845827001	165.089928587441	219.54533248841454	273.33423146734776	326.3334270772967	378.372281858913	429.26829859974737	478.83898008735025	526.8536433505078	572.8888623829475	616.4730254196324	657.1345206955255	694.6300918637544	729.6299042501071	763.0324785985356	795.7363356529929	828.000886989769	857.5291075145043	881.3848629651768	896.6320190797644	899.0890153545611	879.5925863191213	827.7340402613163	733.1046854690168	594.1272512496054	444.55015098851584	326.9532190906942	283.9162899610866
-2013.2973042978851	-1955.0901151862583	-1894.786382059795	-1830.2895609036586	-1759.5031077030121	-1681.3625289623287	-1598.931533263319	-1516.305879707004	-1437.5813273944036	-1365.8385802532036	-1300.0981215177521	-1238.3653792490618	-1178.645781508146	-1119.1889966376839	-1059.2216541070177	-998.2146236671555	-935.6387750691057	-871.1454192657745	-805.1076320176614	-738.0789302871644	-670.6128310366806	-603.21141238284	-536.1709970592013	-469.73646895355495	-404.1527119536918	-339.6554737125567	-276.44395694371076	-214.70822812586908	-154.6383537377471	-96.31970014905025	-39.41883329344562	16.502381004409322	71.88207691985717	127.0521006211493	181.91914624817213	236.2836199337209	289.9459278105909	342.715360415602	394.4367459016733	444.9637968257483	494.150225744771	541.793587282717	587.4668043316905	630.6866418508279	670.9698647992653	708.0652935078507	742.6499697942791	775.6329908479569	807.9234538582903	839.790229860279	868.9412852712951	892.4443603543031	907.3671953722678	909.5056489776554	889.5680533809348	836.9908591820761	741.2105169810495	600.589788267455	449.19667808941347	330.0255023846762	286.07057709099445
-1978.6580873389632	-1920.930738722295	-1861.1292343903606	-1797.1794186278935	-1727.0071357196273	-1649.559369707284	-1567.8676636605371	-1485.9847004060487	-1407.9631627704805	-1336.850441216881	-1271.6727567538508	-1210.451038026375	-1151.20621367944	-1092.2013327334614	-1032.6679257105682	-972.0796435083183	-909.9101370242699	-845.815694235451	-780.1831514367703	-713.581982002607	-646.58165930734	-579.6937812102622	-513.198443510322	-447.31786649138166	-382.2742704373036	-318.28988848153284	-255.58700515584547	-194.38791784160065	-134.91492392015738	-77.26728481999035	-21.052118158037622	34.246494401647126	89.1444711950101	144.02483148845292	198.73899827019883	253.00549545892633	306.542846973314	359.0970956553315	410.52436004011275	460.708277586083	509.53248575166725	556.8176971201013	602.1329247738645	644.9842569202467	684.8777817665374	721.5558161930483	755.7055917721763	788.2505687493393	820.114207369956	851.5776226019318	880.3525483031239	903.5083730538759	918.1144854345321	919.9420648231227	899.5694537884207	846.2767856968858	749.3441939149773	607.0739280579772	453.8567027364605	333.10534880982533	288.2326971374695
-1944.020761191268	-1886.8033295220273	-1827.5328165061132	-1764.1561407968518	-1694.6202210475697	-1617.8823391760948	-1536.9412301582597	-1455.8059922343991	-1378.4857236448477	-1307.9943716716962	-1243.3652797640661	-1182.6366404128348	-1123.8466461088806	-1065.2736299554347	-1006.156487505141	-945.9742549229962	-884.205968373997	-820.5142564069731	-755.2961171060824	-689.1321409393151	-622.6029183746616	-556.2262401785074	-490.26869831081876	-424.934085029957	-360.42619259428363	-296.95636407076967	-234.76614576082392	-174.10463477446487	-115.22092822171089	-58.225119180801904	-2.6712846028635795	52.02550259275703	106.45016948671278	161.03133117354005	215.5723548033094	269.7202955399747	323.12220854748995	375.4682596329781	426.6210571762386	476.4863202002397	524.9697677279497	571.9090363590434	616.8694330000201	659.3481821340856	698.8425082444455	735.0901554444623	768.7909463681239	800.8852232795746	832.3133284429589	863.3704172564336	891.7708976542038	914.583990704487	928.8789174755003	930.4005357451657	909.5962501302214	855.5891019571104	757.5021325522761	613.5769142220065	458.52914319197635	336.19304666770535	290.4028518547136
-1909.4192141765027	-1852.7295315746314	-1794.0073534321982	-1731.220184208642	-1662.3355283634005	-1586.3203820979911	-1506.1397085822434	-1425.7579627280659	-1349.139599447367	-1279.264297024196	-1215.1726272311662	-1154.9203852130308	-1096.5633661145444	-1038.3963802308278	-979.6702984584701	-919.8750068444275	-858.500391435656	-795.218696234272	-730.431597063033	-664.7231276998575	-598.677321922663	-532.8127613882166	-467.38621926867927	-402.58901661506104	-338.6124744783719	-275.66071716496987	-213.98908200260485	-153.86570957437476	-95.55874046337755	-39.18483233841191	15.745288788920346	69.87237982131661	123.83719766147436	178.10537978976942	232.4420859972917	286.4373566528095	339.68123212509107	391.8184791850346	442.71277021205725	492.2825039877063	540.4460792935287	587.0506684959245	631.6585383007067	673.760728998541	712.8482808800928	748.6568067872075	781.9002097664473	813.5369654155537	844.5255493322683	875.1759658654901	903.2043343687477	925.6783029467274	939.665519704115	940.8833345979872	919.6479049949785	864.9250901141147	765.6807491744213	620.0959903603773	463.21291771828	339.2888842598801	292.58124299692895
-1874.8873346163723	-1818.7309888692846	-1760.563070193763	-1698.3720056613736	-1630.1462223436824	-1554.8624432022043	-1475.4505747582452	-1395.8288194230593	-1319.915379607901	-1250.654142680929	-1187.0917358379195	-1127.3004712315524	-1069.3526610145077	-1011.5600754868643	-953.19231753829	-893.7584482058519	-832.7675285266158	-769.9066041712784	-705.574659345058	-640.3486628868034	-574.8055836353626	-509.4573169400309	-444.55546419189153	-380.28655329247414	-316.8371121433084	-254.40876444883608	-193.26351712514716	-133.67847289124356	-75.93073446612726	-20.138053399747392	34.21922343415797	87.82010033090354	141.34358158580406	195.28075745049983	249.3710620019338	303.16601527337434	356.21713729808994	408.1373811479935	458.78543204957543	508.0814082679708	555.9454280683143	602.225657027127	646.4824499664746	688.2042090198095	726.8793363205828	762.2442657463989	795.0275581514721	826.2058061341679	856.7556022928529	887.0016204708071	914.6608594909684	936.7983994211885	950.4793203293195	951.3927342357899	929.7238809713343	874.2820323192636	773.8764600628891	626.628400073924	467.9069445776906	342.39314988791347	294.7680723183172
-1840.4590108325808	-1784.8293453951633	-1727.2101918159524	-1665.612061953155	-1598.0454676649767	-1523.4974672179644	-1444.8613045120212	-1366.0067698553887	-1290.803653556311	-1222.1578340484425	-1159.119542267094	-1099.7750972729875	-1042.210818126847	-984.7552076507673	-926.7055037123346	-867.6011279405077	-806.981501964245	-744.5555706719233	-680.7103719895925	-616.0024671027211	-550.9884171967769	-486.16387893459097	-421.7808908884432	-358.03058710797615	-295.1041016428326	-233.20632260707043	-172.5971543724093	-113.55025537498405	-56.339284050929585	-1.076411471735046	52.77214074969348	105.90163836509572	159.00734712621136	212.5912442690904	266.38215296702384	319.915607877613	372.7271436584593	424.4145923583478	474.8249755908001	523.8676123605214	571.4518216722172	617.4170654490326	661.3233772878742	702.6609337040876	740.9199112130186	775.8410278471518	808.1671677075237	838.8917564123087	869.0082195796817	898.8547331140905	926.1484740650785	947.9513697684616	961.3253475600563	961.9310075127772	939.8236406479308	883.6572107239218	782.0856814991554	633.1713869634808	472.6101420325275	345.5061318533693	296.9635415730804
-1806.168131146833	-1751.0462451414458	-1693.9589433239146	-1632.9408098820963	-1566.0264290038467	-1492.2143988745036	-1414.359373669329	-1336.2800215610664	-1261.79501072246	-1193.7692965332858	-1131.252983201459	-1072.3424621419274	-1015.1341247696389	-957.9722686497613	-900.1928159483385	-841.3795949816348	-781.1164340659134	-719.1431861901383	-655.8238030340726	-591.6782609501806	-527.2265362909255	-462.93641947253866	-399.06695716632277	-335.8250101073481	-273.4174390306853	-212.05920832437639	-151.99769698835092	-93.48838767551007	-36.78676303875515	18.008464338697394	71.42566215237005	124.14996816747009	176.86652014920483	230.07062035889916	283.4982290423492	336.69547094146856	389.2084707981709	440.63973965258964	490.81733373773716	539.6256955848455	586.9492677251469	632.6079572580229	676.1635295554543	717.1132145575712	754.9542422045034	789.4355886145803	821.313214618927	851.5948272268665	881.288133447723	910.7426558370462	937.6751791352907	959.1443036291377	972.208629605268	972.5004272831512	949.9466466134095	893.0479074794539	790.3048297646955	639.722194629882	477.32142834510955	348.6281184578113	299.1678525154203
-1772.0485838808331	-1717.4033320973078	-1660.819549742795	-1600.3587062463064	-1534.0822710368536	-1461.0021829010516	-1383.9322580559253	-1306.636782076102	-1232.8800405362092	-1165.482455542006	-1103.4889953237825	-1045.0007646429601	-988.11886826096	-931.2017504110695	-873.6372132140358	-815.0703982624718	-755.1464471489898	-693.647041179854	-630.9000205159336	-567.3697650317507	-503.5206546018253	-439.7789106545145	-376.41812083351783	-313.6737143363699	-251.78112036060602	-190.9732382854561	-131.4728482169304	-73.50020044273441	-17.275545250573497	37.12494492462326	90.20140905903186	142.59806398160464	194.9591265212939	247.75266583328533	300.7421603776981	353.5149409408847	405.6583383091975	456.80244986721186	506.7484393923936	555.3402372604315	602.4217738470143	647.7813959504801	690.9851160597657	731.543363086457	768.9665659421406	803.0164435738	834.4598750700076	864.3150295547331	893.6000761519463	922.6727406813797	949.2489757458177	970.384290643808	983.1341946738974	983.1032664011149	960.0923614564126	902.451404737225	798.5303211409855	646.2780666739619	482.03972177775614	351.7593980028033	301.38120689953894
-1738.1288730384235	-1683.9193724055701	-1627.8016759580757	-1567.8675878812987	-1502.2089123605986	-1429.85318827981	-1353.5708933166732	-1277.068239847404	-1204.0514402482195	-1137.292270741019	-1075.8247629304356	-1017.7485122667864	-961.1631142003879	-904.4390501995407	-847.0303458044804	-788.6619125734258	-729.0586620645965	-668.056071434222	-605.9318802305745	-543.0743935999367	-479.87191668859117	-416.69432495520226	-353.83777510796085	-291.57999416743917	-230.19870915420952	-169.95312468135643	-111.02835573201234	-53.590994881822	2.1923652935700573	56.27786320708841	109.11256122593444	161.2662527058788	213.3087310026921	265.65842000955865	318.1282657693179	370.3798448622228	422.07473386852655	472.89540892784834	522.607944417273	570.9993142732513	617.8564924322344	662.9236638724987	705.7738577396244	745.9373142210177	782.944273504084	816.5739280516094	847.6012794279012	877.0502814726462	905.944888025532	934.6472477367748	960.8722884987095	981.6731330142004	994.1029039861119	993.7395337956794	970.260193537625	911.8668639850414	806.7615259110224	652.839036178406	486.7657560090103	354.9009227143992	303.60377360613586
-1704.4159653520046	-1650.6016208236267	-1594.9127462965837	-1535.4748117722104	-1470.413287251842	-1398.7734810048632	-1323.2800543728624	-1247.5775069654783	-1175.310338392349	-1109.1978388362115	-1048.2584607722029	-990.5854472485571	-934.2720413135096	-877.6991866305275	-820.3986293240077	-762.1898161335799	-702.8921937988727	-642.4045941032795	-580.9433890052488	-518.8043355069942	-456.2831906107285	-393.6816363454583	-331.3250548473651	-269.5447532794244	-208.6720388046115	-148.9991617285037	-90.66214492708654	-33.75795441894755	21.61644377732579	75.45790021902742	128.13853176697725	180.12427185787664	231.8810539284269	283.75795902083	335.6366585992903	387.2819717335124	438.4587174932013	488.9235391166949	538.4003765168634	586.6049937752105	633.2531549732395	678.0339187690232	720.5295221269121	760.2954965878258	796.8873736926839	830.10573658154	860.7313747909816	889.7901294567299	918.3078417145061	946.6480692848232	972.5252362273595	992.9914831865857	1005.0989508069713	1004.4001826950869	980.4493343058992	921.3009640564766	815.0096303638863	659.4162941533006	491.5075263823105	358.056300516612	305.83559002190066
-1670.9114432361123	-1617.4544542625124	-1562.159624945479	-1503.1891149415792	-1438.705083907379	-1367.7725513232635	-1293.0679759648883	-1218.1706764317262	-1146.6599713232508	-1081.1992907933372	-1020.7885112134693	-963.511620509532	-907.4526066074106	-851.0020836570048	-793.7771707042714	-735.7016130191823	-676.6991558717082	-616.7382716762808	-555.9663414251717	-494.5754732551133	-432.7577753028374	-370.73881917017906	-308.8780303193862	-247.56829767780957	-187.2025101728002	-128.11053914966644	-70.37018562554634	-13.996233035535441	40.9965351852707	94.65219902134993	147.25029213547353	199.12921160998607	250.62735452723223	302.00861820416344	353.2389008961584	404.20960109320276	454.8121172852821	504.8948218050901	554.1339823561516	602.1628404847	648.6146377369686	693.1145372347125	735.255388401778	774.6219622375326	810.7990297413443	843.6114034988092	873.8440624404346	902.522027082956	930.6703179431082	958.652005655096	984.1823613230005	1004.3147061683726	1016.1023614127629	1015.0739024023885	990.6589209821329	930.7622631215467	823.28877479018	666.0238210905848	496.2748436573197	361.22980325794504	308.0766606600211
-1637.6168891052862	-1584.4822496332656	-1529.5491760919258	-1471.0192344119475	-1407.0939905240111	-1336.8598894820675	-1262.942892833148	-1188.8538412475527	-1118.103575395583	-1053.296757578152	-993.4133366186237	-936.5270829709744	-880.7117670891804	-824.367665231951	-767.2010768769279	-709.244807306485	-650.5316618029966	-591.1027666424848	-531.0325320755614	-470.403689346487	-409.29896969952097	-347.86384777426446	-286.49477179168264	-225.65093336808138	-165.7915241197669	-107.28644666761593	-50.1484476507879	5.699015286987098	60.33248450197899	113.84790267496273	166.41881378473371	218.23816213459241	269.4988920278392	320.36773289662017	370.90655468846285	421.1510124797406	471.13676134682686	520.8172383643704	569.8170086001222	617.6784191201093	663.9438169903586	708.167895864224	749.9547357443695	788.9207632207864	824.6824048834656	857.090463138632	886.9332436574443	915.2334279272948	943.0136974355756	970.6358571771623	995.8182061768626	1015.6181669669686	1027.0931620797708	1025.7493822206347	1000.8880907872215	940.2593193502663	831.6130994805045	672.6755974821958	501.07751859369995	364.4257027869014	310.3269900336843
-1604.5338853740618	-1551.689383846921	-1497.0882639230836	-1438.9739072058535	-1375.5896952985338	-1306.0449857283274	-1232.9130397180359	-1159.6330944143594	-1089.6443869639993	-1025.490370156408	-966.1313593520506	-909.6318855541439	-854.0564797659044	-797.8158553083415	-740.7054547736298	-682.8669030717364	-624.4418251126277	-565.5437414911461	-506.17375554163266	-446.3048662833048	-385.91007273537923	-325.0546965026111	-264.17334953191	-203.79296635572356	-144.4404815064998	-86.52607400512063	-29.992900826204572	25.332636567195713	79.62413671202762	133.03215424077544	185.61506816807113	237.4082136040836	288.4469256589818	338.79263843526405	388.6111820047465	438.09448543157515	487.43447777989553	536.6987701658743	585.4577019137618	633.1572943998294	679.2435690003483	723.1963712522161	764.6308433348362	803.1959515882379	838.5406623524508	870.5424498362254	899.9928197231962	927.9117855657187	955.3193609161478	982.5764241805932	1007.4073131801784	1026.877230589782	1038.0513790842808	1036.4153114528767	1011.1359809420619	949.8006909126517	839.9967447254623	679.3856038200723	505.92536195111444	367.64827095198444	312.586582656078
-1571.6640144569774	-1519.0802338145156	-1464.7837526261153	-1407.0618703458385	-1344.2018864277459	-1275.337330309098	-1202.9866513599486	-1130.5145289335503	-1061.2856423831556	-997.7802594938606	-938.9410017781378	-882.8260791803027	-827.4937016446714	-771.3665778391536	-714.3254113260328	-656.6154043911873	-598.4817593204942	-540.1068587115221	-481.4218064086028	-422.2948865677593	-362.5943833450145	-302.3093397001179	-241.91183380772605	-181.99470264622212	-123.15078319398931	-65.82861088495112	-9.899514975191835	44.909476823663894	98.87133679999151	152.1920967796955	204.8100267387968	256.5964561908456	307.42271464939176	357.2406701571572	406.3243448735508	455.02829948715373	503.70709468654655	552.547398580939	601.0643089620555	648.6050310422498	694.5167700338751	738.2023399933464	779.2869903533258	817.4515793905363	852.3769653817012	883.966897926805	913.0166919188747	940.5445535741978	967.5686891090626	994.450506994958	1018.9242247241782	1038.0672620442201	1048.9570387025785	1047.0603794021652	1021.4017286675497	959.3949359787179	848.4538508156548	686.1678205961521	510.82818448922546	370.9017796016972	314.85544304038945
-1539.0088587685725	-1486.659176447088	-1432.6425063881848	-1375.2918608544442	-1312.940252108447	-1244.746413471435	-1173.1719624992836	-1101.5042378065298	-1033.030578007709	-970.1665565562652	-911.8406862612727	-856.1097147707135	-801.0303897325696	-745.0397567773651	-688.0960534657931	-630.5378153410892	-572.7035779464886	-514.8377807928705	-456.80847926168906	-398.38963270204266	-339.35520046302923	-279.6257517116838	-219.70829488678874	-160.25644824506307	-101.92383004322599	-45.19324702987802	10.135740078854854	64.43438207496517	118.07392975044556	171.31487335263049	223.97466095022205	275.75998006726417	326.3775182278008	375.6691633993614	424.0176053234168	471.94073418492366	519.9564401688384	568.3711049809012	616.6450764099885	664.0271937657603	709.7662963578764	753.1881786822726	793.9264559799863	831.6916986783306	866.1944772046186	897.3633417455864	925.9987615256639	953.1191855287034	979.7430627385579	1006.2349059498264	1030.3434832000933	1049.1636263376904	1059.7901672109483	1057.6732753715498	1031.6844711845813	969.05061271848	856.9985580416839	693.0362283023727	515.7957969676954	374.1905005845428	317.13357569980604
-1506.5700007233822	-1454.4305886556715	-1400.6713893964506	-1343.6726157542082	-1281.8144805374338	-1214.2817254623899	-1143.4772078764347	-1072.6083140346984	-1004.8824301923129	-942.6493923093739	-884.8288351658401	-829.4828432466358	-774.6735010366842	-718.8553160759509	-662.0524881245631	-604.6816399976901	-547.1593945105008	-489.78217022444596	-432.3655686861063	-374.6049871883445	-316.1958230240234	-257.00190688220545	-197.5608030367535	-138.57850915773014	-80.761022915198	-24.619172162669752	30.11689451254215	83.91219833967513	137.23176054796673	190.38762702048996	243.07994225565997	294.8558754057275	345.262595622943	394.0354534989407	441.6625253828875	488.82006906333413	536.184342328831	584.1778707371	632.2082509225474	679.4293472887518	724.9950242392911	768.1562639136531	808.5525193949671	845.9203615022716	879.9963610546055	910.7313156277867	938.9329298247496	965.6231350052074	991.823862528873	1017.9064213747694	1041.6396309991558	1060.141688477602	1070.530790885677	1068.242688664083	1041.9833457140535	978.7762793019541	865.6450066941517	700.0048074306729	520.8380101461871	377.51870574902455	319.42098514751535
-1474.3490227359462	-1422.398847351306	-1368.8772658380774	-1312.2128720676733	-1250.8342599115051	-1183.9527565290196	-1113.9106222317994	-1043.8328506194623	-976.8444352916248	-915.2288977189429	-857.9038708562288	-802.9455155293329	-748.4299925641053	-692.8331796878895	-636.2298222339995	-579.0943824372423	-521.9013225324242	-464.9856894955071	-408.12486926707277	-350.95683252885823	-293.1195499626001	-234.4357795565825	-175.46742852527896	-116.96119138971008	-59.66376267089659	-4.105576006097664	50.04797850247385	103.34777163636659	156.34467417712924	209.39750084418074	262.0968421084211	313.8412323786206	364.0292060635494	412.29687579295626	459.2306670805035	505.6545836608319	552.3926292685824	599.9756772208711	647.7620791647167	694.8170563296137	740.2058299450559	783.1089722821453	823.1684597784156	860.1416199130078	893.785780165063	924.070353908621	951.8130980973158	978.0438555796799	1003.7924692042454	1029.441853599356	1052.7872105125957	1070.9768134713618	1081.1589360030487	1078.7573085828144	1052.2974894768615	988.580493899155	874.4073370636595	707.08753847299	525.9646347843629	380.8906669436455	321.71767589670475
-1442.3475072207998	-1390.5683294450241	-1337.2669999002244	-1280.9213668173768	-1220.0092784274575	-1153.7689969183755	-1084.4804403057722	-1015.1839405622217	-948.9198296602981	-887.9052037507247	-831.0642156968232	-776.497782540064	-722.3068213219177	-666.9932715661558	-610.6631627257552	-553.8235467359935	-496.9814755321485	-440.4940010953084	-384.1181755898031	-327.46105122577325	-270.1296802133593	-211.92534407971155	-153.42624162002056	-95.40480094648657	-38.63345017130993	16.348351717069836	69.93302222525665	122.74594798361512	175.41251562251003	228.33163788461235	280.99633196181856	332.6731411583315	382.6286087783538	430.41076561847206	476.69359244480773	522.4325575158662	568.5831290901524	615.7725058035535	663.3148078014832	710.1958856067367	755.4015897421095	798.0486803824077	837.777556310481	874.3595259611897	907.5658977693938	937.3799909233061	964.6331676245479	990.3688008280926	1015.6302634889144	1040.8180029531568	1063.7607641316454	1081.6443663263778	1091.6546288393492	1089.2058244307948	1062.6260396939026	998.4718146800986	883.2996894408096	714.2984019212623	531.1854816418856	384.3106560169089	324.0236524605616
-1410.5625982586967	-1358.9395130863527	-1305.8440758551058	-1249.8039345060538	-1189.3467369802936	-1123.737799490873	-1055.1931113386395	-986.6663300963917	-921.111113336927	-860.6784504193272	-804.3086578478069	-750.1393839128649	-696.3082769049994	-641.3485434670392	-585.3756236511346	-528.9005158617659	-472.4342185034135	-416.3369507298568	-360.36581469206976	-304.1271332903254	-247.22722942489656	-189.46818633687127	-131.43512863059848	-73.90894125124223	-17.670509143966694	36.7437661757661	89.77541691130237	142.11045869569028	194.43490716197815	247.1797101767777	299.7555445409549	351.31801928893924	401.02274345516025	448.34377402358274	494.0289597763133	539.1445974449938	584.7569837612664	631.5743615786387	678.8727582380823	725.5701472024347	770.5845019345336	812.9770481617389	852.3820206695021	888.5769065077973	921.3391927265982	950.6606678413889	977.3903262296928	1002.5914637345431	1027.3273761989724	1052.0226586208857	1074.5471026176729	1092.1317989615961	1102.0078384249161	1099.5825858509897	1072.9685023675497	1008.4543231734248	892.3287834674423	721.64391527195	536.5049379033733	387.78036750165745	326.3387202067476
-1378.9736865952445	-1327.4972813787654	-1274.5984583151362	-1218.8547995572067	-1158.8438872578263	-1093.8579675603619	-1026.0479425702458	-958.2793783834272	-893.4178410958556	-833.548813934767	-777.637448652545	-723.8688141328606	-670.4279792593844	-615.884058360074	-560.3423475400355	-504.2921883486616	-448.22292233534523	-392.4811169721552	-336.8422434218649	-280.93899876992344	-224.40408010178012	-167.0603383748587	-109.4912400344816	-52.470405397945726	3.228545217451921	57.0832021057403	109.57599800625195	161.44057626964525	213.41058024657872	265.94150565201033	318.376257658097	369.779593801295	419.2162716180607	466.09981490051297	511.23881246341926	555.79061937721	600.9125907123147	647.3793445282345	694.4345508407508	740.9391426547165	785.7540529749841	827.8928689779987	866.9797945265777	902.7916876551313	935.1054063980692	963.9164531697404	990.094907904247	1014.7294949156296	1038.9089385179293	1063.08756520783	1085.1821102125898	1102.4749109421105	1112.248304806293	1109.9045838460183	1083.3258586260845	1018.5141943422693	901.4716561903502	729.1007440395991	541.9056964532648	391.291186668091	328.6618879208207
-1347.5557246422636	-1296.2226186642229	-1243.5167319777795	-1188.0652838745293	-1128.4954936460701	-1064.1261670540498	-997.0424557403218	-930.021097816791	-865.8388313953621	-806.5164795559109	-751.0512052501957	-697.6842563979467	-644.6568809188933	-590.5779070181037	-535.526484042002	-479.94934162235137	-424.29320939091417	-368.8772616119536	-313.5104510797333	-257.874175221017	-201.64983146256876	-144.69744378084818	-87.59154235109877	-31.08528389825996	24.068174852728813	77.36953913444778	129.33496200955582	180.73445849823142	232.3380436206532	284.61934121573154	336.8664103973053	388.070919097945	437.22453525022155	483.692117852522	528.3312901664987	572.3728665196209	617.0476612393571	663.1835783566054	709.996880715978	756.3009208655168	800.909051353263	842.7942195416899	881.5677520509997	917.0005703158255	948.8635957708009	977.1523222495641	1002.7605331817706	1026.8065843960794	1050.408831721151	1074.055456174423	1095.713939528447	1112.7215887445552	1122.415710784077	1120.194469758416	1093.6994583792664	1028.6331265083943	910.6979240075658	736.6380907432792	547.365026600956	394.83192147074965	330.9919652428132
-1316.2836648115779	-1265.0965092846889	-1212.5854815405016	-1157.426709361719	-1098.2963205310425	-1034.5390638991475	-968.1741725886028	-901.8895007899495	-838.372902693729	-779.5816325416292	-724.5505447799211	-671.5838939060224	-618.98593441735	-565.4081802139749	-510.8911828065819	-455.822753108509	-400.5907020330944	-345.47614643900494	-290.33342696622293	-234.9101902000592	-178.95408272582472	-122.37514614201724	-65.733002099882	-9.749667263850943	44.85284170164384	97.60565688934096	149.05250542066156	199.9902631741973	251.21580602854007	303.2155337733595	355.23394184263725	406.20504958143306	455.06287633480633	501.13391248286666	545.314532545922	588.8935820793306	633.1599066384503	678.9831867680133	725.5564429702507	771.6535307367678	816.0483055591698	857.6791765633133	896.1427674120571	931.2002554025107	962.6128178317846	990.3732504220618	1015.400822595822	1038.8464222006176	1061.8609370840013	1084.969064981095	1106.1907431772938	1122.9197188455623	1132.5497391588642	1130.4748949307173	1104.0906515368538	1038.7928179935595	919.9772033171205	744.2251579020585	552.860197655841	398.39137986417273	333.32776181275716
-1285.1324595150068	-1234.0999375821223	-1181.7912917007664	-1126.9303979224685	-1068.2411322987573	-1005.0933240228627	-939.44061485482	-873.8825996963651	-811.0188734492349	-752.7444581507888	-698.1360843808793	-645.5659098549829	-593.4060922885753	-540.3529687205313	-486.39959348331894	-431.8632002328051	-377.0610226248564	-322.2285332430592	-267.27416038187863	-212.0245712634996	-156.3064331101069	-100.08908904554029	-43.91258580026011	11.5403539936184	65.58700770397989	117.79443499787517	168.72882473901956	219.20614809029428	270.0423762145808	321.73240023031525	373.48679107815326	424.1950396543051	472.7466368549812	518.4384283948062	562.1966792620623	605.3550092634458	649.2470382056533	694.7742934667227	741.1099327100578	786.995021170404	831.1706240825067	872.5458167533709	910.7017147790413	945.3874438278208	976.3521295680138	1003.5842130284373	1028.0293966799616	1050.87269835397	1073.2991358818463	1095.8711250882795	1116.6606737711802	1133.1171877217655	1142.6900727312516	1140.768510705457	1114.5007880086066	1048.9749671195275	929.2791105170462	751.8311480350061	558.3684789273156	401.95836980290034	335.6680872706851
-1254.0770611643734	-1203.213887898486	-1151.1207471560397	-1096.5676714604745	-1038.3246933352311	-975.7856133524045	-910.8393042787068	-845.9984069295036	-783.775562120161	-726.0051416422588	-671.8084411922313	-619.6284874427264	-567.9083070663926	-515.3903633106186	-462.0148657217599	-408.02146042091266	-353.6497935291732	-299.08518381386847	-244.29564062724768	-189.19484596779043	-133.69648183397655	-77.83491607859399	-22.127259971664287	32.78868936248284	86.27513479951759	137.93875308750356	188.36411646407805	238.3802710392715	288.81626292311466	340.1722574920179	391.63289718791157	442.05394371910575	490.29115879391037	535.6188951915981	578.9858699752904	621.7593912790709	665.3067672370238	710.5530221569961	756.6540450418868	802.3234410683584	846.2748154130736	887.3922168223642	925.2414683212418	959.5588365043869	990.0805879664805	1016.7901854098923	1040.6598759677481	1062.9091028808625	1084.75730939005	1106.8043699564075	1127.1718839221548	1143.3618818497969	1152.876394301835	1151.097968425169	1124.9312177042834	1059.161272208058	938.5732620053747	759.4252636611906	563.8671397247742	405.52169924147177	338.01175125662894
-1223.0924221715	-1172.419344575743	-1120.560432603787	-1066.3298518794325	-1008.5417680264808	-946.6125978149838	-882.3677625999978	-818.2349348828301	-756.6417871647888	-699.3638682749089	-645.568232353138	-593.7698098671514	-542.4835312846247	-490.49845475708287	-437.70014917145124	-384.24831109850476	-330.30263710901795	-275.9968599411852	-221.3608570028772	-166.3985418693838	-111.11382811599502	-55.608270828355124	-0.3739911335257311	53.99924833107717	106.92168492803759	158.04149078567931	207.95857709528534	257.51078981387826	307.5359748984809	358.53742246388646	409.6801992559705	459.7948161783791	507.7117841347582	552.6885424764996	595.6902443459771	638.1089713333106	681.3368050286192	726.3154965430958	772.1854750722248	817.6368393325639	861.3596880406707	902.216453480794	939.758902207949	973.7111343448411	1003.7972500141768	1029.9961429076293	1053.3058809927406	1074.9793258060204	1096.269338883978	1117.8115330459107	1137.7725262422682	1153.701687706289	1163.1483866712108	1161.4859194323878	1135.3832905336424	1069.3334315809125	947.829274180137	766.9767072996804	569.3334493576116	409.07017613442673	340.357563410621
-1192.1534949482068	-1141.6972919558525	-1090.0969327414714	-1036.2082610830362	-978.8871207585202	-917.5709433378069	-854.0235115584237	-790.5901959498076	-729.6163670413968	-672.8208233076057	-619.4160750027576	-567.9880603261531	-517.1227174770924	-465.65533383276755	-413.4185934819373	-360.49452969125184	-306.9651757273612	-252.91432341475908	-198.43279880931192	-143.61318652472937	-88.54807117472124	-33.40479688199798	21.35025419472672	75.17594038773845	127.53112002932274	178.10552771985778	227.51240313209183	276.5958622068659	326.200020885021	376.8302120513419	427.63663636639035	477.4307114346715	525.0238548606909	569.6605998527701	612.3179420344959	654.4059926332711	697.3348628764988	742.0578403292865	787.7009179075612	832.933264864955	876.4240504551	917.016603439163	954.2508906084537	987.8410382618166	1017.5011726980963	1043.2070608628514	1065.9810322884994	1087.10705715417	1107.8691056389946	1128.9353478172218	1148.5107533435698	1164.184491767876	1173.5457326399758	1171.9550150696489	1145.8583564064438	1079.4731435598524	957.016763439366	774.4546814695447	574.7446771352231	412.592608436305	342.7043333726936
-1161.2352319063175	-1111.0287143807784	-1059.71683226656	-1006.1942209749826	-949.3555159173669	-888.6573158480855	-825.8040728937195	-763.0622025239024	-702.6981202082673	-646.3761919992194	-593.352586280252	-542.2814220176305	-491.81681817761984	-440.8390913105194	-389.13334830276534	-336.7108936248278	-283.58303174717685	-229.78833602434332	-175.4744553471	-120.81630749028017	-65.98881022871734	-11.220137826700128	43.0485094936611	96.32267502080069	148.10790204315296	198.13374351749127	247.02579107394513	295.63364601098294	344.8069096270734	395.0529431598027	445.5101476032286	494.97468389052653	542.2427129548719	586.5482969236663	628.8771027012169	670.6526983860567	713.2986520767192	757.77617721983	803.1970686543826	848.210766567464	891.4667111461608	931.7907434079715	968.7143076920456	1001.9452491679447	1031.1914130052305	1056.4279146167612	1078.6989503885825	1099.3159869500362	1119.5904909304647	1140.2185477307717	1159.4347178381086	1174.8581805111892	1184.108115008726	1182.5279066794853	1156.3577652324457	1089.5621064666377	966.1053461810923	781.8283886898517	580.0780923670033	416.07780410164617	345.05087078287875
-1130.3125854576517	-1080.39459619248	-1029.4067158765156	-976.2790534589645	-919.9417178890344	-859.8683812730259	-797.7069683456164	-735.6489669985767	-675.8858651236787	-620.0301596086167	-567.3783833247795	-516.648078139479	-466.5567859200273	-416.0278179631816	-364.8075632834794	-312.84818032490307	-260.1018275314354	-206.56965955968758	-152.44881591678606	-97.98543232248588	-43.42564449654219	10.95006275036409	64.72380824384854	117.44336171860095	168.65649290931105	218.12901780603516	266.4989374202955	314.62229901898064	363.3551498689795	413.2079326946897	463.3086720505455	512.4397879484903	559.3837004004672	603.3648632924474	645.3758660065129	686.8513317987738	729.22588392534	773.4666309189903	818.670622419178	863.4673933420255	906.486478603655	946.536950097722	983.1460276280155	1016.0204679758583	1044.8670279225726	1069.6636795105615	1091.4732558265505	1111.6298052183456	1131.4673760337537	1151.7038662469934	1170.592572337935	1185.7706404128621	1194.875216578058	1193.227245604433	1166.8828669214074	1099.5820186230299	975.0646388033482	789.0670314796705	585.3109643623474	419.5145710849899	347.39598528120877
-1099.3712124638678	-1049.7836668006553	-999.158187644535	-946.456841502599	-890.6416948819399	-831.2012983813777	-769.7301389666452	-708.3491876952028	-649.1794156245111	-593.7840813697587	-541.4955937770459	-491.0886492502007	-441.33794419305167	-391.2070969013267	-340.41541323835423	-288.87112095936254	-236.48244781957982	-183.2233291435801	-129.33053053332043	-75.10652516010347	-20.85378619523204	33.10620929462303	86.37596866131814	138.53899536134165	189.1787928511818	238.0924339835183	285.9312691957965	333.56021832165294	381.8442011947246	431.29866364981615	481.0411555264068	529.8397526651434	576.4625309066732	620.1237784258793	661.8226327345877	703.0044436788609	745.1145611047602	789.1254749650087	834.1182356389701	878.7010336126688	921.4820593721289	961.2534868557407	997.5434238113569	1030.063961439196	1058.5271909394764	1082.918270850226	1104.3146290607074	1124.0667607979929	1143.5251612891543	1163.4222293154342	1182.0179778747554	1196.954323519212	1205.8731828008972	1204.067444111815	1177.4338832036135	1109.5202476678512	983.8742850960872	796.1502624694817	590.428524327604	422.89593459962595	349.73935721471844
-1068.4395875859657	-1019.2156358859395	-968.9829291467372	-916.7327123291822	-861.4562303940982	-802.6551973080446	-741.8732030605246	-681.1643066467761	-622.5825670620377	-567.643992416972	-515.7123872839361	-465.61350535071205	-416.1731003050813	-366.3924805864316	-315.9751736405768	-264.800261664937	-212.74682685693216	-159.77147323095207	-106.14089206926512	-52.19929647110931	1.709100464277227	55.23289838192521	107.99194790393993	159.59891239669545	209.6664552265658	258.0178905302719	305.31913552592215	352.4467582019722	400.27732654687713	449.3332833725714	498.72057078490565	547.1910057132093	593.4964050868119	636.8395212447608	678.226848164975	719.115815235091	760.9638518427457	804.7495822320387	849.5364100729215	893.9089338918076	936.4517522151115	975.9393635766523	1011.9058665398726	1044.0752596756192	1072.17154155474	1096.1913638008132	1117.221990248339	1136.6233377845476	1155.7553232966711	1175.3573328421044	1193.686629158903	1208.3799441552887	1217.0740097394812	1215.0299581681104	1188.0065230914454	1119.3868385081648	992.5540384169474	803.0995347354112	595.4478510569363	426.23178889384343	352.0841497584522
-1037.5568899347777	-988.7179581967009	-938.8976413349696	-887.1145542259281	-832.3873117459218	-774.2297010294675	-714.1361982437676	-654.0964518141963	-596.1001101661279	-541.6170978596718	-490.03844399387765	-440.23545380253057	-391.07943251941555	-341.6070138176971	-291.51614512805963	-240.67010232056666	-188.9321612652819	-136.2504936097681	-82.91285411158275	-29.291893305782168	24.239738272577267	77.31077462072665	129.55548786504656	180.60953466420503	230.1085716768701	277.897489697205	324.6581160613541	371.28151224095717	418.6587397076538	467.3211052987408	516.3608973141451	564.5106494194499	610.5028952802393	653.5268205334014	694.5982187010428	735.1895352765741	776.7732157534065	820.3359754282149	864.921608810732	909.0881802139544	951.3937539508792	990.5937767919089	1026.233225337071	1058.054458643799	1085.7998357695255	1109.4815734921558	1130.1913194714775	1149.2905790877517	1168.1408577212378	1187.4810652221315	1205.5597293203707	1220.0027822158286	1228.4361561083783	1226.0880046645889	1198.5953674178127	1129.1975053680972	1001.1336795154904	809.9467514649982	600.3939852414622	429.53624547468223	354.43439679445754
-1006.7622986211402	-958.3180884813115	-908.9190251610833	-857.610255480055	-803.4369262578274	-745.9244325220902	-686.519162132891	-627.1477511583668	-569.7368356666547	-515.7106028072777	-464.48344405530145	-414.9673019671775	-366.07411909935723	-316.8737413943277	-267.0676283387185	-216.5151428051949	-165.07564766642193	-112.69679206799617	-59.67937024723926	-6.41246271440405	46.714850020256485	99.32048261948017	151.05033043796755	201.55728400340996	250.49423384349865	297.7233337352237	343.9437904527709	390.0640740196243	436.99265445926846	485.2714428641074	533.976114602225	581.8157861106242	627.4995738263087	670.2004050761079	710.946450746157	751.229692612417	792.5421124508495	835.8816772616684	880.270294942099	924.235858613619	966.3062613977066	1005.2159230329598	1040.5253697264584	1072.0016543024024	1099.4118295849914	1122.7875150540817	1143.218596812154	1162.0595276173435	1180.6647602277874	1199.7653148506422	1217.5984814891483	1231.7781175955658	1239.9180806221555	1237.214800492519	1209.1949970156222	1138.9679624717721	1009.6429891412757	816.7238158457807	605.2919675722983	432.8234158491813	356.7941322047815
-976.0949927558859	-928.0434814881388	-879.063781576925	-828.2277043787765	-774.6070612502269	-717.7390147623531	-659.0221323444075	-600.3203326401865	-543.497534293487	-489.93171236920494	-439.0570676166348	-389.82185720617036	-341.1743383082056	-292.2157081155239	-242.658923910466	-192.36988299776186	-141.2144826821416	-89.14677039360087	-36.47339406319722	16.410848252746284	69.11115849790652	121.24266698664178	172.46021751603556	222.42858225385282	270.8125333678585	317.4875248952373	363.17173835085384	408.79403711899243	455.2832845839377	503.1936095044567	551.5802021372483	599.1235181134944	644.5040130643763	686.8750036571897	727.2812507036856	767.2403760517288	808.2700015491844	851.3837104405333	895.5789315567223	939.3490551253138	981.1874713738705	1019.8049988312569	1054.7821692315426	1085.9169426100996	1113.0072790022994	1136.1078036164242	1156.2998023524003	1174.9212262830645	1193.3100264812538	1212.1819701227641	1229.764088795228	1243.6612301892364	1251.478241995381	1248.3835625431702	1219.7999927177827	1148.7139240433155	1018.111748043865	823.4626310652973	610.1668387405623	436.1074115243805	359.16738987147136
-945.5941514498497	-897.9215919655536	-849.3486115343446	-798.9747892093097	-745.8997040435358	-689.6730707266993	-631.6451464948328	-573.616324220558	-517.3869967764969	-464.2876316548718	-413.7689948263075	-364.81192688102936	-316.3972684092626	-267.6559587804893	-218.31933248121703	-168.26882277721015	-117.38586293423293	-65.63683037454928	-13.32787914642172	39.14989254538762	91.40538649611658	143.05797233066505	193.76889099258088	243.209851255074	291.0525618913543	337.1821654281525	382.33753940628236	427.47099512007856	473.53484386387595	521.0969186555719	569.1871394073157	616.4509477548196	661.5337853337958	703.565345060954	743.6123249769948	783.2256744036172	823.9563426625189	866.839097672942	910.8439817442996	954.4248557835489	996.0355806976457	1034.3602007182496	1069.0034933758302	1099.8004195255594	1126.585940022609	1149.4410543090125	1169.4309161742478	1187.8667179946535	1206.0596521465693	1224.702919433623	1242.0177543686002	1255.6073998915751	1263.0750989426215	1259.5675077078106	1230.404935357202	1158.4511043068524	1026.5697369728182	830.1951003110862	615.0436394373714	439.4023440073191	361.55820367657435
-915.2989538138675	-867.9798746619269	-819.7902159851928	-769.8593982588716	-717.3168419581693	-661.7262233915723	-604.3882422006828	-547.0378538603835	-491.41001384555636	-438.78556577369653	-388.62890583274975	-339.9503183532748	-291.7600876658302	-243.2175381884271	-194.0781546888867	-144.24646202248243	-93.62698504448784	-42.203373798808514	9.72422091612216	61.776523113238795	113.57425680547591	164.7470432600037	214.96009276093386	263.88751284661384	311.203411055391	356.79935758487613	401.43677326973574	446.09454160389964	491.7515460812979	538.9906837532366	586.810905900528	633.8151773613602	678.6064629739213	720.2861580717082	759.9493799694513	799.1896764771896	839.6005954049613	882.2448616670265	926.0619085945294	969.4603466228349	1010.8487861873073	1048.8807252253887	1083.1892116828278	1113.65218100745	1140.1475686470806	1162.7858822616772	1182.6079183597271	1200.8870456618506	1218.896632888667	1237.3000511783462	1254.3206813392565	1267.5719065973165	1274.667110178444	1270.7398528777092	1241.0044057667878	1168.1952174865073	1035.0467366776952	836.9531267706858	619.9474103538425	442.7223248050363	363.97060750213745
-885.2485789587712	-838.2457843256262	-790.4052958813163	-740.8894198146756	-688.8604623145397	-633.8980957334118	-577.2514570784704	-520.5870495205622	-465.5713762305346	-413.4327198350946	-363.6464807843888	-315.24983898442423	-267.2799743412075	-218.92349113853828	-169.96469117138747	-120.33730061251876	-69.97504563469583	-18.882802454343157	32.64995253747183	84.26259290602098	135.59449221657616	186.29052438311362	236.01756471442712	284.44798886801493	331.25417250137525	376.3312036163174	420.46501959189544	464.6642701514745	509.9376050184199	556.8842182332363	604.4654811049878	651.2333092598774	695.7396183241088	737.052171473762	776.302122084423	815.1364710815551	855.2022193906206	897.5980251309211	941.229175197111	984.4526136776838	1025.625284661132	1063.3657688841256	1097.3391936760436	1127.4723230144416	1153.691920876875	1176.1409026042497	1195.8267889908711	1213.9732521943965	1231.8039643724808	1249.9452537520604	1266.634072837188	1279.510030201196	1286.2127344174166	1281.8738149441351	1251.5929847794484	1177.9619778064061	1043.5725279080582	843.7686136316348	624.9031921810933	446.0814654245719	366.4086352302081
-855.4822059953976	-808.7467757050237	-761.210552174566	-712.0727421639405	-660.5325524330633	-606.1883107286626	-550.234828744712	-494.26603916199736	-439.8758746613044	-388.236298948485	-338.8313998296556	-290.7232961359988	-242.9741066986974	-194.79686243002698	-146.00824256663523	-96.57583842626262	-46.467241326649656	4.288481870878837	55.416362130661376	106.57995487345224	157.44281552000572	207.6690603084477	256.9250487463902	304.8777011588169	351.1939378707113	395.7698057733825	439.41785802344015	483.17977434381964	528.097234457456	574.786835531354	622.1648445087952	668.7224457771307	712.9508237237117	753.8781140514216	792.6802577252756	831.0701470258207	870.7606742336043	912.8956107727571	956.342244641742	999.3987429826055	1040.3632729373937	1077.8145282259097	1111.4533088789835	1141.2609415052018	1167.2187527131516	1189.5047304665595	1209.0835081497103	1227.1163805020299	1244.7646422629434	1262.6104155498922	1278.9191319923857	1291.3770505979485	1297.6704303741062	1292.9426107983568	1262.165253228091	1187.767099490673	1052.176891413466	850.6734640814711	629.9360256102408	449.4938773729651	368.8763207428334
-826.0390140345787	-779.5103035484867	-732.2226858167888	-683.4172535938793	-632.3350996341524	-578.5964913537645	-523.3383948159207	-468.07695074558825	-414.328299867735	-363.20350822328334	-314.1933431169772	-266.383497169516	-218.85966300159905	-170.86069686209402	-122.2381095125424	-72.99657534265404	-23.14076874213879	27.27407738889288	77.99049610872817	128.70046196525374	179.0959495063562	228.86329564446186	277.6662867501556	325.16307155856214	371.011798804806	415.10726630698014	458.29086821505103	501.6406477619536	546.2346481806226	592.7078490833746	639.9229756000528	686.2996892398816	730.2576515120855	770.7787145889965	809.093493295377	846.9947931190957	886.2754195480219	928.1346413006684	971.3975800181217	1014.2958205721122	1055.0609478343695	1092.2261997821925	1125.531426815155	1155.0181324384007	1180.7278201570716	1202.8759809784383	1222.3740559182766	1240.3074734944921	1257.761662224988	1275.267424966969	1291.137061934841	1303.1282476823094	1308.9986567630804	1303.9194573316436	1272.7157919456247	1197.6262967634334	1060.88960794348	857.6995813077333	635.0709513324022	452.97367215725524	371.37769792206063
-796.9438089923812	-750.5541261049705	-703.4529657488098	-654.9288504551488	-604.2703027552376	-551.1231782485684	-496.56266480760155	-442.02128337303975	-388.93155488558585	-338.33863931113507	-289.7382527163532	-242.23875019309878	-194.9484868332303	-147.13170470727948	-98.67619380047167	-49.625631076705254	-0.02369349987881028	50.04711135068792	100.34895343399026	150.60517209360236	200.5391066730983	249.86130772000826	298.23117059768623	345.2953018734424	390.70030811458685	434.337957941862	477.0806681897402	520.0460177461262	564.3515854989247	610.6515175954745	657.7462292208526	703.9727028195698	747.667920836137	787.7605954347825	825.5463576586047	862.9125682704184	901.7465880330392	943.3140620403248	986.3937727103045	1029.1427867920502	1069.7181710346324	1106.6018994836072	1139.575575370461	1168.7457092231646	1194.2188115696881	1216.2497977213136	1235.6872021225668	1253.5279640012864	1270.76902258531	1287.8837539847887	1303.2512818391294	1314.7271666700508	1320.1669689992732	1314.786501360317	1283.2425843339088	1207.5522905125765	1069.7326924888484	864.8698006700704	640.3253767228613	456.5301201286588	373.91473036890005
-768.1639040057946	-721.8572156257665	-674.8909328673514	-626.605461352162	-576.3412067018114	-523.772582706555	-469.91003583121744	-416.0980207092654	-363.6809919741659	-313.6343300325944	-265.45711838405987	-218.27936630127988	-171.23108305697198	-123.60125813147035	-75.31480183557602	-26.455604687706625	22.892442793720182	72.61882716307706	122.50654326589785	172.31196302050682	221.79145834522816	270.68090474553225	318.6341920754735	365.28471377625294	410.2658632890712	453.4653352981568	495.7880294598495	538.393146673517	582.439887838527	628.6018808553976	675.6104616292495	721.7113930663535	765.1504380729809	804.7979531930263	842.0226695208785	878.8179117885497	917.1770047280523	958.4405087875444	1001.3379272797667	1043.945999233606	1084.3414636779482	1120.950420857517	1153.5964158803813	1182.452355070448	1207.6911447516222	1229.6074380830005	1248.9828755644355	1266.7208445309707	1283.724732317649	1300.4092089303326	1315.234075058161	1326.1704140610914	1331.1893092990824	1325.561609400908	1293.7572240706095	1217.5458282810437	1078.6970970050681	872.1706862165709	645.6861758935659	460.1531270150987	376.48110056021403
-739.6522390170373	-693.3888478627476	-646.520696058108	-598.4430229527684	-548.5510678963786	-496.54983368460995	-443.38337689721783	-390.3055175599786	-338.5700756986692	-289.0803047504404	-241.33719179794048	-194.4911573351922	-147.69262185621835	-100.2543947738877	-52.138841176453596	-3.470715071015559	45.62522953532696	95.00999727183189	144.48762731318675	193.8479174704364	242.8806655546259	291.34732765188016	338.895992948644	385.14640890644284	429.7183229868015	472.4951234698398	514.4147619100553	556.6788306805405	600.4889221543873	646.5379239212828	693.4839044372917	739.4762273750731	782.6642564072869	821.8568780319647	858.5010700486312	894.7033330821832	932.5701677575178	973.5225399556845	1016.2392765823429	1058.713669799305	1098.9390117683824	1135.2824768304702	1167.6067680427948	1196.1484706416652	1221.1441698633907	1242.9266879029137	1262.2137947897047	1279.8194975118688	1296.5578030575098	1312.7891797169557	1327.059940989432	1337.4628616763887	1342.0907165792746	1336.2715778950032	1304.274707402347	1227.604664275542	1087.7660076888249	879.5797341674353	651.1325896406313	463.8277573886752	379.0684206918286
-711.3617539683306	-665.1182985677906	-618.3263642067783	-570.4374719248216	-520.903142761448	-469.4600601396224	-416.98555701605585	-364.64212873089673	-313.5922706242931	-264.6662878274554	-217.36572463584167	-170.8599351359721	-124.31827341436706	-77.07615227375601	-29.133219381705878	19.344818878007178	68.19225612160702	117.24139412272083	166.3165672845895	215.24011816785725	263.8343893331684	311.8858173698951	359.037214982321	404.89548890345793	449.06754586631746	491.4330475508839	532.9626754250316	574.899865903608	618.4880554014602	664.4386318512658	711.3347892570245	757.2276731405661	800.1684290237212	838.9034601198324	874.9602004082932	910.5613415600102	947.9295752458892	988.5687139581001	1031.107053473865	1073.4540103916695	1113.5190013099984	1149.608780329013	1181.6194515555767	1209.8444565982288	1234.5772370655084	1256.185333020466	1275.332678344195	1292.7573053723029	1309.1972464403939	1324.96905625801	1338.7033790304372	1348.6093813368977	1352.8962297566134	1346.943203284186	1314.8100305757396	1237.726552702777	1096.922610736803	887.0744407428625	656.6438587601717	467.539075821488	381.66830295956925
-683.2453888018925	-637.014843492768	-590.2920461990566	-542.5847449361711	-493.4006877195246	-442.5083910284777	-390.7194451981811	-339.106209027733	-288.74104131623164	-240.38200362641842	-193.52996857560655	-147.37151154475237	-101.09320791481224	-54.05156827029644	-6.282844009930994	42.00677826400417	90.61111194922907	139.33379016151542	188.01772488884183	236.51564783723848	284.68029071273565	332.32161483042336	379.0784999416308	424.5470554067472	468.3233905861612	510.28483263526414	551.4335798894548	593.0530484791341	636.4266545347031	682.2829897034853	729.1313477004959	774.9261977576728	817.6220091069537	855.9037896248661	891.3787017662974	926.3844466307239	963.2587253176227	1003.5875892081486	1045.9504908101678	1088.1752329132241	1128.0896183068617	1163.9400442796932	1195.647286116605	1223.5507136015528	1247.989696518491	1269.3611592750708	1288.2922447737283	1305.4676505405957	1321.572074101805	1336.89422846685	1350.1388885786723	1359.6148448635768	1363.6308877478655	1357.6032820100427	1325.3781898374066	1247.9092477694555	1106.1500923456883	894.632302163053	662.199224048302	471.27214688563754	384.2723595592618
-655.256083459944	-609.0477583895557	-562.4018509206402	-514.8807786546694	-466.046959193116	-415.69995530806426	-364.5879104540457	-313.69611325620355	-264.0098523396811	-216.2171765101109	-169.81717529508092	-124.01169840266842	-78.00259554095072	-31.165680402732622	16.427377380270457	64.53094419161548	112.89938641485938	161.30795783398486	209.61546183467703	257.70158920304686	305.44603072520516	352.6799609643088	399.04048959169745	444.116210055757	487.49571580487293	529.0562038169539	569.8292851879991	611.1351745435308	654.2940865090711	700.049982536078	746.8418113797522	792.5322686212311	834.9840498416512	872.823956715301	907.7352152890743	942.1651577030163	978.5611160971728	1018.5877241191854	1060.7788214470834	1102.8855492664918	1142.659048763036	1178.2869816090572	1209.7030914237564	1237.2776423130495	1261.3808983828526	1282.4319525061414	1301.0452126241241	1317.8839154450698	1333.6112976772454	1348.5100862568283	1361.3409690316323	1370.4841240773806	1374.3197294697957	1368.278610514157	1335.9941814339663	1258.150503682283	1115.4316387121655	902.2308146482061	667.7779263011367	475.0120351532235	386.8722026867319
-627.3467778847058	-581.1863190100298	-534.6398872572265	-487.32150974816903	-438.84521360473	-389.03988193527033	-338.59382179410204	-288.41019622202464	-239.39216825983837	-192.16153084131446	-146.21459647211051	-100.7663075508557	-55.03160647617918	-8.403526310288157	39.01253723029785	86.93309776548122	135.07466891516435	183.1846695858983	231.13413983082856	278.8250249897494	326.1592704024549	372.9860967023955	418.94382569764514	463.61805448993425	506.59438018099297	547.7528861899266	588.1516012053393	629.1430402332107	672.07971827952	717.7185954071804	764.4344119068396	810.0063531260794	852.2136044124816	889.6300515593722	924.0083821430553	957.8959841855796	993.8402457089936	1033.5776771045662	1075.6012782404446	1117.5931713539958	1157.2354786825858	1192.6603052436517	1223.7996871749065	1251.0356433941315	1274.7501928191093	1295.375498553091	1313.544300441204	1329.9394825140473	1345.243928802218	1359.7620195412985	1372.284119786812	1381.2220907992662	1384.9877938391687	1378.9959852381137	1346.6730016120384	1268.4480746479658	1124.7504360329192	909.847474418521	673.3592063147905	478.7438051963459	389.45944453780515
-599.4704120183958	-553.3998011060625	-506.99026409451005	-459.9028748845195	-411.79870737687173	-362.5332998669815	-312.7400482287994	-263.2468127309097	-214.88145364189702	-168.20479098280796	-122.70948378453855	-77.62115083044709	-32.165410903891924	14.249856367815774	61.48772798155302	109.22902009024395	157.15454884681265	204.98469786302732	252.5981205860321	299.9130379218152	346.8476707763648	393.26526297552954	438.8091500246001	483.0676903487278	525.6292423730636	566.3806048481574	606.4023378261516	647.0734416845878	689.7729168010069	735.267813374931	781.8773808938059	827.3089186670579	869.2697260041139	906.2881643253163	940.1768434946728	973.5694354871066	1009.0996122775414	1048.5660065776483	1090.4270940460858	1132.3063110782598	1171.827094069576	1207.070728110025	1237.9498930679338	1264.8351175062137	1288.0969299877765	1308.1695832553328	1325.742226770789	1341.5677341758517	1356.398979112226	1370.5954182336145	1382.9428402417068	1391.8336168501903	1395.6601197727505	1389.7822026234985	1357.4296466182413	1278.79971487321	1134.0896705046353	917.4597776941981	678.9223048853783	482.45252158710497	392.02569730830754
-571.5799258032357	-525.6574804295307	-479.4370903181892	-432.6208107315743	-384.91069693204963	-336.18533806008685	-287.0294587685911	-238.20431758857583	-190.47117305105462	-144.33668129737387	-99.28908891021166	-54.56204008257885	-9.389179007486455	36.80942999235475	83.86804207543454	131.43449227054293	179.15661560646984	226.72881511114034	274.03176580902027	320.99271072371033	367.53889287881157	413.54270071455414	458.65710433768567	502.48021927158345	544.6101610396244	584.945084885619	624.5833049351099	664.9231750340739	707.3630490284866	752.676621497466	799.1389499526965	844.4004326390042	886.111467801215	922.7643851813681	956.2192405103569	989.1780210162888	1024.3427139272699	1063.5612709517866	1105.265501719839	1147.0331803418073	1186.4420809280705	1221.5289631347225	1252.1665288007136	1278.6864653107077	1301.4204600493688	1320.7919924522803	1337.5917101586997	1352.7020528588048	1367.0054602427717	1380.9556722471289	1393.2916297938118	1402.3235740511084	1406.3617461873052	1400.6640591118955	1368.2791126991938	1289.2031785647212	1143.432528323998	925.0452206954362	684.4464628090141	486.1232488976003	394.5625731940643
-543.6282591814432	-497.92863273230716	-451.964474813958	-405.4712539571829	-358.1844386927687	-310.0011254714718	-261.4649224239265	-213.28106560073635	-166.1547910525051	-120.54692614779114	-75.94066352697298	-31.574787148383848	13.311919029642919	59.29015692410755	106.16857195334424	153.56529541102066	201.09845859080448	248.43779377600885	295.4594372085286	342.09112611990395	388.26059774167527	433.8436508503154	478.50833040202815	521.8707428979501	563.5469948392174	603.4520513962866	642.6963124168907	682.6890364180829	724.8394819169162	769.9240048329239	816.1873506955595	861.2413624367581	902.6978829884537	939.024804295764	972.1142143565407	1004.7142501818194	1039.573048782635	1078.5720286403377	1120.1257341175383	1161.7819910471621	1201.088625262134	1236.0457232442923	1266.4624140711235	1292.6000874690271	1314.720133164402	1333.2205119833468	1349.0454691507573	1363.2758209912295	1376.992383829358	1390.7881714951955	1403.3049878406225	1412.696834222978	1417.1177119995991	1411.6683511448898	1379.2363961015153	1299.6562199292061	1152.7621956876928	932.5812996424356	689.9109208818129	489.7410516999323	397.0616843909015
-515.5850084122534	-470.19319254392	-424.5617619003116	-378.45110170615294	-331.6215971861692	-283.98371026538376	-236.04820967001382	-188.4759408265754	-141.92774916158425	-96.82785680253404	-52.653992680828985	-8.64726242885105	35.951228321017666	81.70590862600524	128.40334630177975	175.63564385361929	222.99490378680196	270.12772236919875	316.8986709190527	363.2268145171996	409.0312182444755	454.1849233784856	498.3768759839135	541.2499983222123	582.4472126548347	621.906119988491	660.7430363109179	700.3689563551098	742.1948748540609	786.9955808730101	833.0010408061763	877.8050153800236	919.0012653210164	955.0461736484499	987.8466125529465	1020.1720765179606	1054.7920600269458	1093.6036121507273	1135.014000309611	1176.5580465112746	1215.7705727633943	1250.6237969580914	1280.8395205252607	1306.57694077924	1327.9952550343685	1345.4520205261924	1360.0982341750916	1373.283252822656	1386.3564333104737	1400.095696333706	1412.9932180018072	1422.9697382778065	1427.9459971247309	1422.8084112031079	1390.3061039634608	1310.1538755538134	1162.0665261221886	940.0534716771965	695.3025916697961	493.29638141153333	399.51733621395374
-487.48639502295543	-442.47372950450557	-397.23923762693227	-351.5610930311119	-305.21746935792106	-258.12781743550494	-210.77669684108415	-163.78994433914795	-117.79339669418573	-73.18223215284777	-29.428994890428623	14.224429435616447	58.53615516783189	104.06619296959725	150.58213878763155	197.65348488948868	244.84972354272261	291.79595366546215	338.3397007781357	384.38409705174683	429.8322746572988	474.5496045540496	518.250412854275	560.6112644585062	601.3087242672729	640.3074683279909	678.7246172756131	717.965402891978	759.4350569589229	803.9034968437063	849.5993822552674	894.1160584879659	935.0468708361617	970.8478924662113	1003.4261080324605	1035.551230061252	1069.9929710789293	1108.6484503666538	1149.92441422486	1191.3550157088011	1230.4744078737301	1265.2342751667172	1295.2564276021	1320.580206586032	1341.2449535246674	1357.5597681114602	1370.9127831890667	1382.9618898874432	1395.3649793365453	1409.1105888887012	1422.5098407857263	1433.2045034918087	1438.8363454711355	1434.0437159233393	1401.4512869898294	1320.68031154746	1171.352042473086	947.4790376289196	700.6390748186102	496.8012368311649	401.93460645559117
-459.3852968578497	-414.8034720318499	-370.01242347629744	-324.80292746163974	-278.96576025832394	-232.4260911828743	-185.64666173612184	-139.22460646497436	-93.75705991633961	-49.615417995667876	-6.2681220425790665	37.04212524476449	81.07262116820034	126.37942692859009	172.71365932289075	219.62519904708319	266.66392679714824	313.4351565053501	359.7659350490855	405.53874254203424	450.63605909787617	494.9123496968227	538.1100187852104	579.9434556759078	620.1270496817826	658.6551645949052	696.6420621241502	735.4819784575949	776.5691497833159	820.6665324045649	866.011963085291	910.2119987046179	950.8731961416692	986.4600217875466	1018.8685800812622	1050.8528849738063	1085.1669504161691	1123.6957462658877	1164.8480660066837	1206.1636590288267	1245.182274722585	1279.8403243535795	1309.6608666888394	1334.5636223707454	1354.4683120416773	1369.6360976080434	1381.6939060323566	1392.610105541158	1404.3530643609872	1418.1225817287623	1432.044180922914	1443.474816232252	1449.7714419455835	1445.3202779814173	1412.6246067770578	1331.216976399508	1180.629934915771	954.883259248608	705.9456417438093	500.2730036029219	404.3212660274933
-431.33459176124063	-387.2156485437427	-342.89684093088806	-298.17830452731977	-252.86017493768122	-206.87117570853414	-160.6543821541149	-114.78145753057844	-69.82406509407971	-26.132780127933117	16.826173975909185	59.80766179833564	103.56654792023453	148.65402747668708	194.80661781954527	241.55716685485388	288.4385224886576	335.03799972941084	381.16078199520655	426.6665198065472	471.41486368393527	515.2478141266172	557.936771548814	599.2354863434906	638.8977089036118	676.9482769693491	714.4963776696992	752.9222854808656	793.6062748790515	837.3034672151363	882.2683713387025	926.1303429740093	966.5187378453157	1001.9126226509514	1034.1899079855289	1066.0782154177325	1100.3051665162461	1138.7347028261963	1179.7760457984793	1220.9747368604344	1259.8763174394005	1294.4051110020857	1324.0005691726744	1348.48092561472	1367.6644139917748	1381.7733518848313	1392.6463925446337	1402.5262731393661	1413.655730837211	1427.4214074224683	1441.785563143904	1453.8543628664015	1460.7339714548432	1456.5841100531734	1423.7787249215812	1341.7453185993159	1189.9113936256285	962.2913982872634	711.2475638609465	503.7290673708984	406.6850858413395
-403.3871575774285	-359.74348745796993	-315.9080114731812	-271.68892375773214	-226.89441844629255	-181.45571521352318	-135.79613589404767	-90.46202786248051	-45.99973849343627	-2.7396843465789793	39.85144127822896	82.52287589607569	126.02385702204917	170.89841158759467	216.86972418958626	263.4557688412551	310.1745195558323	356.59715217819536	402.50764987980654	447.74319766377437	492.1409805332071	535.5306531632486	577.7117489171833	618.4762708303309	657.6162219380108	695.1858736314416	732.2885707254339	770.2899263906979	810.555553797943	853.8330809349724	898.3981950579598	941.9085982401734	982.0219925548809	1017.2357560949238	1049.4059710314402	1081.228395555143	1115.3987878567436	1153.7545230253502	1194.6994437436458	1235.7790095927096	1274.5386801536206	1308.8918015956451	1338.2232664408025	1362.285853799298	1380.832342781338	1394.0638738107164	1403.975032565573	1413.0087660376357	1423.6080212186316	1437.2967985384	1451.9233121792306	1464.4168297615254	1471.706618905685	1467.7812248144403	1434.8663030198363	1352.2467866362463	1199.2076087780442	969.7287164958883	716.5701125855759	507.18681377918875	409.03383680880927
-375.5958721507167	-332.42021719232025	-289.06145658565674	-245.33648468245912	-201.06219583446034	-156.17235389888276	-111.06820075490711	-66.26784778720351	-22.289406380442124	20.558503551456546	62.80522797757063	105.18960433772806	148.45047007175654	193.120996235017	238.9116883450024	285.32738553473865	331.8729269372518	378.1052826922525	423.78994696619094	468.74454493220173	512.78670176342	555.7355221265299	597.4160286624135	637.6547235055025	676.2781087902281	713.3670227612984	750.0196481045252	787.5885036159973	827.4261080918027	870.2741532236237	914.4310222855188	957.5842714471405	997.4214568781417	1032.4594831579602	1064.532648505174	1096.3045995481475	1130.4389829152437	1168.7444098411167	1209.6093499855797	1250.5672376147354	1289.151506994687	1323.2635626176661	1352.2766898804189	1375.93214440582	1393.9711818167439	1406.600006254589	1415.8846159348466	1424.3559575915324	1434.5449779586606	1448.038487645137	1462.6467527594275	1475.2359032848892	1482.6720692048775	1478.8576349410496	1445.8400026682584	1362.7028289996583	1208.529770548403	977.2204756254845	721.9385593332505	510.6636284718874	411.3752898415816
-348.01361332540836	-305.2790661645825	-262.3726977507948	-219.1226868310836	-175.35721215248697	-131.01373596565438	-86.4668545356803	-42.200447631270315	1.3016049788699036	43.75641776923549	85.68508218712455	127.8096839230361	170.85230866746898	215.33019839265816	260.94122019778246	307.17839746375665	353.53475357149546	399.55506011213106	444.99108151766495	489.64633043031586	533.3243194923027	575.8370763362741	617.0306885565999	656.7597587380794	694.8788894655121	731.4907925390364	767.6906166201452	804.8216195856699	844.2270593124422	886.6454637406412	930.3964410638356	973.1948695389418	1012.7556274228763	1047.6138648785568	1079.585819692908	1111.3080015588564	1145.4169201693278	1183.6935662512653	1224.496854667679	1265.3301813155958	1303.6969420920423	1337.4835605515561	1366.10857087872	1389.373534915627	1407.0800145043693	1419.4740920853399	1428.5799324921277	1436.8662211566225	1446.8016435107113	1459.9362073112586	1474.1452096150283	1486.3852698037592	1493.6130072591902	1489.7593531088326	1456.6524854632835	1373.0948941789127	1217.8890691120898	984.7919374270541	727.378175519524	514.1768970930885	413.71721585133605
-320.6932589458039	-278.3532627925426	-235.8572564510725	-193.04922973318523	-149.77317245067212	-105.97250561487675	-61.98837503535158	-18.26135772120127	24.767969318469508	66.84869250982234	108.48855202008352	150.38495145174568	193.23529440730124	237.53443503422466	282.9670296599175	329.01518515676315	375.16100839714505	420.9391532783821	466.0944617975364	510.424322976605	553.7261258375858	595.8099711122968	636.5368063718399	675.780290897138	713.4140839691134	749.5562511447739	785.3024830854663	821.992876728623	860.9675290116751	902.9657921455772	946.324039435368	988.7778994596098	1028.0630007968637	1062.728962295212	1094.5813638808218	1126.2397757493816	1160.323768096579	1198.591195233565	1239.3530479333422	1280.0586010843751	1318.1571295751294	1351.514961880725	1379.6666408229032	1402.5637628100603	1420.1579242505923	1432.778474171861	1442.265772077091	1450.8379300884733	1460.7130603281973	1473.2796901053457	1486.6080074765673	1497.9386156854032	1504.5121179753933	1500.4323919936226	1467.256413001348	1383.4044306633702	1227.2966946444906	992.4683636515995	732.9142325599503	517.7440052868867	416.0673857497521
-293.6876868562078	-251.6760354939901	-209.5306541689707	-167.11781291834765	-124.30378177931917	-81.0413070475922	-37.62904005290888	5.547891616479841	48.10436037232305	89.82996197627834	131.21318558963708	172.9172437235993	215.6053488893648	259.7421231334198	304.9978266433955	350.84412914220945	396.75270035277913	442.2502310315538	487.08349606910974	531.0542913895549	573.9644129169973	615.6288617744102	655.9154598802282	694.7052343517514	731.8792123062797	767.5624667586264	802.8562543136597	839.1058774737616	877.6566387413131	919.2539180979816	962.2434054425718	1004.3708681531746	1043.3820736078806	1077.8348364464211	1109.5351603550926	1141.1010962818327	1175.1506951745787	1213.426499765784	1254.1690199259658	1294.743257310157	1332.5142135733904	1365.3209330885802	1392.898631100164	1415.456565570461	1433.2039944617893	1446.6054953830424	1457.1469245294086	1466.5694577426507	1476.614270864531	1488.3586685959774	1500.2244710745779	1509.9696272970864	1515.3520862602552	1510.822764271251	1477.604446878887	1393.6128869423912	1236.7638373209898	1000.2750160501225	738.5720018700827	521.3823386973761	418.4335704485088
-267.04977490092	-225.2806126867111	-183.40841238696655	-141.3301359161506	-98.94274518872768	-56.212784464839395	-13.385127387336574	29.225770055252667	71.30545187440018	112.69486037166793	153.856531008978	195.40839753834277	237.96839371177427	281.9616796639499	327.0423210602075	372.67160994854964	418.31083837697946	463.480962212197	507.94159259569267	551.5120044876537	594.0114728482677	635.2684036424295	675.147726853862	713.5235034709959	750.2697944822612	785.5085075607124	820.3529371178985	856.1642242499933	894.3035100531696	935.5286212574066	978.184127127904	1020.0112825636687	1058.7513424637064	1092.9615483706823	1124.4630884018993	1155.8931373183211	1189.8888698809096	1228.1886828256916	1268.9358607889487	1309.374910382026	1346.7503382162686	1378.8646406585306	1405.752273097699	1428.00568067817	1446.2173085443383	1461.0474985877759	1473.428179688754	1484.3591774747217	1494.8403175731257	1505.462875351734	1515.1839251395945	1522.5519910060762	1526.115597020546	1520.8764826175495	1487.6492486923369	1403.7017115053359	1246.3016873169727	1008.2371563736255	744.3767548654746	525.109282968651	420.82354085928563
-240.81483931736017	-199.18917992571735	-157.5008579374287	-115.6872107558483	-73.68557578433035	-31.481516345823977	10.746500558341605	52.77178200724218	94.36763507995349	135.4386258796626	176.41435660600146	217.85568848271348	260.32348273354177	304.1935406303993	349.10142363787713	394.497633268736	439.8326710357364	484.62386282134935	528.655831986887	571.7800262633718	613.8478933818259	654.7108298942658	694.2200276366818	732.2266272660594	768.5817694393832	803.392918305126	837.7928319777147	873.1705920630639	910.9152801670879	951.8043379408722	994.1686472161825	1035.7274498699562	1074.1999877791297	1108.1323765156685	1139.378226431655	1170.618021574202	1204.5322459904198	1242.8687242072385	1283.6446426708549	1323.9445283072832	1360.852908042538	1392.1251786064063	1418.2002159437652	1440.1877658032636	1459.1975739335512	1476.150335353671	1491.2105421642377	1504.3536357362598	1515.555057440746	1524.733023281165	1531.576847790828	1535.7186201355073	1536.7904294809744	1530.5633431145257	1497.3643408095525	1413.6593804609718	1255.9144199636985	1016.3671314242754	750.34204379575	528.9354002427964	423.2434439300886
-214.94794991541067	-173.3797513149124	-131.79753905228046	-90.18729946538106	-48.53501889208055	-6.849818282408147	34.76664296495498	76.18957083916472	117.29417132937695	158.0589126063712	198.8753115674211	240.23814729142413	282.6421988572775	326.40621816087145	371.14484836606744	416.2967054537199	461.30040540468303	505.67083750200135	549.2279842374802	591.8681014051148	633.4874447989004	673.9686851402199	713.1401528600077	750.8165933165853	786.8127518682745	821.2121500418729	855.1734140380811	890.1239462260764	927.4911489750349	968.0781310952735	1010.1908271616672	1051.5108781902316	1089.7199251969816	1123.3434689657586	1154.2824493517082	1185.2816659778036	1219.085918467017	1257.4647109690989	1298.286365740912	1338.443909566098	1374.8303692282977	1405.1453510777217	1430.3147797308561	1452.0711593707558	1472.1469941804755	1491.77389204321	1510.179875642709	1526.0920713628625	1538.2376055875588	1545.713746652695	1549.0983307021938	1549.339335831987	1547.3847401380053	1539.9482754688822	1506.8066886840616	1423.502480395691	1265.5781512159172	1024.6256282088953	756.4345442468107	532.8439586538575	425.6929307542293
-189.3966148980675	-147.8192980954202	-106.28280931333101	-64.82797657235794	-23.49562789305907	17.678059855384408	58.67551440929874	99.48381465638707	140.09003948435247	180.5539786385145	221.22626529465794	262.530243486184	304.88925724649397	348.56024341435244	393.1345100499789	438.0369580189557	482.692488186866	526.6136380576348	569.6634916885582	611.7927697752743	652.9521930134215	693.0620918486939	731.9212357270073	769.2980038443333	804.9607753966433	838.9621303949377	872.4914521103335	907.0223246289762	944.0283320370114	984.3427203249772	1026.2373831009813	1067.3438758775242	1105.2937541671063	1138.5841912145095	1169.1748311936442	1199.8909360107025	1233.5577675718766	1271.9765069861307	1312.852012173517	1352.865060256859	1388.6964283589807	1417.983889750415	1442.1932022925287	1463.7471199943973	1485.0683968650958	1507.7315637175968	1529.9182585804585	1548.961896286137	1562.195891667086	1567.8006600747203	1567.3446189362871	1563.2431861979933	1557.9117798060445	1549.1199927934983	1516.0541185408124	1433.254625515295	1275.2619821842552	1032.960418785475	762.6092126386303	536.8114028338708	428.1700284613463
-164.10834246833016	-122.47479150836834	-80.94102230239328	-39.60681660439171	1.4280438316496022	42.097868197526445	82.47332946816465	122.6591915642726	162.76021840655864	202.92208206281003	243.45408718912955	284.7064465886991	327.0293730647002	370.61614754982526	415.0323234948085	459.6865224798947	503.98736608532863	547.4440162917282	589.9677966812039	631.5705712362393	672.2642039393177	712.011172488086	750.5764094408452	787.6754610710599	823.0238736521943	856.6387869883035	889.743715005805	923.8637651617063	960.5240449130154	1000.5908252343473	1042.2950311707452	1083.2087512848611	1120.904074139345	1153.8439087554766	1184.0544459890455	1214.4526971544713	1247.955673566172	1286.4039761331903	1327.3325641430636	1367.1999864779523	1402.4647920200175	1430.6995263024219	1453.9327214623374	1475.3069062879372	1497.964609567394	1523.8367454380323	1550.0077694337724	1572.3505224376868	1586.7378453328456	1590.389378155635	1585.9119575557006	1577.2592193360013	1568.3847992994968	1558.1672082012522	1525.184456604751	1442.9394300255826	1284.935013979336	1041.3192752120026	768.8210053911805	540.8141774148722	430.6727641810781
-139.03064082919454	-97.31320279488068	-55.75653160127648	-14.521394089091523	26.231442900964588	66.40535687399424	106.1603027183479	145.72037966818806	185.30968695767726	225.1614809659785	265.54564665225695	306.7412261206785	349.02726147540875	392.53446172627577	436.8002035057567	481.2135303519908	525.1634858031175	568.1537240077633	610.1463415565038	651.2180456504015	691.4455434905191	730.8360495267974	769.1188072046888	805.9535672185247	841.0000802626355	874.2380474459553	906.9269715358308	940.6463057142115	976.9755031630469	1016.81516542775	1058.3504875075828	1099.087812765272	1136.5334845635427	1169.1119870822167	1198.9203677694975	1228.973814890685	1262.2875167110783	1300.7469822851356	1341.7190038239482	1381.4406943277666	1416.1491667968407	1443.3509924116809	1465.6305750738381	1486.841776865126	1510.8384598673547	1539.9028322657193	1570.03048665894	1595.645361749119	1611.1713962383585	1612.8755155038361	1604.3965916230288	1591.2164833484885	1578.8170494327676	1567.1786348050227	1534.275529100826	1452.5805081323547	1294.5663477117853	1049.649969546467	775.0248789244351	544.828727028898	433.19916504306315
-114.11101818365916	-72.30150319608387	-30.713690791792565	10.43071644593083	50.910015933802356	90.59627601476141	129.7366487366411	168.6720570734977	207.74342399938777	247.27043343473824	287.4878130854586	328.609051603829	370.8476376421294	414.2757171026877	458.40006488802135	502.5861131506959	546.1992940432766	588.7345130092193	630.2045686555413	670.7517328801505	710.5182775809546	749.5568454332272	787.5615622217035	824.1369245084851	858.8874288556725	891.7558393918762	924.0379905117447	957.3679841764351	993.379922347105	1033.0084605095496	1074.3904682481148	1114.963368671784	1152.164584889541	1184.3777916882855	1213.7716705665837	1243.4611547009174	1276.5611772677692	1315.0053893168224	1356.0023133905656	1395.5791899046885	1429.7632592748812	1455.997019756127	1477.384000960586	1498.4429903397127	1523.6927753449597	1555.7432192618596	1589.5684887122477	1618.2338261520383	1634.8044740371442	1634.6546867277173	1622.3947662008648	1604.944026337931	1589.2217810202617	1576.2429857176883	1543.4051622539841	1462.2014740414102	1304.1250844922274	1057.9002738468566	781.1757896583658	548.8314963079839	435.7472581769397
-89.29698273472265	-47.406663953104534	-5.79685345575346	35.251940473063506	75.45920954907935	114.66637574980169	153.2025820998368	191.51890188556578	230.06640839336956	269.2471975558076	309.267455890153	350.28439255985745	392.4552167283724	435.80044483804465	479.7938224468007	523.772402391462	567.0732375088504	609.1781350995756	650.1479203194003	690.1881727878758	729.5044721245528	768.1936826757749	805.9178076950548	842.2301351626983	876.683953059011	909.1880904500497	941.0735407448802	974.0268384383206	1009.734518025188	1049.1634300841113	1090.4016895289624	1130.8177273574252	1167.7799745671819	1199.6306880672382	1228.607428411887	1257.921582066742	1290.7845354974183	1329.1790611031074	1370.1734750173105	1409.6074793071055	1443.3207760395703	1468.6963400136979	1489.2902369561357	1510.2018053254467	1536.5303835801926	1571.1713014876545	1608.2038540499834	1639.5033275780493	1656.945008382721	1655.1225064356736	1639.5027263518016	1618.270896406805	1599.612244876384	1585.4489740521265	1552.651182289172	1471.8259419585497	1313.5803254312864	1066.0179601711604	787.2286940129454	552.7989298841662	438.3150707123462
-64.53604268538088	-22.595656307066577	19.009626825031553	59.944703464697355	99.87447036571469	138.61140620909123	176.5583173847303	214.265592209759	252.28361900130446	291.0900314159072	330.87144446776097	371.7417185104729	413.8147138976499	457.0691760913326	500.9433909872947	544.7405295897431	587.7637629028851	629.4763420823136	669.981838889167	709.5439052359691	748.4261930352441	786.7666837228414	824.20067682791	860.2378014029243	894.3876865003584	926.5307282444604	958.0303910465731	990.6209063898131	1026.0365057572963	1065.272793755801	1106.3708674867491	1146.6331971752243	1183.3622530463097	1214.8600417126327	1243.4267153369926	1272.3619624697346	1304.9654716612013	1343.2678615188488	1384.2234708785793	1423.5175686334053	1456.8354236763407	1481.5076848623303	1501.4465208940428	1522.2094804360786	1549.354112153037	1586.0004740043075	1625.5186611284362	1658.8412779587586	1676.9009289286103	1673.674589236101	1655.316717138434	1631.0261416575872	1610.0016918155397	1594.8853129212168	1562.0914154313386	1481.477526089573	1322.9011716395883	1073.950800577367	793.138548408147	556.707472389481	440.90062977892137
-39.77570623863336	2.1645485009024483	43.72139646874965	84.51143089321968	124.15124500262397	162.4271175226029	199.80406916811327	236.91680615144074	274.4000346848711	312.7971931017547	352.2866482197002	392.95549897738135	434.89084431347123	478.0424420215346	521.8106853147009	565.4586262609906	608.2493169284242	649.6208857609123	689.7117667059242	728.8354700868193	767.3055062269568	805.2959710428255	842.4233028234337	878.1645254509193	911.9966628074204	943.7796803990915	974.9053102281562	1007.1482259208549	1042.283101103428	1081.329271128983	1122.2847182580954	1162.392086478209	1198.894019776766	1230.0552181180228	1258.228605373484	1286.7891613914676	1319.1118660202912	1357.2716544389025	1398.1432831487655	1437.3014639819744	1470.320908770623	1494.4897859799612	1513.9500906078629	1534.5572742853578	1562.166788643475	1600.044131873019	1641.094988403892	1675.6350892257706	1693.9801653283307	1689.7065497373933	1669.4329836233542	1643.0388101927542	1620.4033726521334	1604.6407154378373	1571.8036879054293	1491.1798406402793	1332.0567242277566	1081.6465671234646	798.8603092639426	560.5335684559644	443.5019625063032
-14.963481597475948	26.906979229678605	68.35410189359156	108.9545482310213	148.28498007872622	186.10925982031293	222.94005202678085	259.47722181597777	296.42063430575126	334.36694070007064	373.49993654739166	413.9002034822919	455.64832313934846	498.6807737876364	542.3576202342192	585.8948239206582	628.508346288514	669.6035179388527	709.343146110758	748.079407202818	786.164477613621	823.8016671041282	860.5988188847932	896.0149095284429	929.508915607904	960.9308745379275	991.6950671009647	1023.6068349213913	1058.471519623583	1097.325581808023	1138.1299579796241	1178.076703619408	1214.3578742083946	1245.2055827769661	1273.0121725529452	1301.2100443135162	1333.231598835863	1371.1903037381255	1411.9238940022656	1450.951171451201	1483.7909379078492	1507.7013750445274	1526.898183931151	1547.3364454870339	1574.9712406314902	1613.1156701549924	1654.5149143326403	1689.272173310691	1707.490647235402	1702.614002547947	1681.4477708691572	1654.1379501147826	1630.8305382005708	1614.8038947148661	1581.8658259363922	1500.9564998164692	1341.0160843064166	1089.0530318674423	804.3489330003051	564.2536627156521	446.1170960241303
9.93805418968898	51.65517796549325	92.9188479960293	133.27561053602895	172.272011840224	209.65402442984487	245.96532589211643	281.94902008076224	318.3482108495059	355.79824338279775	394.5034281879959	434.5603171031857	476.06546196645195	518.9595954498479	562.5601735612993	606.0288331427	648.5272110359437	689.4195830573664	728.8807809210716	767.2882753156056	805.0195369295138	842.2987841332309	878.737226024747	913.7928193839399	946.9235209906889	977.9817030685444	1008.3973996157495	1039.9950600742197	1074.59913388587	1113.2554937964378	1153.8957057669481	1193.672759062249	1229.7396429471864	1260.3019303300832	1287.7755286931601	1315.6289291621122	1347.3306228626354	1385.0251353820163	1425.5611301539025	1464.4633050735335	1497.2563580361475	1521.1827576866253	1540.3560556684183	1560.6075743746192	1587.7686361983197	1625.0898751401278	1665.4991716307052	1699.3437177082274	1716.9707054108708	1711.993664408507	1691.0914748977893	1664.2093547070679	1641.292521664692	1625.435900240468	1592.3332414700303	1510.8280030304695	1349.7636425988767	1096.139226779958	809.5762578888833	567.851847168437	448.7431058614038
34.90604869284397	76.39474010400937	117.40857358567057	157.47269120832343	196.11223504246365	233.05936746942166	268.87433211386553	304.32439291129793	340.17681379722154	377.0929146627751	415.3102392216417	454.9603871431406	496.1749580965908	538.9139026732835	582.4505751523964	625.8866807350789	668.3239246224808	709.0787961086897	748.3269208595448	786.4587086338238	823.8645691903038	860.781893388943	896.8359964944223	931.4991748726032	964.2437248893473	994.9354175328859	1025.0139222809275	1056.3123832335511	1090.6639444908349	1129.1169686943501	1169.5806926516439	1209.1795717117552	1245.0380612237236	1275.3407720062535	1302.5129367567079	1330.0399436421153	1361.4071808295034	1398.7833236986353	1439.0701964802104	1477.8529106176638	1510.7165775544297	1534.9005353474881	1554.2610285080002	1574.3085281606727	1600.553505430212	1636.0870980331176	1674.3231100530572	1706.256012165492	1722.880275045883	1718.24666058922	1698.6310955686083	1673.3657979766822	1651.7829858060768	1636.4871270039514	1603.1716893355676	1520.8023905207133	1358.344948279175	1102.959223482345	814.5816496080278	571.3428032856349	451.37326114457557
59.90258063657045	101.10177436825066	141.81167595040975	181.54299323352672	219.80643406808034	256.3236862549188	291.660357396367	326.59303504511894	361.89830675386884	398.25347913806866	435.9387350642021	475.134976461511	516.023105259237	558.5935840242857	602.0751178742189	645.5059725642619	687.9244138496401	728.5944647228138	767.6831771251793	805.5833602353678	842.6878232320101	879.2404558881577	914.8894703545423	949.134159376315	981.4738156986284	1011.7967342564903	1041.547218744335	1072.558575046453	1106.6641090471346	1144.9090165010373	1185.1860526442806	1224.5998625833522	1260.2550914247386	1290.3200481814229	1317.2176974923711	1344.4346679030455	1375.457587958909	1412.4735051066864	1452.471142398153	1491.1396417863468	1524.1681452243065	1548.8028834210095	1568.5184421091892	1588.3464957775193	1613.3187189146718	1646.289081267354	1681.4007336144057	1710.619121992701	1725.9096924391138	1721.9752184925849	1704.4677837003267	1681.7767991116193	1662.2916757757419	1647.8803063699106	1614.3245100830852	1530.8845877321617	1366.8208401340364	1109.5883535086057	819.4213556877669	574.748859906419	453.99987939946004
84.88972874544632	125.75238948123722	166.11655237813764	205.48371959725725	243.35539329970558	279.44537810220834	314.3166884439563	348.7446412197563	383.50455332441516	419.28246140674105	456.4072811315472	495.1186479176484	535.6561971838591	578.0485280691945	621.480094593473	664.924314496713	707.3546055189337	747.9798965297265	786.9511609169734	824.6548831981296	861.4775478906492	897.6639326477662	932.8919876658265	966.6979562769552	998.6180818132775	1028.5703695648933	1057.999872653805	1088.7334061599897	1122.5977851634252	1160.6306472157726	1200.7129197554252	1239.9363526924628	1275.3926959369624	1305.2376992315358	1331.883111648929	1358.804682094421	1389.4781594732917	1426.1043160248714	1465.7840173246916	1504.343152282336	1537.6076098073868	1562.8379773010822	1583.0336361312766	1602.62866615748	1626.0571472392012	1655.8775672762279	1687.1460463294584	1713.043112500069	1726.7492938892353	1723.7815655210984	1709.0026901116562	1689.6118772998698	1672.8083367247027	1659.5381697029402	1625.7350442626625	1541.0795201097753	1375.2521569501828	1116.1019483927428	824.1516236581275	578.092345869962	456.61527815187185
109.82957174405301	150.3226941659927	190.3116001567486	229.29207328513712	266.7598971199744	302.42284032716583	336.8366119609723	370.768906172744	404.98741711383104	440.1823860668581	476.73424283955023	514.9459643709072	555.1205275999288	597.3286233743524	640.7117981768672	684.1793123988995	726.6404264318761	767.2483991594186	806.1324834339289	843.6659306000039	880.2219920022402	916.0417846846615	950.8378884889979	984.190748956406	1015.680811628043	1045.2610397836334	1074.3744676571737	1104.836647221229	1138.463130448364	1176.2808708378327	1216.162427995648	1255.191763054512	1290.452837147127	1320.0916655325377	1346.5024799751625	1373.1415663657604	1403.465210595093	1439.6843928718936	1479.0288706767903	1517.4830958083853	1551.0315200652808	1576.9539923815998	1597.711950233555	1617.0622282328786	1638.7616609913046	1665.0342984931317	1691.9730522129241	1714.138048997811	1726.0894156949225	1724.267929077259	1712.636965621308	1697.0405517294273	1683.3227138039754	1671.3834483676346	1637.346632424381	1551.3921130985152	1383.6997375143378	1122.57533966876	828.8287010491373	581.3955900154368	459.2117749276256
134.68418835696926	174.788797145538	214.38521657413426	252.96525728278556	290.0207299115193	325.254470245664	359.21341465175124	392.65552464161385	426.33876172708443	460.9557777164832	496.93798560408186	534.6514886806397	574.4623902369154	616.4837585061	659.8165214911082	703.308572137286	745.8078033899798	786.4132802418787	825.2287558750448	862.6091555188834	898.9094044027996	934.3634730157353	968.7215128847768	1001.6127207965476	1032.666293537671	1061.8734612382461	1090.6735874022747	1120.8680688772354	1154.2583025106057	1191.8586973664926	1231.5357113755156	1270.368814684923	1305.437477441963	1334.879887460374	1361.0691032198517	1387.4369008665826	1417.4150565467523	1453.2223720664551	1492.225751871411	1530.5791260672488	1564.4364247595968	1591.0991040564556	1612.4587240753153	1631.5543709360377	1651.4251307584843	1673.9410173514561	1696.2957552795103	1714.513996796142	1724.6203941548479	1724.036536563564	1715.771761047994	1704.2323415882827	1693.8245521645758	1683.3388737285882	1649.10261511832	1561.8272921433415	1392.2244206132239	1129.0838588706588	833.5088353908232	584.680921182016	461.7816872525358
159.4156573087739	199.12680714289428	238.32579891818636	276.500474575822	313.13867605697277	347.9386651735759	381.4403832206295	414.3941913638976	447.55045076914377	481.6051609536801	517.0368748410133	554.2697837061978	593.7280788242889	635.5638220307778	678.8405574029025	722.3496995783375	764.8826631947574	805.4878474070953	844.2415894393205	881.477211032661	917.5280339283448	952.6184586578787	986.537200913884	1018.9640551792604	1049.5788159369083	1078.4123502542684	1106.8998155369427	1136.8274417750747	1169.9814589588075	1207.3631368010274	1246.8339039055961	1285.4702285991193	1320.348579208202	1349.600305390988	1375.5762821317767	1401.6822657464054	1431.324012550711	1466.7268900272584	1505.3947103255161	1543.6508967616796	1577.8188726519445	1605.2214877195422	1627.1792973158495	1646.012283199279	1664.0404271282432	1682.779466284593	1700.5281595439258	1714.781021205278	1723.0325655676852	1723.689615382511	1718.808227210426	1711.3567660644292	1704.303596957519	1695.3271771503953	1660.9463328945599	1572.3899826892148	1400.887045033564	1135.702837532442	838.2482742132128	587.9706682088724	464.3173326524167
183.9860573240483	223.31283288108506	262.1217444767992	299.89492814986835	336.1145199389697	370.4738224267768	403.5108043719458	435.9746010771293	468.61434784497936	502.1330603765144	537.0492759662172	573.8354123069363	612.9638870915203	654.6187025147284	697.8301987789591	741.340300588521	783.8909326477235	824.4854082850591	863.1725953257575	900.2627502192315	936.0661294148947	970.7962026279854	1004.2792926370419	1036.2449354864268	1066.4226672205032	1094.8824231572382	1123.055735709013	1152.7145365618137	1185.6307574016255	1222.7931991407129	1262.058139596459	1300.4987258125261	1335.188104832576	1364.2508597003273	1390.017317459719	1415.869241154748	1445.1883938294097	1480.2065831730072	1518.5557954560693	1556.7180615944326	1591.1754125039336	1619.2693187647528	1641.7790096144497	1660.3431539549263	1676.6004206880862	1691.7313877259335	1705.0842690208783	1715.5491875354328	1722.0162662321084	1723.8293929365977	1722.1475149273156	1718.5833443458582	1714.7495933338223	1707.2710899976507	1672.8211263031808	1583.085110181096	1409.7484495620815	1142.507607188113	843.1032650463338	591.2871599351789	466.8110286530833
208.35746712737037	247.32298308313048	285.7614505378637	323.14582099054314	358.9490459401419	392.85833932113894	425.41796481003564	457.38644851883987	489.52231655955876	522.5420005830489	556.9935543955639	593.3829373422063	632.216108768079	673.6982885242916	716.8317384859835	760.3179810343009	802.8585385503901	843.4192705057583	882.0233847333541	918.9584261564869	954.5119396984655	988.8861659429463	1021.9421281149705	1053.455545099926	1083.2021357832014	1111.2883962726914	1139.1439315663197	1168.5291238845175	1201.2043554477157	1238.1478943848242	1277.2095524586714	1315.457027340566	1349.9580167018155	1378.8294907643342	1404.3855099524578	1429.9894072411287	1459.0045156052881	1493.6700879224027	1531.729056680032	1569.8002742682606	1604.502593077173	1633.190772585981	1656.1632006304071	1674.4541721353019	1689.0979820255147	1700.9785241088691	1710.3780877250765	1717.4285610968222	1722.2618324467908	1725.058096628322	1726.1907750173746	1726.0815956205624	1725.1522864444996	1719.0933436349487	1684.670335894263	1593.9176000639454	1418.869472985499	1149.5734993716737	848.130055420213	594.652725200108	469.25509278034986
232.49196544332153	271.13336647205415	309.23331438927397	346.2503560834682	381.6430384431241	415.0906131725375	447.15515123923774	478.61942842656333	510.26622051785216	542.8345061713492	576.8880755449263	612.9469216713624	651.5310375834359	692.8524686258098	735.8914693906843	779.3203467821435	821.8114077042717	862.3027416991831	900.7955688611119	937.5568919223216	972.8537136150763	1006.8778096196543	1039.5200474083922	1070.5960674016405	1099.9215100197507	1127.6349859261657	1155.166986756698	1184.2709743902528	1216.7004107057348	1253.4262325326365	1292.289276502802	1330.3478541986638	1364.6602772026529	1393.3341389589555	1418.6741603587743	1444.0343441550663	1472.7686931007875	1507.1260406941485	1544.9345434143675	1582.9171884859184	1617.7969631332728	1646.9340245771195	1670.237210023014	1688.252526672728	1701.525981728033	1710.7026178667911	1716.8236196712285	1721.0292071996607	1724.4596005104058	1727.977953860181	1731.339158299314	1734.0210390765333	1735.5014214405683	1730.7166694268833	1696.4373022178868	1604.892377782724	1428.3109540905398	1156.975845617127	853.3848928648779	598.0896928428325	471.64184256003097
256.360800484912	294.7261181523106	332.5290215748719	369.20709650775876	404.197928706134	437.1703487388953	468.71816642988097	499.6664364166643	530.8402133368184	563.0122142490402	596.7458058965203	632.5520174435733	670.9418780545134	712.1171990046197	755.0429200130318	798.374762909854	840.7684495251904	881.1454225812198	919.4900083684186	956.0522540693363	991.0822068665235	1024.7627835016815	1057.0083789531127	1087.6662577582708	1116.58368445461	1143.9254767454254	1171.1266649973825	1199.93983274299	1232.1175635147547	1268.627610826274	1307.298408115501	1345.173558801479	1379.296666303251	1407.7634767921006	1432.8783074482762	1457.9976182042674	1486.4778689925633	1520.5804897923629	1558.1867907696999	1596.0830521373177	1631.0555541079596	1660.4600466330685	1683.9301586188876	1701.6689887103582	1713.8796355524225	1721.0406079937814	1724.732055698166	1726.8095385330673	1729.1286163659754	1733.04265055333	1737.8962084073678	1742.531658729276	1745.791370320241	1742.0832291407173	1708.0771897882348	1616.0087240195905	1438.1133035915827	1164.7669675349302	858.9080239760415	601.6153483152455	473.9678159528717
279.9718984188776	318.107478754088	355.65341066229934	392.0200457165123	426.61773548972786	459.10248054633337	490.11287741626296	520.5331716208374	551.2476086813771	583.0732119619909	616.5581161979399	652.183233967274	690.4294778480419	731.4727063220398	774.268561486048	817.4676313405939	859.7205038862043	899.942086211342	938.1045617562129	974.4444330489587	1009.1982026177212	1042.5414927393183	1074.4064046852768	1104.6641594757975	1133.185978131084	1160.1574265671438	1187.0214502832089	1215.5353396743176	1247.4563851355078	1283.752975479249	1322.2378931877406	1359.9350191606143	1393.868234297501	1422.1191052995368	1446.999942073879	1471.8807403291885	1500.1314957741272	1534.029131062826	1571.478276631292	1609.290489861001	1644.27732813343	1673.7809966527539	1697.2662919139416	1714.7286582346596	1726.1635399325755	1731.9502197266752	1734.0033339412146	1734.6213573017692	1736.1027645339143	1740.1117067035468	1745.7750402378526	1751.5852979043405	1756.0350124705185	1753.212906154384	1719.5924589758934	1627.2433404054934	1448.2352199136296	1172.9071470413558	864.6756916121553	605.2268035201193	476.2464326593383
303.34235490038833	341.289715289011	378.6146084751507	414.69456725632455	448.9071244300497	480.8932505630251	511.3476672986766	541.2285340496124	571.4940102284404	603.0146989656338	636.3109782631266	671.8156698407179	709.9615954182074	750.885284858387	793.5381005960213	836.5751132088676	878.6513932746834	918.6837987349227	956.6363369858251	992.7348027873268	1027.2049908993642	1060.216531309539	1091.7143949161157	1121.5873878450234	1149.724316222192	1176.3269615302243	1202.8490066784148	1231.0571099327324	1262.7179295591445	1298.803659947926	1337.1086399865783	1374.6327446869095	1408.3758490607272	1436.4033576489985	1461.0427931093275	1485.6872076284767	1513.7296533932085	1547.4650722367364	1584.7959645780702	1622.5267204826714	1657.4617300160005	1686.9218290361098	1710.2936365714174	1727.480217442933	1738.3846364716658	1743.3443748630002	1744.434579359824	1744.1648130893989	1745.044639178986	1748.8961008252684	1754.791161502609	1761.1142647547917	1766.2498541256014	1764.1450142484855	1730.997394115554	1638.5672838085811	1458.61497340934	1181.3336561291314	870.648137697358	608.9161269729474	478.495332814828
326.4892655846105	364.2850947687003	401.42074183701715	437.2360246737881	471.07076116324043	502.5489007571404	532.4309191774114	561.7614237135164	591.5850216549183	622.8338749153988	655.9903639060183	691.4244236621562	729.505989219192	770.3212288939752	812.8212441292363	855.6733696491759	897.5449401779948	937.3616262973324	975.082442018582	1010.9247372105756	1045.105861742146	1077.7904931893142	1108.932619956859	1138.4335581567486	1166.1946239009508	1192.4302077735672	1218.6069982472352	1246.5047582667273	1277.903250776813	1313.780997688666	1351.9115567790682	1389.2672447912028	1422.8203784682523	1450.6185670082175	1475.0105894283647	1499.4205172007757	1527.2724217975342	1560.8814210452892	1598.126818188959	1635.7789628280295	1670.6082045619844	1699.9074981830681	1723.0602192545546	1739.9723485324753	1750.5498667728627	1755.1359952002829	1755.8229169134438	1755.1400554795864	1755.6168344659532	1759.1068114329291	1764.7600799134746	1771.0508674336925	1776.453401519688	1774.9188672036237	1742.3062795419053	1649.9516110969996	1469.1908344313717	1189.9837667909846	876.7856041557865	612.6753871892224	480.7321565547373
349.4297261267142	387.10588420478035	424.07993757149296	459.6497815154986	493.11331132544376	524.0756730968526	553.37101615276	582.140740623079	611.5262466377225	642.5279394667184	675.5822449405567	710.9845940298426	749.0304177051813	789.7468327091211	832.0876988719809	874.7385617960227	916.3849670835082	955.9666350439439	993.439984815813	1029.015610244843	1062.9041051767615	1095.265972355617	1126.0613501187383	1155.2002857017756	1182.592826340379	1208.4632914360761	1234.293089053909	1261.877899424798	1293.0134027796632	1328.6863221578324	1366.6475518322663	1403.8390288843332	1437.202690395401	1464.767066544928	1488.9070599047354	1513.084166144733	1540.7598809348328	1574.2712852196835	1611.4578010428854	1649.0344357227773	1683.7161965776984	1712.7629584935637	1735.6140666265942	1752.253733700587	1762.6661724393396	1767.2380025360503	1767.9654715615236	1767.2472340559648	1767.48194455958	1770.4548170409662	1775.4973031822892	1781.3274140941069	1786.6631608869777	1785.5737788003999	1753.5333995896383	1661.3673791388976	1479.9010733323844	1198.794751019643	883.0483329115791	616.4966526844375	482.9745440144635
372.1808321818664	409.7643506088729	446.60032250217023	481.9412013280494	515.0394405528011	545.4798095503323	574.1763413250127	602.3753847888278	631.3232888537635	662.0940922750227	695.0725931806803	730.4712795420281	768.5026393303585	809.1283905841394	851.3071716105409	893.7468507839095	935.1552964785914	974.4898911201284	1011.7060733388457	1047.008795816264	1080.6030112339045	1112.6455627854186	1143.100855712983	1171.8851857709055	1198.9148487134937	1224.4223386566518	1249.9049431626704	1277.1761481554383	1308.049439558843	1343.5209668117866	1381.317533413228	1418.3486063771402	1451.523652717496	1478.8511894268622	1502.7359334121825	1526.6816515589933	1554.192110752832	1587.627772491115	1624.775876718773	1662.2803579926167	1696.7851508694564	1725.5131643675286	1748.0032053507757	1764.3730551445656	1774.740495074267	1779.563318667828	1780.6593682635125	1780.186498402165	1780.3025636246293	1782.6510961638144	1786.818339020892	1791.876212889098	1796.8966384616697	1796.1490628194163	1764.6930385934413	1672.7856448024218	1490.6839604650354	1207.7038808078335	889.3965658888728	620.3719919740855	485.24013532940324
394.75967940523475	432.27276099259984	468.99002345264086	504.1156476580337	536.8538144814544	566.7675520857508	594.8552777944598	622.4742562212903	650.9817519799512	681.5295329957424	714.4473804403285	749.8595787969649	787.8904125489071	828.4321967993446	870.449369131202	912.6743977473385	953.839750850612	992.922460671257	1029.877815549008	1064.905667850975	1098.2058699442678	1129.9318584556909	1160.0514070508232	1188.4858736549393	1215.1566161933126	1240.3034755741958	1265.4402246377563	1292.399119207143	1323.0124151055022	1358.2862651068908	1395.922409789008	1432.7964866804618	1465.7841333098606	1492.8732688217526	1516.5009388244496	1540.216470542201	1567.5691911992587	1600.94399059078	1638.068008795547	1675.5039484632484	1709.814512243573	1738.183070204896	1760.2756620903388	1776.37899506171	1786.7797762808175	1792.0248653931424	1793.70173197886	1793.6579981018176	1793.7412858258635	1795.4066273159094	1798.5386951411215	1802.629571971729	1807.1713404779625	1806.6840330412738	1775.7994808880044	1684.1774649557196	1501.4777661819828	1216.648428148283	895.7905450118056	624.2934735736594	487.5465706349535
417.183363451989	454.64338236758556	491.25716724649925	526.1784840520472	558.561098747547	587.9451426712809	615.416208661394	642.4462549309962	670.5072396931982	700.83146128431	733.6925785334425	769.1245903929064	807.1614958150124	847.6245456350538	889.4839982202524	931.4973638208129	972.42215268694	1011.2554098427025	1047.9523194076291	1082.7076002751132	1115.7159713385474	1147.1274533434066	1176.9132744434905	1204.999964644679	1231.314053952854	1256.1028283276103	1280.8965975434044	1307.5464273284074	1337.90338341079	1372.9835504995085	1410.4630892266628	1447.183179205138	1479.985000047819	1506.8356378973333	1530.205805015281	1553.6921201930031	1580.8912022218421	1614.213047249877	1651.3211608521337	1688.692425960375	1722.8037255063641	1750.7976304055996	1772.4794635085248	1788.320235649319	1798.790957662162	1804.5355645095206	1806.8896876670153	1807.3618827385546	1807.4607053280472	1808.4323890116877	1810.4738792548176	1813.5197994950643	1817.5047731700565	1817.2180032465749	1786.8670108080182	1695.5138964669384	1512.2207608358867	1225.5656650337203	902.1905122045152	628.2531659986521	489.91149006651125
439.4689799772956	476.8884817454509	513.4098807073365	548.1350740566827	580.16595898722	609.018823275093	635.8675170261048	662.3002809284726	689.9053556704137	719.9970767961552	752.7941592739603	788.2414129281033	826.2836475828568	866.6717313715803	908.3807656639765	950.1919101388343	990.8863244749421	1029.4798047798354	1065.9266928760364	1100.4159670148138	1133.136605447436	1164.2349414255373	1193.6867282022135	1221.4250740309258	1247.3830871651348	1271.8165230557975	1296.2717259438496	1322.617687267725	1352.7233984658542	1387.6141564460002	1424.9404799932465	1461.5091933620067	1494.1271208066942	1520.7406298213364	1543.8542608584198	1567.112097610044	1594.1582237683087	1627.4280501996016	1664.5222964674572	1701.8330093096972	1735.7522354641437	1763.3817993695723	1784.6626362685734	1800.2454591046915	1810.780980821472	1817.0083378144884	1820.0203602874283	1820.998301896007	1821.1234162959424	1821.4393597655837	1822.439399073818	1824.4792036121667	1827.9144427721492	1827.7902872159207	1797.9099126881715	1706.7659962042244	1522.8512147794045	1234.3928634568717	908.5567093911392	632.2431377645565	492.3525337594733
461.6336246363244	499.0203261378201	535.4562906587469	569.9907812185355	601.673060836617	629.9948358653601	656.2175859888848	682.0452342242487	709.1817035885101	739.02357918671	771.7380944758233	807.185145000809	845.2246263066256	885.5400482892413	927.1093782486623	968.7341978359059	1009.2160887019882	1047.5867116280285	1083.7980439155588	1118.0321419962138	1150.471062301628	1181.2569166790554	1210.3720386382238	1237.758817104481	1263.359641003174	1287.4406858976588	1311.5632739033297	1337.6125137735908	1367.4735142618451	1402.1794164027297	1439.3554903558156	1475.7750385619079	1508.2113634618102	1534.5905777614953	1557.4500352276104	1580.4798998919694	1607.370335786387	1640.5821071711514	1677.6583792204433	1714.9129173369172	1748.6594869232274	1775.9605314967466	1796.873207033724	1812.2033476251256	1822.75678736192	1829.3561071055728	1832.8908747995476	1834.2674051578067	1834.392012894313	1834.138518092034	1834.2507623099634	1835.4400924760992	1838.4178555184405	1838.4401987299134	1808.9424708631539	1717.9048210357264	1533.3073983651946	1243.0672954104648	914.8493784958149	636.2554573868655	494.88734184923646
483.6903874772975	521.0475774745225	557.4013138473722	591.7481429714716	623.084611222445	650.8773378460878	676.473233568876	701.6892819874562	728.3424666984748	757.9106073472609	790.514867773872	825.9372478670488	863.9597475155313	904.2035644715922	945.6466879416336	987.1063049955901	1027.3996027033966	1065.5698395495792	1101.5645596770357	1135.5573786432549	1167.7219120057266	1198.1953899735631	1226.9695013623734	1253.9995496393894	1279.2408382718434	1302.9725769981749	1326.769600641655	1352.5306502967635	1382.1544670579792	1416.6801981106717	1453.7086150037671	1489.9808953770835	1522.2382168704366	1548.3871654523289	1570.9959604060011	1593.7982293433788	1620.5275998763875	1653.6698287625172	1690.7191893415088	1727.9220840986666	1761.5249155192953	1788.553146625326	1809.1484825851899	1824.231689103946	1834.7235318866542	1841.5105205952634	1845.342140719294	1846.9336217051575	1847.000192999266	1846.2992429872593	1845.7567958116952	1846.3410345543584	1849.020142297035	1849.1918961240483	1819.972449129876	1728.907548411533	1543.5429410660356	1251.5419528968182	921.0382245329987	640.2829753101138	497.52742456370015
505.63633612065615	542.9644773582153	579.2370267120523	613.398392298445	644.3929822336711	671.66214836462	696.6350174606272	721.2376600216396	747.3961465476046	776.6675571125155	809.1330100865513	844.5046334139378	882.4945550389001	922.6674432151526	963.998127434363	1005.3139774976884	1045.442363206285	1083.4334697744887	1119.22874406935	1152.9924483710988	1184.8888449599654	1215.0500397491828	1243.479513183999	1270.1485893426654	1295.028592303434	1318.4139925266363	1341.8918460009302	1367.3723550970535	1396.7657221857432	1431.1155064492496	1467.998694315864	1504.1256290253891	1536.206653817628	1562.1294788954956	1584.4912823143554	1607.0666090926813	1633.6300042489497	1666.691837038863	1703.7057736670313	1740.861304575293	1774.3479202054866	1801.1564263465805	1821.482890176069	1836.3246942185767	1846.6792209987289	1853.4781321558996	1857.3902057884648	1859.0184991095498	1858.9660693322805	1857.9245153746178	1856.9396029738664	1857.145639572165	1859.6769326116555	1860.0089159533952	1830.981529134124	1739.7758381094998	1553.5729088351793	1259.832707956613	927.1308048784173	644.3216696950008	500.2597725007711
527.4645325798989	564.7616623097659	600.9522956146792	634.9299360696853	665.5880872498302	692.3430020041378	716.701930277541	740.6948712889501	766.3518242572758	795.3062635530397	827.6055641532101	862.900576186367	900.8421497810897	940.9446216196849	982.1762745993638	1023.3688781710646	1063.354201785725	1101.1845265496859	1136.794180190898	1170.3380020927152	1201.9708316384904	1231.8199613386691	1259.9024962120611	1286.2079944045688	1310.7260140620936	1333.767862658416	1356.931844978837	1382.138015136536	1411.3064272446936	1445.4838805825025	1482.2241550932126	1518.2077758860864	1550.1152680703876	1575.8159546594432	1597.934350282844	1620.2837674742439	1646.677518767298	1679.650256932148	1716.6219956848827	1753.734088978077	1787.1278907643066	1813.761517690055	1833.8601371774348	1848.4656793424683	1858.6200743011773	1865.2842220747862	1869.0949023053306	1870.6078645400498	1870.378858326183	1869.0757166592552	1867.8146063279348	1867.823777569175	1870.3314806199312	1870.8396393279195	1841.944871983907	1750.5174704894237	1563.4277267459995	1267.9711526401222	933.1441399981175	648.3683006312685	503.06524635085884
549.1680388685207	586.4297688500382	622.5359869171419	656.3311811554184	686.6598396504543	712.9136333478193	736.6729646330172	760.0654187515354	785.2185809488615	813.8385617393963	845.9455727131942	881.1383507292245	919.0156326464551	959.0480367849493	1000.193707309146	1041.28266984458	1081.1449500167846	1118.8299341220982	1154.2644511400738	1187.5946907210703	1218.9668425154446	1248.5042500747743	1276.2388725555188	1302.1798230153568	1326.3362145119672	1349.0371175688829	1371.891432573054	1396.8280173772862	1425.7757298343838	1459.7838596744668	1496.383424136918	1532.2258723384348	1563.962653395715	1589.4450293126158	1611.3235136416351	1633.4484328224287	1659.670113294654	1692.5472133743306	1729.4717188829322	1766.5439475182961	1799.86421697826	1826.359567685288	1846.2639309603567	1860.63796084907	1870.5423113970312	1876.9540706392252	1880.516062568159	1881.7875451657203	1881.3277764137968	1879.814228246315	1878.3972284053564	1878.3453185850412	1880.9270404794916	1881.6324473575844	1852.8376387872318	1761.140225911103	1573.1378198718676	1275.988878997618	939.0952503581443	652.4196282086583	505.92470680437293
570.7399170000205	607.9594334998992	643.9769669813322	677.5905344258738	707.5981528150782	733.3677769788453	756.5471131404584	779.3538053715463	804.005497743738	832.2762867421504	864.1660785058524	899.2312315874015	937.028104539354	976.9906258107081	1018.0630034362227	1059.0670153470983	1098.824439474534	1136.376616738654	1171.6431400152742	1204.7631651691336	1235.8758480649724	1265.1020012902534	1292.4890643233323	1318.066133365289	1341.8623046172029	1364.2246874334085	1386.7724437812628	1411.4427487813796	1440.1727775543704	1474.0139828891809	1510.4749282480866	1546.1784547616949	1577.7474035606135	1603.0151394234608	1624.6571217208996	1646.5593334716023	1672.6077576942416	1705.3848312973694	1742.2588067490512	1779.2943904072304	1812.5562886298524	1838.9417233618235	1858.677978895908	1872.824855111832	1882.4421518893232	1888.5129581365213	1891.7135188752204	1892.6433681556266	1891.9020400279467	1890.2014315409415	1888.7028917375887	1888.680132659419	1891.406866347965	1892.3357211523548	1863.6349906521066	1771.6518847343355	1582.733613286157	1283.917479079374	945.0011564245442	656.472412516912	508.81901455172266
592.1732289878939	629.3412927802138	665.2641021691398	698.6964027512779	728.3929401232342	753.6991674803945	776.3233684132649	798.5645341111311	822.7216557632794	850.631273631866	882.2801242705314	917.1924933057861	954.8926663641415	994.7853257967217	1035.7967408531047	1076.7335775074812	1116.402501734043	1153.8314986462815	1188.9338299148924	1221.8440763498725	1252.6968187612176	1281.6123103178584	1308.65349362446	1333.8689836446229	1357.307395341946	1379.3335024273626	1401.5767136011427	1425.98259631089	1454.4967180042079	1488.1727893906816	1524.4970942278235	1560.064059535126	1591.4681123320838	1616.524721560423	1637.9335238508058	1659.6151977561276	1685.4904218292836	1718.1652356332231	1754.9871227711092	1791.9889278561584	1825.2034955015877	1851.499131749202	1871.0859883551586	1885.0096785042044	1894.3158153810853	1899.9861648539777	1902.747103524783	1903.261160678832	1902.1908656014564	1900.2987079482791	1898.7470188560883	1898.798089831962	1901.7142123829808	1902.8978418221946	1874.3120886865383	1782.060227318918	1592.2455320622394	1291.7885449356618	950.8788786633623	660.5234136457707	511.7290302833173
613.4610368456373	650.5659832118469	686.3862588424546	719.6371930018579	749.0341149544552	773.901539435646	796.0007230648373	817.7021079324389	841.3761361288596	868.9153574791064	900.3007527465774	935.0354104292679	972.6224190251734	1012.4450738427513	1053.4074974323028	1094.294019154591	1133.8889683703794	1171.2015040919075	1206.140103937324	1238.8380751762545	1269.4287250783239	1298.0342724903428	1324.7325825678618	1349.5904320436166	1372.6745976503428	1394.3664927261157	1416.306077030373	1440.4479469278924	1468.746698783451	1502.2588183430062	1538.4483488772335	1573.8812230379888	1605.123373477127	1629.9722122919472	1651.1510693615226	1672.6147540103689	1698.3180755630024	1730.8905513138498	1767.6605304369766	1804.6310700763581	1837.805227375971	1864.0229398769645	1883.4716667091805	1897.1757473996365	1906.1595214753488	1911.3989710788971	1913.6766488151156	1913.726749904401	1912.2834695671509	1910.1674388734723	1908.5450322923111	1908.6690601423238	1911.7923327421674	1913.267190477068	1884.844093998535	1792.3730340246484	1601.7040012734872	1299.6336686167542	956.7454375406446	664.5693916849759	514.6356146895663
634.5964025867487	671.6241413156654	707.3323033631681	740.4013120478429	769.5115906882759	793.9686274277803	815.5781697085783	836.7710297976201	859.978019961855	887.1403733544375	918.2410066733394	952.7732575027372	990.2304634268071	1029.9828070485587	1070.9078510463296	1111.7600031172913	1151.2936709586145	1188.4935573224616	1223.265545180965	1255.7458125612486	1286.070537490436	1314.366983140461	1340.7267532624976	1365.2325367525295	1387.9670225065406	1409.3265885050391	1430.9623690666353	1454.8391875944628	1482.9218674916558	1516.2706089101925	1552.327118997424	1587.6284816495438	1618.711780762746	1643.3560481864808	1664.3081075832204	1685.5567305686916	1711.090688758622	1743.5629032712086	1780.282893234524	1817.2243272791095	1850.360874035508	1876.504294774653	1895.8187213290455	1909.3063781715791	1917.9694897751474	1922.7766570985839	1924.5619870444882	1924.1259630013983	1922.2690683578544	1919.869005721665	1918.112354577715	1918.2629136301598	1921.5844815831542	1923.3921482269398	1895.2061676961048	1802.5980852113241	1611.1394459932735	1307.484442172924	962.617853522437	668.6071067242696	517.5196284608791
655.5723882247237	692.5064036125333	728.0911020931696	760.977166759459	789.8152807042281	813.8941660399757	835.0547009578877	855.7758026688226	878.5363883836388	905.3181563284218	936.1139287901631	970.4193090710821	1007.7299004733976	1047.411462513904	1088.3103795676957	1129.1431922244433	1168.6264410738158	1205.7145825848704	1240.313736744209	1272.567939417822	1302.621226471697	1330.6095376009653	1356.636427817326	1380.7973559616191	1403.187780874685	1424.216719939503	1445.547424707608	1469.1567052726746	1497.0213717283764	1530.2067002562776	1566.1318313894985	1601.3043717490498	1632.231927955941	1656.6746658124682	1677.4029878460674	1698.439855765459	1723.8082312793645	1756.1844164372574	1792.8580746516209	1829.7722096756906	1862.8698252627028	1888.9343434718087	1908.110859585824	1921.3848871934813	1929.7419398835118	1934.1445032003408	1935.4629505111684	1934.544627138887	1932.2368784063906	1929.4647898980008	1927.464408243756	1927.549520335123	1931.0339130635696	1933.2210961817732	1905.373470887254	1812.7431612387425	1620.5822912949698	1315.3724576544435	968.5131470747851	672.6333188533926	520.3619322876648
676.3820557730605	713.2034066233177	748.6515213943508	781.3531640069351	809.9350983818467	833.6718898554127	854.4293094261676	874.7209295081971	897.0603225155872	923.4605414716245	953.9325618363971	987.9868396791935	1025.133831069302	1064.7439773385497	1105.6276608689138	1146.4552493049105	1185.8971102910548	1222.871504126063	1257.2882617254527	1289.3051066589428	1319.0797624962513	1346.76103120461	1372.4620283413071	1396.2869478611447	1418.3399837189231	1439.0398172048776	1460.0630789509723	1483.4008869246036	1511.0443590931686	1544.0656315452989	1579.8609128545638	1614.9074297157676	1645.6824088237145	1669.926501738356	1690.4340594802334	1711.2628579350362	1736.470672988453	1768.757215743955	1805.3899381761385	1842.2782274773804	1875.33147084006	1901.3042329979733	1920.3317888505883	1933.394590838793	1941.4730914034747	1945.5277896714713	1946.4393715134258	1945.0685694859321	1942.2761161455844	1939.016172807625	1936.6166158218912	1936.498750296868	1940.0838813410423	1942.702415451533	1915.321164679991	1822.816042466701	1630.0629622519489	1323.3293071115852	974.4483386637347	676.6447881620869	523.143386860333
697.0215393105262	733.7097576131544	769.006966222557	801.5221554455081	829.8643155887825	853.2966645235913	873.699330378894	893.6066688480878	915.5530356245691	941.5733607438374	971.7048716098017	1005.4853699684735	1042.4526575658642	1081.9908933665681	1122.8696652095048	1163.7049181521775	1203.1125972520874	1239.9689417750078	1274.1913678197916	1305.9575856935624	1335.445305703443	1362.8206763729393	1388.2035990910867	1411.7024134633014	1433.4254590950004	1453.7976981561928	1474.5105830752543	1497.5721888451515	1524.9905904588516	1557.8468137089694	1593.513687586707	1628.436991882913	1659.0625063884368	1683.1106315713075	1703.4002506082697	1724.0248673532494	1749.077985660171	1781.2827930753167	1817.8812119143959	1854.7448481854747	1887.7453078966198	1913.6075161350543	1932.4696743046325	1945.3233028883662	1953.1599223692672	1956.9443389191365	1957.5345014649383	1955.761644622425	1952.4570030073498	1948.5795341402381	1945.5990871607041	1945.1132341131326	1948.7195470419108	1951.8216519583768	1925.0473907416826	1832.8306592379324	1639.605353293231	1331.3765262584982	980.4338615039202	680.6381999044974	525.8503823352312
717.4992611769702	754.0359468242613	789.1689959094546	821.4947718704528	849.6096381451587	872.7678799592919	892.8554696898428	912.4163015016201	933.9942695594316	959.6384336617602	989.418516141789	1022.9094049663762	1059.6859881023788	1099.1531714192765	1140.035932397028	1180.8892664182158	1220.2681688654195	1257.002297688836	1291.0199611091239	1322.5241299145584	1351.717774893414	1378.7881538826605	1403.8596729140515	1427.0410250680345	1448.4409034250573	1468.4877313671122	1488.8888534823648	1511.6713446605238	1538.8622797912994	1571.5531447497006	1607.093069351937	1641.8955943995181	1672.3742606939536	1696.2286870733565	1716.3028045222522	1736.7266220617696	1761.630148713037	1793.76010812358	1830.3300824465089	1867.1703684613299	1900.1112629475515	1925.8473686744196	1944.5305123701391	1957.1768267526543	1964.8024445399108	1968.3821418299258	1968.7252682410133	1966.5998167715607	1962.7737804199546	1958.1912467237646	1954.500681377283	1953.5266446139842	1957.0936966673437	1960.7130108732345	1934.6422129771306	1842.8255418269025	1649.207236270424	1339.495425464832	986.4537998043288	684.6099399923818	528.4914267324586
737.8267157775159	774.1964352431298	809.1537083806684	841.2860888620565	869.181130359219	892.0860571436183	911.8867758848675	931.1288638521171	952.3578983145184	977.631576631323	1007.0560765221879	1040.2496957968713	1076.830732265131	1116.2293770623062	1157.1233946260563	1198.0024427196233	1237.356179106247	1273.9646696067218	1307.769612272052	1339.0031132107952	1367.8972785315084	1394.6632615992742	1419.4284048052778	1442.2990977972286	1463.3817302228358	1483.10617309096	1503.1962228550633	1525.6991573297569	1552.6622543296523	1585.188394437581	1620.602869309247	1655.2865733685726	1685.620401039481	1709.2829390452575	1729.1435433066415	1749.369262043733	1774.1271434766334	1806.1874875330411	1842.7336009710432	1879.5520422563222	1912.429369854563	1938.0293721598057	1956.5247572795156	1968.9654632495158	1976.4014281056284	1979.8217314102872	1979.9720188323695	1977.537077567364	1973.2016948107591	1967.8826816706865	1963.4249449058443	1961.905415187575	1965.4010231872203	1969.547862179231	1944.2186758504972	1852.8453704910155	1658.859852390786	1347.657258764114	992.4856505225376	688.5563195019023	531.0805575380534
758.0153975172828	794.2056838562484	828.9772015618199	860.9111820006035	888.5888565392049	911.2517170576718	930.7822974898182	949.7233922828996	970.6177958841711	995.528606058453	1024.6001338408237	1057.496993583926	1093.883799640403	1133.2180758612853	1174.1289840911581	1215.038595672993	1254.3689819497629	1290.8491552678372	1324.4358919871752	1355.3929094711334	1383.9839250830676	1410.4457973882782	1434.9079497598386	1457.472946772765	1478.2433530020749	1497.6492795810589	1517.431023876107	1539.6564298118826	1566.3933413130492	1598.756332542698	1634.0468986176277	1668.6132648930643	1698.8036567242332	1722.275658287763	1741.924289045895	1761.9539272822724	1786.5689512805393	1818.5632579479948	1855.0888186865636	1891.8871235218248	1924.699662479359	1950.1591081349466	1968.4628632651677	1980.6995131968054	1987.957643256641	1991.2436406666673	1991.235100229723	1988.5274186438578	1983.715992607121	1977.685210093485	1972.4754241806038	1970.4159792220562	1973.8362195714192	1978.4975758594896	1953.8898238259428	1862.934825487672	1668.5544428615726	1355.83328018987	998.5069106161225	692.4736495092202	533.6318122380532
778.0768008013943	814.0781536501083	848.6555733785335	880.3851268663802	907.8428809933596	930.2653806825559	949.5310830305485	968.1789231772901	988.7478362627336	1013.3053383490801	1042.0332691875244	1074.6420494515096	1110.8420998144788	1150.117833381846	1191.049632986905	1231.9918738949223	1271.2989313711626	1307.6488524113563	1341.0143709330955	1371.6918925844366	1399.9778230134364	1426.1355591151728	1450.2964627728093	1472.5588871165291	1493.0211852765162	1512.113307090733	1531.591589228255	1553.543965065936	1580.0583679806293	1612.2607288351396	1647.4289684360722	1681.8790050759826	1711.9267570474265	1735.209115601626	1754.6468638244723	1774.481757760523	1798.9555534543351	1830.8857460127367	1867.3927867916368	1904.172866209213	1936.922174683646	1962.2421581435774	1980.3552845595027	1992.3892774123806	1999.47186018317	2002.6284026055146	2002.4748594237922	1999.524831635067	1994.2919202364005	1987.630203104642	1981.7556656357776	1979.224770105579	1982.593978789819	1987.733521897135	1963.7687013676307	1873.1385870742758	1678.2822488900413	1363.9947437756268	1004.4950770426601	696.3582410904971	536.1592283184958
798.0224200349705	833.8283056111987	868.2049217564313	899.7229990396719	926.9532680299247	949.1275689993721	968.1221810329095	986.4744929186102	1006.7218934445476	1030.9375899091322	1059.3380636521163	1091.6756145235897	1127.7025423736422	1166.927215189616	1207.8822735078672	1248.8564260020055	1288.1383813456396	1324.3568587764512	1357.500619788412	1387.8984364395658	1415.879080787956	1441.7323446454564	1465.5920988392636	1487.5532339504025	1507.7106405598997	1526.494511873305	1545.6762515942648	1567.36256605095	1593.6601615715313	1625.705353084993	1660.752889923571	1695.0871300203155	1724.9924313082754	1748.0855817875995	1767.3130897268325	1786.9538934616185	1811.286931327601	1843.153278371561	1879.6425564848264	1916.4065242698612	1949.0969403291292	1974.2841037294336	1992.2124753949258	2004.0450567140972	2010.9448490754373	2013.956550233275	2013.6516434052933	2010.4833081750132	2004.9047241259545	1997.7490318166388	1991.3692157055807	1988.4982212262953	1991.868993812298	1997.42707027529	1973.9683529397214	1883.5013355082278	1688.034511683448	1372.1129035549113	1010.4276467597263	700.2064053218949	538.6768432654189
817.8637496231323	853.4706007260087	887.6413446211359	918.9398741007633	945.9300819571422	967.8388029892221	986.5446400227522	1004.5891378901805	1024.5138414239557	1048.4011771445369	1076.4970983244257	1108.5884399241343	1144.4620369041754	1183.6447868502255	1224.6238378486146	1265.6264006108372	1304.8796858483875	1340.9662721022942	1373.8902092317253	1404.0109149253826	1431.6878068719686	1457.2359518446278	1480.7930129542754	1502.4523023962688	1522.3071323659656	1540.7891501820975	1559.6833436568943	1581.1130357259583	1607.2015493248944	1639.0939750623452	1674.022474239116	1708.2409758290514	1738.003408805995	1760.9073276464355	1779.9247888374334	1799.3714743686921	1823.5630662299168	1855.3641816687632	1891.8351789646986	1928.5853516551422	1961.2239932775137	1986.2905264362487	2004.0448900038436	2015.6771519198112	2022.3773801236634	2025.2086165563967	2024.725799164944	2021.3568398977202	2015.5296507031424	2008.073067341957	2001.4196208242295	1998.4027659723563	2001.8559576087346	2007.7495909770787	1984.6018230063758	1894.0677510469307	1697.8024724490492	1380.1590135612491	1016.2821167248976	704.0144532795746	541.1986945648601
837.6122839710026	873.0194999810295	906.980939898271	938.0508276299415	964.7833870832554	986.3996036332097	1004.7875085259299	1022.5018944753244	1042.0975541953012	1065.671916461224	1093.4929542942803	1125.3712767771126	1161.1174929923639	1200.2691139293054	1241.2712582037184	1282.2959463380143	1321.515198854602	1357.4701901280596	1390.1787099416374	1420.0277019307512	1447.404109730819	1472.6461785781876	1495.8973601129203	1517.2524075760116	1536.8060742084551	1554.9934782704354	1573.611198098902	1594.7961770499958	1620.6853584798578	1652.4303645372852	1687.2415325416996	1721.3438786051793	1750.9624188398013	1773.676623978888	1792.4837832407345	1811.7356404648801	1835.7839394908638	1867.5167825486385	1903.9677054298188	1940.7066023164316	1973.3033673905063	1998.2670078077592	2015.8629826186632	2027.29586384738	2033.7702235180707	2036.3651345813273	2035.657673693461	2032.099418437213	2026.141946395323	2018.633680793078	2012.010427425939	2009.1048377319137	2012.7495631490078	2018.8724539856257	1995.7821560317566	1904.8825139477863	1707.5773723941024	1388.104327828167	1022.0359838957503	707.7786960396984	543.7388197028574
857.2795174837013	892.4894643627493	926.2398055134589	957.0709352074905	983.5232477165057	1004.8104919124356	1022.8398350682934	1040.1917990573622	1059.4469057529254	1082.725624265121	1110.3082126515058	1142.0148762064916	1177.6658202244894	1216.7987619924838	1257.8214667677482	1298.8592118001304	1338.037274339476	1373.8617105929193	1406.3616925967467	1435.9471713445319	1463.0280978298485	1487.962822711633	1510.9032953102715	1531.9498646115135	1551.2028796011077	1569.1037523916402	1587.4581476030455	1608.4127929820952	1634.1144162755604	1665.7182912798992	1700.4138759903124	1734.3991744516866	1763.8721907089084	1786.3957415857092	1804.9918950211945	1824.0475317333148	1847.9495324400204	1879.6094076554816	1916.037187078752	1952.7675302051039	1985.3350965298116	2010.219129387699	2027.6772074717896	2038.9114933146582	2045.1241494488795	2047.406637314513	2046.4076139815616	2042.665035427513	2036.7168576298545	2029.4622432824833	2023.2451819449254	2020.7708698931178	2024.744503402996	2030.9670292840542	2007.6223964800245	1915.9903044681964	1717.350452725863	1395.9201003891912	1027.6667452298607	711.4954446784275	546.3112561654482
876.876944566351	911.8949548576596	945.4340393923235	976.0152724136972	1002.1597281651361	1023.0719888080034	1040.6906681756952	1057.6378880196166	1076.5357700911723	1099.5381169621576	1126.9254544859307	1158.5099893362406	1194.1039281868366	1233.2322966053919	1274.2713957352757	1315.3103456137824	1354.4382662782048	1390.133931236047	1422.4347278756557	1451.7676970555874	1478.5598796344002	1503.1856821104643	1525.8089735414042	1546.540988624658	1565.4929620576645	1583.1162287990364	1601.2225248520836	1621.9636864812908	1647.4915499511417	1678.9615250602756	1713.5433157439466	1747.410199471563	1776.7354537125323	1799.0669512676523	1817.450946263272	1836.3082881571313	1860.0598264069679	1891.640383633588	1928.0406751100631	1964.7653892725325	1997.3192145571359	2022.1524727198032	2039.49801879563	2050.534341139504	2056.439928106312	2058.3136577624023	2056.935967019963	2053.0076825026445	2047.2296308340958	2040.5901259226541	2035.2274308154047	2033.5672958441214	2038.0354713405775	2044.2046868554883	2020.2355888153409	1927.435802865564	1727.1129546515883	1403.5775852778486	1033.151897684805	715.1610102719236	548.9300414386704
896.4108642608759	931.2450184343178	964.5744744879545	994.8945343019798	1020.7004997565884	1041.185446714973	1058.333546972319	1074.8267463068098	1093.3469904966296	1116.093287237109	1143.3328918921677	1174.850121742872	1210.4292940702892	1249.5681738820508	1290.6183170920513	1331.6447273407507	1370.7124082686073	1406.2817351031006	1438.3945694197832	1467.4881443812274	1493.9996931500048	1518.314937037226	1540.6135499481527	1561.023693936587	1579.6735310563288	1597.0284879468932	1614.9030495906525	1635.4489655556908	1660.8179854100947	1692.1617498999742	1726.6314644835404	1760.3782257970283	1789.5531304766741	1811.6910029559908	1829.8615788576028	1848.5183216014127	1872.1146946073222	1903.608692939295	1939.976438237538	1976.6985837863187	2009.2557828699057	2034.0704059476536	2051.331692179264	2062.170597899526	2067.718079443229	2069.0745916451315	2067.218583339881	2063.098001862095	2057.660794546388	2052.027025663557	2048.0052272291023	2047.5760481947043	2052.720137512043	2058.671515351612	2033.6776867591652	1939.23952799927	1736.8579153364963	1411.0601102171654	1038.4789148146222	718.7735164839634	551.6031025802877
915.866794156411	950.527045989554	983.6508838633092	1013.7018938182878	1039.1436618951013	1059.1555436842357	1075.7799729756716	1091.7751531092636	1109.899287424866	1132.4073328901404	1159.5412609839782	1191.0397968130756	1226.6416654841312	1265.8044121300472	1306.860861988546	1347.8626603235562	1386.8614523990038	1422.3071464656805	1454.2427027218264	1483.1093443525444	1509.3482945429384	1533.35229734264	1555.3201802593935	1575.4022916654724	1593.7489799331504	1610.8434070932628	1628.4999898108963	1648.8659584097006	1674.0885432133243	1705.3123068264404	1739.6711409778125	1773.2962696772283	1802.3189169344744	1824.2625631040778	1842.2197139195234	1860.6751314590358	1884.1135778008393	1915.5159412771102	1951.8476152358382	1988.570119278964	2021.14497300843	2045.9674436142163	2063.167788638462	2073.8100132113436	2078.958122463041	2079.7092855375977	2077.2933276345248	2072.9732379672	2068.0120057490008	2063.6959428050914	2061.404651407779	2062.54105644116	2068.5080827893294	2074.1124780983473	2047.776281062143	1951.3253531366104	1746.585555777646	1418.3992976881682	1043.6751765591987	722.3383373287826	554.313924934965
935.2250564788967	969.7230144022692	1002.6477756088148	1032.4261433817057	1057.4849210041154	1076.9877891806434	1093.045938301595	1108.5074361787022	1126.2203506236976	1148.5045280002669	1175.5669288799118	1207.0862923860877	1242.74135764225	1281.9389202053615	1322.998001366414	1363.9656788499078	1402.8890303803416	1438.2139749018745	1469.9817962373024	1498.632619429082	1524.606569519668	1548.2998552744775	1569.9330203507652	1589.6826921287493	1607.7254979886452	1624.5651876971453	1642.0140005668416	1662.2112982968015	1687.2964425860923	1718.4044511185934	1752.652965517431	1786.1552833905419	1815.024702345863	1836.7747772957903	1854.5200923705509	1872.775489004829	1896.0558086333115	1927.3643901635846	1963.6585623948467	2000.3841515991983	2032.98698404874	2057.8358868623063	2074.9916905456685	2085.4382264513315	2090.1593259318024	2090.2454487283876	2087.213568137602	2082.687285844763	2078.2902035351867	2075.4982034846435	2075.196290330709	2078.121749301414	2085.011865624787	2090.1872570901783	2062.301871732219	1963.5929901468617	1756.2978929300596	1425.6388438613842	1048.7780394548859	725.8626594082328	557.0398834190945
954.4659734542713	988.8149005513612	1021.549657814895	1051.0560754113162	1075.719983507069	1094.6876926690452	1110.1474350659275	1125.047923266848	1142.3378698409383	1164.4091466465	1191.4262626985167	1222.9968863011416	1258.72868575853	1297.9696069639715	1339.0287061673066	1379.9553172075125	1418.7987739235646	1454.0060299897675	1485.6145184217276	1514.0592920703798	1539.7754037866578	1563.1597030805056	1584.4562260979044	1603.8708056438475	1621.6092745233257	1638.1980312175385	1655.4457369125103	1675.4816184704728	1700.434902753658	1731.429438055352	1765.5675583930613	1798.946219215346	1827.6623759707663	1849.220791115001	1866.757455132197	1884.816165513619	1907.940719750531	1939.156301115268	1975.4136360044456	2012.1448365957494	2044.7820150668658	2069.6680368347365	2086.788780273328	2097.0408769958626	2101.3209586155635	2100.710790506087	2097.032673082819	2092.294040521583	2088.502326998198	2087.335133839598	2089.1507309771628	2093.9775554933876	2101.8440444707644	2106.5555343215856	2077.024958777335	1975.9421508992982	1765.9969437487587	1432.82244490734	1053.824860038032	729.3536693241648	559.7583529490674
973.5698673084753	1007.7846813157308	1040.3410385719772	1069.580482326204	1093.8445558274025	1112.260763614292	1127.100455384511	1141.420942125426	1158.2795348244047	1180.1454629078546	1207.1356295583423	1238.778856397474	1274.6039650468576	1313.894381261858	1354.9519473328778	1395.8331096840786	1434.594314739621	1469.6871213074471	1501.1435377306193	1529.3906847359806	1554.8556830503735	1577.9339330084943	1598.8939533764494	1617.9725425282006	1635.4064988377074	1651.7461391134425	1668.7958539019273	1688.673552184196	1713.4971429412817	1744.3785229156347	1778.40553989537	1811.6600294300194	1840.2238270691137	1861.5937501455867	1878.9265431259787	1896.7939322602324	1919.7676437982907	1950.8939356487112	1987.1171923545173	2023.8563301173465	2056.530265138839	2081.4561946743215	2098.5444401938853	2108.6036042213104	2112.4422892803773	2111.133020159283	2106.804010703886	2101.847397024462	2098.655315231287	2099.1080600073406	2103.038560326414	2109.767903735006	2118.617177779613	2122.876991787054	2091.7160422054385	1988.2725472631978	1775.6847251887646	1439.9937969965629	1058.8529948449886	732.8185536784299	562.4467084412753
992.5170602674469	1026.6143335742768	1059.0064259704855	1087.9881565454514	1111.854344388554	1129.7125114812343	1143.920991373184	1157.6508205061582	1174.073035321911	1195.7377508633433	1222.711396577937	1254.4394805143193	1290.3675107211182	1329.7111519549992	1370.7666958047791	1411.600590567313	1450.2792845394554	1485.2610584329996	1516.5715226194936	1544.6281198854244	1569.8482930172795	1592.624637306212	1613.2503580620373	1631.9938130992402	1649.1233602323032	1665.2137128438558	1682.0650065891168	1701.7837326914512	1726.4763823742237	1757.2429609783596	1791.157530315024	1824.28766631294	1852.7009449008324	1873.8867999714207	1891.0220972734094	1908.7055605194967	1931.5359134223818	1962.5795552804643	1998.7735877349437	2035.5227880127184	2068.231933340688	2093.1926615238744	2110.2440526797845	2120.112047504049	2123.522586692296	2121.5398469765623	2116.580949234509	2111.401250380201	2108.756107327707	2110.7183081252556	2116.6303653577334	2125.152222744192	2134.9438240036807	2138.8113114810653	2106.14562202447	2000.4838911078343	1785.3632542050984	1447.1965962995791	1063.8998004121042	736.2644990728791	565.0823248121094
1011.2878745571247	1045.2858342058973	1077.5303281008448	1106.2678904881416	1129.7450556139627	1147.0484457347209	1160.6250351477865	1173.7618861607673	1189.7460610812718	1211.210284591979	1238.1699308758486	1269.9860364909111	1306.0196379951965	1345.4178278993738	1386.471922524663	1427.2592941449236	1465.8573150340133	1500.7316509445104	1531.9011415438665	1559.7729199782532	1584.7541193938412	1607.2339082214266	1627.5295960303051	1645.9405276743983	1662.7660480076265	1678.604953867777	1695.2538500281012	1714.8087932457179	1739.3658402777435	1770.0140075224454	1803.8141499426881	1836.820082142485	1865.0856187258496	1886.0930861763786	1903.038858496003	1920.5478215662376	1943.244861268597	1974.2154215270778	2010.3871784356068	2047.1483661305929	2079.8872187484453	2104.869738526209	2121.873000103469	2131.551846220449	2134.561119617369	2131.9589802465107	2126.416856908395	2121.009495615601	2118.8116423807082	2122.0672043307277	2129.696733050392	2139.7899412388674	2150.4365415953166	2154.018175398101	2120.084198242374	2012.475894302484	1795.0345477527815	1454.4745389869154	1069.0026332757286	739.6986921093633	567.642576977961
1029.8626324034497	1063.7811600894936	1095.8972530534825	1124.4084765733592	1147.5123959270686	1164.2740758396042	1177.2285788241595	1189.7784668409781	1205.3263018503033	1226.587338172776	1253.5275995706277	1285.425802166486	1321.56066208298	1361.0123179509621	1402.0665984341829	1442.810754704618	1481.3320379342417	1516.1027084200673	1547.1350629592562	1574.8264074740086	1599.574047886524	1621.7638380019087	1641.7358231568912	1659.8185965711077	1676.3407514641924	1691.924063644206	1708.3630392729065	1727.7453671004776	1752.1587358771017	1782.682917826811	1816.3660190690302	1849.2482291970337	1877.3697378040943	1898.2057543443352	1914.9715677152753	1932.3174866752836	1954.8938199827285	1985.803795905102	2021.9623207463897	2058.737220319699	2091.4963204381406	2116.479726824139	2133.4166648373853	2142.9086397468864	2145.55715682165	2142.418129257716	2136.3651019592526	2130.726027757462	2128.828859483545	2133.0560747611435	2142.0082503836647	2153.340487936958	2164.7078890068715	2168.1572655326463	2133.302270867094	2024.1482687164223	1804.7006227868358	1461.8713212290995	1074.1988499722124	743.128319389734	570.1048398552218
1048.2216560323586	1082.0822881039637	1114.0917089188222	1142.3987072201867	1165.1520717513101	1181.3949112607324	1193.7476145181417	1205.7248902985125	1220.8414473768194	1241.893185684747	1268.8007697808214	1300.766055380278	1336.9908981983524	1376.492530965742	1417.5496944749902	1458.2565065341034	1496.707084951086	1531.3780404377558	1562.275955321178	1589.789904832231	1614.3089642017926	1636.216518895426	1655.8731953174324	1673.6339301067997	1689.8536599025142	1705.1752436321408	1721.3932293775547	1740.5900875092098	1764.8482883975578	1795.2409471703738	1828.8037579847155	1861.5630597549628	1889.5451913954932	1910.2179500591644	1926.8149658527398	1944.0113271214607	1966.4821222105684	1997.3469399310873	2033.5033709571733	2070.2935064287653	2103.0594374858047	2128.014927560478	2144.860429253976	2154.1680674597333	2156.50996707119	2152.9450032987634	2146.479052620789	2140.604741832585	2138.814697729468	2143.586245553887	2153.335504336821	2165.463291556386	2177.370424690694	2180.8882638791815	2145.570339906575	2035.400726218925	1814.363496262282	1469.430639196657	1079.525807037905	746.560567515842	572.4464883602832
1066.345267669793	1100.171195128208	1132.0982037872907	1160.2273748477078	1182.6597895101272	1198.4164614629576	1210.1981343455743	1221.6254842850947	1236.3191874086356	1257.1521012069056	1284.0058086249796	1316.0140739715225	1352.3106615552006	1391.8563757996938	1432.920181588739	1473.598083921088	1511.986087795492	1546.5614565756623	1577.326487085149	1604.6647345124622	1628.9597540461123	1650.5940431497474	1669.9458683875664	1687.3924385989071	1703.310962623106	1718.3626952905809	1734.3450753960708	1753.339587725395	1777.4277170643722	1807.679350832053	1841.117986980411	1873.7555260946501	1901.603868759975	1922.1228189047417	1938.563793829911	1955.6261141795958	1978.0091005979086	2008.8471151215838	2045.0146853578406	2081.821380306521	2114.576768967467	2139.4676418780405	2156.1896757256845	2165.3157687353637	2167.4188191320413	2163.5673116582398	2156.812077126712	2150.6995328677717	2148.776096211731	2153.559042846343	2163.4490818891336	2175.817780815075	2188.036707099134	2191.87085243219	2156.658905368759	2046.1329786792676	1824.0251851341416	1477.1961890601156	1085.020861009156	750.0026230895382	574.6448974095365
1084.2205829347272	1118.0356264364955	1149.9058359735213	1177.8863775810612	1200.0324172943724	1215.342965612485	1226.5924108895183	1237.498985943365	1251.7809235919174	1272.3829172624364	1299.1555028196512	1331.1756767376608	1367.520435490562	1407.1025077672464	1448.1775511157755	1488.8369552990046	1527.172110079788	1561.6561077872798	1592.2888510158293	1619.4519449260845	1643.5269946786937	1664.8977632823512	1683.956645137934	1701.0981924943671	1716.7169576005738	1731.4893292875422	1747.2190427145144	1765.9916696227972	1789.8927817536974	1819.9930923156483	1853.3038803855902	1885.8215665075904	1913.5425712257152	1933.9177900227614	1950.2160181364413	1967.1605257431968	1989.4745830194693	2020.3057821470748	2056.4990033293275	2093.3234487749155	2126.048320692528	2150.8326205983108	2167.3945472382416	2176.3420986657547	2178.283272934286	2174.303792094181	2167.400274183429	2161.0470612369313	2158.7184952895896	2162.9093923217292	2172.1964640953847	2184.176896318019	2196.447874697092	2200.8769949257758	2166.4134926400793	2056.277013461723	1833.6872030124257	1485.1997438649353	1090.7144663961117	753.4672379338415	576.6939258060122
1101.8618910182809	1135.686400884576	1167.5220646889804	1195.3800363696023	1217.271469864551	1232.1735816809417	1242.9278386019184	1253.3417699796312	1267.2229051662305	1287.5827001512046	1314.2483174733884	1346.2508463089566	1382.621375834082	1422.232568016629	1463.3233759912239	1503.9743256841844	1542.2659430218268	1576.6625105277224	1607.163337114449	1634.151488291839	1658.0100295697239	1679.1260728895452	1697.9029159191853	1714.7479027581364	1730.06837750589	1744.552893127103	1760.0148380470855	1778.54880955631	1802.2494049452512	1832.1919680244796	1865.3748286849557	1897.7770633377356	1925.377748393876	1945.6174267861918	1961.7825075345281	1978.6208661804885	2000.8803782656755	2031.7211982937717	2067.9525966167803	2104.796122548781	2137.473325403857	2162.114413257457	2178.4842292305066	2187.256275205298	2189.1040530641244	2185.1372962424152	2178.2106643881393	2171.615048702403	2168.6413403863135	2171.7066178465866	2179.732708312386	2190.7676262184896	2202.85938599967	2208.1277820525243	2174.9797286209205	2065.893919910549	1843.3490501270999	1493.4253841563086	1096.609469604098	756.9894247564376	578.6533678992968
1119.2902745046122	1153.1401057235717	1184.958939369345	1212.7157778687442	1234.3796236485828	1248.9061973413131	1259.1980924019435	1269.1446204911208	1282.6350932694925	1302.7430746172483	1329.2791372927456	1361.238106273883	1397.61480653856	1437.2489441545226	1478.3597495489046	1519.011334238686	1557.2678097408468	1591.5805226275124	1621.9497596913848	1648.7630427803108	1672.4078937421389	1693.2766258373508	1711.780717976976	1728.336440484678	1743.3600636841215	1757.5498435223626	1772.7319784400217	1791.014652501112	1814.5060497696456	1844.2894825867506	1877.3487764020188	1909.642884942156	1937.130761933869	1957.240576125822	1973.277356354508	1990.0153464783782	2012.2287903558827	2043.0908200018223	2079.3701200564014	2116.2342633161734	2148.8508225776936	2173.3200190703205	2189.472667754627	2198.0722320239915	2199.8821752717918	2196.0417042082217	2189.1929988107436	2182.3539823736364	2178.542578191179	2180.0536428332916	2186.289765972464	2195.930470556831	2207.6552795345237	2213.956586244642	2182.578265590156	2075.077062865004	1853.0097233631213	1501.8452673543622	1102.7018150122394	760.6097614861814	580.5995019256155
1136.5268159778766	1170.4133282046025	1202.2285094502893	1229.901028733897	1251.3595550743864	1265.5387002665818	1275.3968472087595	1284.8983215750584	1298.0074490396191	1317.8556654046051	1344.2428469842744	1376.1359802209095	1412.5020515567928	1452.1540237876063	1493.288765122636	1533.9491201245662	1572.1779333560828	1606.41000191717	1636.6479330570094	1663.286286562083	1686.7196222188709	1707.3470759917857	1725.5860885569587	1741.8586767684535	1756.5868574803317	1770.4766371864152	1785.3699809395596	1803.39284343238	1826.671179357491	1856.2991406306626	1889.243668060289	1921.43989967792	1948.8229735151044	1968.80608497244	1984.7146589267163	2001.352177623772	2023.522123309443	2054.412103711369	2090.74622848439	2127.6327327651456	2160.179851690277	2184.45643725174	2200.3738088627483	2208.8039027918317	2210.6186553075186	2206.9908960968787	2200.297028521142	2193.2143493600784	2188.420155393459	2188.0533906942164	2192.0995885079415	2200.0059293733866	2211.2195938293057	2218.696779934337	2189.42975582666	2083.919807164341	1862.668219605445	1510.4315508792224	1108.9874469996587	764.3688260519257	582.608606121194
1153.5925980222319	1187.52265557879	1219.34282436749	1246.9432156204734	1268.2139405698829	1282.0689781297328	1291.5177779415349	1300.5936573286717	1313.329933614528	1332.9120972573123	1359.1343312545296	1390.942991738509	1427.2844348415795	1466.9501945225618	1508.1125160462384	1548.788822503884	1586.9965369867716	1621.1508062272171	1651.257671521699	1677.7208978077385	1700.9442500228554	1721.3350772188694	1739.3150649047896	1755.3094827039263	1769.7436002395873	1783.3297308323592	1797.928362591937	1815.687027325293	1838.7532568393988	1868.2344467844184	1901.0774481832784	1933.1889759020978	1960.4757448069936	1980.3328002568348	1996.1085095814894	2012.639570603576	2034.7626811457123	2065.682505862559	2102.0755767369487	2138.9863925837526	2171.4594522178472	2195.5306670165564	2211.2015986070164	2219.4652211788143	2221.3145089215377	2217.9587520136647	2211.4725045892346	2204.1466367711796	2198.2720186824304	2195.808784841739	2197.3941273511423	2203.3345027085	2213.9363674116703	2222.6817355538155	2195.7548516093066	2092.5155176478193	1872.3235357390286	1519.156392151015	1115.4623099454793	768.3071963825249	584.756958722258
1170.5087032218344	1204.4846750972545	1236.3139335566223	1263.8497651838848	1284.9454565629899	1298.4949186037495	1307.5545595194358	1316.2214118491854	1328.5925081321352	1347.9039949194073	1373.9484748100635	1405.6576644151514	1441.9632803457177	1481.6398439660672	1522.8330956535306	1563.5315805386954	1601.7238437521496	1635.8027933881745	1665.7787893958275	1692.0665546878608	1715.0808121770258	1735.2382833846198	1752.9636842661218	1768.6837293855579	1782.8251333069527	1796.1055811732908	1810.40664044339	1827.9008491550271	1850.7607453459796	1880.108905676219	1912.8680612944966	1944.9109819717576	1972.110437478947	1991.8395689097945	2007.4730026491623	2023.885736404697	2045.9527678840432	2076.8994828955374	2113.3528196502775	2150.29010446005	2182.6886636366426	2206.5497075796097	2221.9699830395775	2230.0701208549376	2231.970751864082	2228.919152063857	2222.6691780849214	2215.1013317163865	2208.096114747366	2203.4227486882305	2202.4053339343895	2206.2566906025145	2216.189638809272	2226.244825535284	2201.774205216968	2100.9575591546923	1881.974668648826	1527.9919485898672	1122.1223482288235	772.4654504068329	587.1208379650326
1187.2962141608398	1221.3159740111162	1253.153886453361	1280.6281040795416	1301.5567794816266	1314.8144093616145	1323.5008668616297	1331.7723692338254	1343.7851337303566	1362.8229831349263	1388.680162357429	1420.2785218393078	1456.5399120220056	1496.2253597248034	1537.4525972783317	1578.1785333910584	1616.3600767714518	1650.3658212305625	1680.2111009897692	1706.3229353730328	1729.128343704315	1749.0543483550555	1766.527983886609	1781.9762879078105	1795.826298027493	1808.800644922306	1822.8043315401549	1840.0379538967604	1862.7021080078443	1891.9360219342673	1924.6334519174538	1956.6267862439681	1983.748413200375	2003.3452378621073	2018.8222324600706	2035.0988860140403	2057.0946875437894	2088.060491250448	2124.572612060577	2161.538730082089	2193.866525422901	2217.5205581557393	2232.6929082125766	2240.6325354901965	2242.5883998853838	2239.8459763527344	2233.836800078101	2226.0289213051483	2217.890390277541	2210.9982056460663	2207.3651596900077	2209.1129930957723	2218.3634465497644	2229.71942231095	2207.708468928518	2109.339296524217	1891.6206152197944	1536.9103776159038	1128.9635062288148	776.8841660537031	589.7765220857432
1203.9762134234065	1238.0331395714975	1269.874732493383	1297.2856589628566	1318.0505857537132	1331.0253380763133	1339.350374887284	1347.2373135798184	1358.8977715471106	1377.6606866479083	1403.3242786031806	1434.8040875994504	1471.015653823242	1510.7091294054508	1551.9731142544613	1592.7308202230308	1630.905459163916	1664.8397475849033	1694.554420613899	1720.4897180338387	1743.0858796276584	1762.7809259961964	1780.0040010119067	1795.1820293651474	1808.7419357462743	1821.411378792502	1835.1209529284693	1852.1019865256712	1874.5858079556042	1903.7293001867654	1936.3915645756613	1968.3572570757997	1995.411033640689	2014.868654044562	2030.1702933445513	2046.2872304185134	2068.1907441443045	2099.162987367438	2135.7296088040484	2172.727131137927	2204.9920770528643	2228.450217959786	2243.3843201781606	2251.166398754589	2253.1684687356747	2250.713104985576	2244.9251216386756	2236.8798926469135	2227.6527919622295	2218.6380791276215	2212.5055560503197	2212.243910228617	2220.8418291608023	2233.4388983130198	2213.7782950228307	2117.75409459565	1901.2603723368898	1545.8838366492523	1135.9817283245768	781.6039212519895	592.8002893206157
1220.5697835936899	1254.6527590295177	1286.4885211123626	1313.8298564892405	1334.429551807168	1347.1255924208283	1355.0967585155659	1362.60702898439	1373.9203827203119	1392.4087302023893	1417.87570825387	1449.2328852840499	1485.391829702224	1525.0935406146882	1566.3967399157382	1607.1895801966696	1645.360214048777	1679.2244302817173	1708.8085625785914	1734.5665808408612	1756.9524549699881	1776.4156701740603	1793.3877728876687	1808.2958248520297	1821.566887808361	1833.934239496975	1847.3560216545693	1864.0965920169365	1886.42030831987	1915.5022450619151	1948.1603437926287	1980.1232628243204	2007.1196604692987	2026.4286643879466	2041.531279632938	2057.458980605021	2079.243241704943	2110.2044276866504	2146.818464716893	2183.850169315616	2216.0643580027686	2239.345686206589	2254.058164988474	2261.6856443181105	2263.7119741651877	2261.494418067658	2255.8838938365434	2247.6047328511304	2237.381266490707	2226.4452925452692	2218.05847444765	2215.9899420413926	2224.008825170038	2237.736625973701	2220.2043357787798	2126.2953182082456	1910.8929368850675	1554.884483110038	1143.1729588952321	786.6652939305457	596.268417905875
1237.098007255847	1271.1914196362986	1303.0073017459758	1330.2681233141047	1350.6963540699116	1363.1130600681445	1370.7336926656424	1377.8722995447663	1388.8429283878784	1407.0587385424074	1432.3293360160515	1463.5634384815771	1499.66976361175	1539.380980959197	1580.7255675959825	1621.5559524740322	1659.7245645452717	1693.519727151526	1722.9733411942211	1748.553201964684	1770.7271047542395	1789.9562347546664	1806.6753367595481	1821.3125454629205	1834.295995558818	1846.365683748822	1859.5090547646923	1876.0254153457338	1898.2140722312522	1927.2683611879181	1959.9577340918672	1991.9456718465995	2018.8956553556154	2038.0441158230494	2052.919285655568	2068.622347560471	2090.254484245058	2121.1822686482324	2157.8338346353103	2194.9027063032113	2227.0824077488555	2250.213962110988	2264.728388695663	2272.2042058507586	2274.2199319241545	2272.1637957042603	2266.6628677416047	2258.153929027247	2247.073760552247	2234.5227693113843	2224.2558663143213	2220.691588574441	2228.2484731051263	2242.9459777251996	2227.2072434752386	2135.0563322012613	1920.5173057492839	1563.884474418388	1150.533142319904	792.1088620182256	600.2571860777471
1253.576321153757	1287.6613058116463	1319.4399194163636	1346.6057909147366	1366.8525492535932	1378.9853077379128	1386.2551171052792	1393.0245124514272	1403.6560288720927	1421.602764358412	1446.680068483127	1477.7938537143812	1513.850032520318	1553.5729751200581	1594.9608827366355	1635.8304143440596	1673.9982289163418	1707.725100933287	1737.0482668978814	1762.4490788189046	1784.4088887051364	1803.4006104558896	1819.8634055326029	1834.2279972872468	1846.925109071793	1858.7029601030931	1871.5797530575262	1887.8911864763509	1909.972958900827	1939.0362909185312	1971.794491302311	2003.8363908713309	2030.7508204447543	2049.7252829462923	2064.3419697178347	2079.781744205818	2101.2254698566776	2132.0944510164522	2168.7717556295956	2205.8808925401613	2238.045370592205	2261.060040088026	2275.405117162901	2282.73215941035	2284.692724423896	2282.701293628636	2277.224043775989	2268.490075448949	2256.728489230514	2242.9474765892573	2231.271592536068	2226.604482967414	2233.8497937797606	2249.319053618341	2234.955322123439	2144.109541684103	1930.1326546893808	1572.8579974338675	1158.0484818343411	797.9494137131268	604.8060988925495
1269.9975786701814	1304.0569906501066	1335.7824014915223	1362.8398100559177	1382.8952152047839	1394.738618336454	1401.656030996632	1408.0574672678647	1418.3529412327	1436.0345721265007	1460.9228997958928	1491.9205692403175	1527.9302254592167	1567.6675960759596	1609.1007392096249	1650.0107956032186	1688.1789059997468	1721.838433999703	1751.031634633535	1776.2529857891764	1797.9969653545616	1816.7481354030242	1832.9513947494925	1847.0417263942936	1859.4541133377543	1870.9464844826518	1883.568552341562	1899.6929753295108	1921.692411861524	1950.7952275097202	1983.6526164745862	2015.7714801137013	2042.6587197846443	2061.4481510166233	2075.7812460253613	2090.9263911982093	2112.1519729225183	2142.9408528520753	2179.63379370641	2216.7860334714846	2248.952810133264	2271.8808953535467	2286.083195497465	2293.264150605986	2295.1282007200757	2293.1116700859397	2287.578419770737	2278.624195046865	2266.344741186722	2251.6925565458346	2239.047151812259	2233.6447907571824	2240.7217371517895	2256.782864178422	2243.4074826640467	2153.44351284678	1939.7388749647414	1581.7873567737968	1165.6662161007919	804.0985782903189	609.8075686869691
1286.3489873476071	1320.3686444149134	1352.0275709259154	1378.9650363243081	1398.8203100537883	1410.368953816759	1416.931698350457	1422.965566650827	1432.927581713814	1450.3483542691856	1475.0528459819952	1505.9396062511205	1541.9071844754374	1581.6620538799918	1623.1423829945036	1664.0942641748618	1702.2637897769541	1735.8572136319162	1764.9214354718658	1789.963516504169	1811.49051793619	1829.9984845732233	1845.9393956122824	1859.7542138483118	1871.8839020762543	1883.0974646523152	1895.4760721777434	1911.4289368150485	1933.365270726741	1962.5295019430077	1995.5069219647448	2027.7180381605249	2054.58335789892	2073.180132958627	2087.2125927588313	2102.041711128844	2123.028461897975	2153.7218365399926	2190.42289710651	2227.6207232935967	2259.804394797325	2282.6714983235993	2296.7536486176614	2303.790967434586	2305.5235765294483	2303.4058589493034	2297.749242909124	2288.5794179158634	2275.922073476475	2260.7051950989808	2247.4659522956763	2241.6438105799284	2248.6782354651	2265.183147549361	2252.4702877700856	2163.025852149451	1949.3360367096361	1590.6568864949375	1173.3238426381324	810.4421952941162	615.1172346177856
1302.6177547285185	1336.5864373692978	1368.1682506740046	1394.9763253065653	1414.6237919309071	1425.8722761318156	1432.077383177508	1437.7432132570598	1447.3738665595467	1464.538303208976	1489.06492306908	1519.8469859385232	1555.7777516159688	1595.553558585244	1637.0830600708218	1678.077987982338	1716.2500742294287	1749.7789271110641	1778.715660483556	1803.5792645925508	1824.8887296836947	1843.151332943637	1858.8274993230355	1872.3659407135506	1884.2153690068435	1895.1571083769002	1907.302932127012	1923.0972258427967	1944.9843751098717	1974.2234451999136	2007.3322201288365	2039.6431635986132	2066.4887393112153	2084.8886416968835	2098.611488098926	2113.113126588919	2133.8494052384367	2164.437764465092	2201.142014070651	2238.387556202911	2270.599793009676	2293.4268194142305	2307.4075014417945	2314.303397893071	2315.876067568765	2313.594794091855	2307.759760374419	2298.3788741508083	2285.460043155378	2269.9325781665584	2256.4114021390997	2250.4328410718313	2257.5332209635812	2274.3656418750707	2262.050300114579	2172.8241660522763	1958.9242100583335	1599.45092065405	1180.9588589652365	816.8661042688325	620.5907358417776
1318.7910883554014	1352.7005397764938	1384.1972636902533	1410.8685325893482	1430.301618966445	1441.2445472346146	1447.088349488541	1452.3848097433106	1461.6857120140107	1478.5986113683837	1502.9541470847935	1533.6387294942597	1569.5387689278016	1609.339320244807	1650.9200164181314	1691.9591349490006	1730.1349533386376	1763.601061718289	1792.4123007392884	1817.0988236829908	1838.1907838307513	1856.2063554914187	1871.6157970838162	1884.8773880542622	1896.4494078490736	1907.1266234212242	1919.049751750312	1934.6959973225903	1956.5425646243136	1985.8613882619607	2019.1033233229139	2051.513955014779	2078.3388685451646	2096.541090155978	2109.953410226329	2124.1260601696326	2144.609271399297	2175.0889990122655	2211.7940928395874	2249.0891263958424	2281.3386731956093	2304.141829041488	2318.0357788881697	2324.792229978363	2326.18288955478	2323.6894093867277	2317.6332193498947	2308.0456938465686	2294.9582072790345	2279.3218916664314	2265.7669094953094	2259.8431808690725	2267.1006258911216	2284.1760852994694	2272.054082370552	2182.8060610154153	1968.5034651451044	1608.1537933078944	1188.508762600979	823.2561447587817	626.0837115157254
1334.8561957707404	1368.7011218997322	1400.1074329291237	1426.6365137593143	1445.8497492907034	1456.4817290781443	1461.95986129431	1466.8847587663258	1475.8570343213182	1492.5234711699186	1516.7155340567808	1547.3108581100635	1583.1870784579244	1623.016548911769	1664.650498015983	1705.7348729981984	1743.9156210860458	1777.3211047347302	1806.0093473097452	1830.520787404157	1851.395863611032	1869.1632271937178	1884.3043800966877	1897.2890369346956	1908.5869123224961	1919.0072175501048	1930.717150608585	1946.2234061642623	1968.0326788834604	1997.4276621106683	2030.7950439030258	2063.2975109958356	2090.0977501244015	2108.10489126049	2121.213837321722	2135.0659344621804	2155.3025288359486	2185.6759025664005	2222.3820816540765	2259.7280280688037	2292.020703780413	2314.81149762142	2328.629505875092	2335.248251687383	2336.441258204246	2333.70063870705	2327.3928670188234	2317.603007098008	2304.416122903048	2288.820321516462	2275.4158825170857	2269.7061286078306	2277.1943824916084	2294.460215966471	2282.3881972110275	2192.939143499027	1978.0738721042173	1616.7498385132315	1195.911051064235	829.4981563082774	631.4518007964077
1350.8002845170197	1384.5783540022458	1415.8915813450774	1442.2751244031217	1461.2641410339845	1471.5797836153945	1476.6871826055701	1481.2374629828519	1489.8817497255811	1506.3070750360916	1530.3441000126877	1560.859392977667	1596.7195222533267	1636.5824546392207	1678.2717508439275	1719.4023700532823	1757.5892714531194	1790.9365434415276	1819.5047912656087	1843.843749384718	1864.5031522582112	1882.021623027687	1896.893339563713	1909.6013684191007	1920.6287761466604	1930.800098528358	1942.3057482627744	1957.6776072776463	1979.447557500709	2008.9065977275577	2042.382194225223	2074.960930128594	2101.7293885725603	2119.5474579350043	2132.368247565787	2145.9181720577612	2165.923646003781	2196.1988375123883	2232.9089287548722	2270.3068554182096	2302.6455531893776	2325.4307955700724	2339.1797073208663	2345.66225101705	2346.6483892339143	2343.6394159259535	2337.0619505644763	2327.073943999995	2313.833347083022	2298.375053634514	2285.2417293572084	2279.852982924287	2287.6284230089286	2305.0637720199916	2292.9592073090303	2203.1910199632707	1987.6355010699422	1625.2233903268213	1203.1032218738785	835.4779784616331	636.5506428406038
1366.6105621367265	1400.3224063472671	1431.5425318925782	1457.7792201074299	1476.5407523265926	1486.5346727993544	1491.2655774330765	1495.4373250496362	1503.753774470913	1519.9436153894137	1543.8348609801606	1574.2803552888051	1610.1329423609989	1650.0342474802524	1691.7810208815172	1732.9587940376043	1771.1530984213248	1804.4448651198218	1832.8966236775614	1857.0663032533425	1877.5118330059636	1894.7812179704779	1909.382766686957	1921.814863571729	1932.5758930411198	1942.5064741208018	1953.8161642738228	1969.0567555725763	1990.7800400894548	2020.2825260941509	2053.839586645558	2086.471310999868	2113.1977884132743	2130.836203104102	2143.392119139206	2156.668195547573	2176.467091358189	2206.6581662351177	2243.3775823827305	2280.8282026404736	2313.2128898477945	2335.9946933034944	2349.677408143799	2356.025015964287	2356.8014983605385	2353.516674916568	2346.6637171701254	2336.481634647395	2323.2094368745616	2307.9332739384513	2295.127858168459	2290.115042454621	2298.216679686972	2315.832491603949	2303.673675337584	2213.529296868307	1997.188422176549	1633.558782805425	1210.0227725487848	841.0814507631633	641.2358768050935
1382.274236172344	1415.9234491980283	1447.053107526087	1473.1436564588957	1491.6755412988289	1501.3423585830133	1505.6903097875831	1509.4787476234246	1517.467024801425	1533.4272846523945	1557.1828329868445	1587.569766235211	1623.4241808279296	1663.3691374879527	1705.1755541083019	1746.4013128745141	1784.6042959721276	1817.843557050752	1846.1828356162857	1870.187042638699	1890.421089087962	1907.441686999241	1921.7727526684823	1933.9300034568291	1944.4291567254243	1954.1275520922527	1965.249018202673	1980.359005958886	2002.0229662630927	2031.5397781919678	2065.1420335200796	2097.795752196469	2124.4669541701783	2141.938539692366	2154.260930222662	2167.3014275228115	2186.9273333545616	2217.0542511194785	2253.790990778407	2291.29466393201	2323.7223821809516	2346.4981612377314	2360.1136332621927	2366.3273345260127	2366.8978013008714	2363.343349552024	2356.221414019042	2345.8492091350745	2332.5439493332697	2317.442168346136	2304.9576771036163	2300.323605835012	2308.7730847696253	2326.612112862257	2314.438163969712	2223.9215806742936	2006.7327055583064	1641.7403500058022	1216.6072006078282	846.1944127571811	645.3631418466555
1397.7785141663585	1431.371652817762	1462.4161312000674	1488.3632890441786	1506.664466080997	1515.9988029193603	1519.9566436798457	1523.3561333609646	1531.0154169612301	1546.7522752475456	1570.3830320603859	1600.7236470086182	1636.5900797011086	1676.5843347154123	1718.452596503833	1759.7270944873635	1797.9400580869938	1831.1301065154596	1859.3614181524647	1883.2045611694562	1903.230103737881	1920.002705091128	1934.063388710353	1945.9472691386527	1956.1894609191247	1965.664540207528	1976.6049296102672	1991.5825133464086	2013.1691756350187	2042.6626850025295	2076.2643472048394	2108.90135230521	2135.500890366906	2152.8218806243785	2164.9501589968363	2177.8032905746754	2197.2988404482926	2227.387454550361	2264.1521021826566	2301.7088334892323	2334.1736986141404	2356.936169788832	2370.4794075943537	2376.5599946991497	2376.934513771665	2373.1303737054523	2365.7582882944985	2355.1997975578997	2341.8364415147507	2326.8489227754317	2314.6145943154615	2310.309971701642	2319.1115705007765	2337.2483739388317	2325.159235878439	2234.3354778413914	2016.268421349484	1649.7524259847135	1222.7940035698837	850.7027039880006	648.7880771220695
1413.115605545826	1446.6615369086248	1477.6282008599894	1503.4363299884858	1521.5066568826783	1530.5032287607924	1534.063351359685	1537.0676450458704	1544.3967301858654	1559.9164889643812	1583.4338508389146	1613.7410070851593	1649.6301489788077	1689.6795555856588	1731.6118571319332	1772.9357716339562	1811.1600171080536	1844.3043305013125	1872.4325244838647	1896.1194306566038	1915.9398806204224	1932.4656643264289	1946.2564051265822	1957.8686847230588	1967.859084818033	1977.1198263054985	1987.8856868467308	2002.7270832948227	2024.2144325028685	2053.640689248867	2087.188960010442	2119.76488919012	2146.2741211904276	2163.463263049486	2175.4427723477756	2188.164069301366	2207.578574126329	2237.65912049965	2274.464195941954	2312.0737014347847	2344.567537959681	2367.3057024529544	2380.7685756700025	2386.7166343209933	2386.9103551160943	2382.887337547943	2375.293672239058	2364.5525725944262	2351.087252019035	2336.112108058901	2324.006274824154	2319.940070565954	2329.0838135354597	2347.6176836542345	2335.761307525458	2244.744173422712	2025.7957696195795	1657.5850417422052	1228.5387648269823	854.5231712628649	651.4044934388078
1428.2977272760863	1461.8050189284716	1492.7010144153508	1518.374417571219	1536.21393223057	1544.867903057334	1548.023238033183	1550.6264859692237	1557.624195676565	1572.9326650604287	1596.3471884024955	1626.632809078561	1662.55457046442	1702.6645420014688	1744.6628973935003	1786.036836409909	1824.2735588200885	1857.3753648205898	1885.404956316587	1908.940135640413	1928.5587051243983	1944.8388251979761	1958.3600886789786	1969.7024464823398	1979.4458495229926	1988.5005185212458	1999.097753418912	2013.7991239631785	2035.1661999012329	2064.4836806200433	2097.928784065704	2130.4018578240853	2156.8032494810614	2173.878221016091	2185.7516919829745	2198.3934963290963	2217.7734680018407	2247.8745192872066	2284.731875825647	2322.3938415962257	2354.9087205780097	2377.6117950466955	2390.986260464516	2396.802290590334	2396.8300591830152	2392.6184564424257	2384.8312383324474	2373.9108772579634	2360.2998456238583	2345.235834687896	2333.1374111193663	2329.2183604404413	2338.6924681732894	2357.719133535601	2346.2402105271362	2255.143166843175	2035.3154701789954	1665.251016051462	1233.8694112637784	857.6966904407329	653.258888207114
1443.3420982070525	1476.8183657740822	1507.6500447666594	1533.1925466103328	1550.8012827306493	1559.108353758418	1561.8526171454896	1564.0496195489761	1570.7149076259898	1585.8172521602214	1609.1383204416793	1639.413003886951	1675.3761939126236	1715.551542235558	1757.617741773706	1799.0422457452946	1837.2925073685478	1870.354674991801	1898.2896774838196	1921.6771388434777	1941.0966830696502	1957.1321653017449	1970.384365241303	1981.4582937304	1990.958961611111	1999.814905063907	2010.2487616228432	2024.8066941603722	2046.0348655489445	2075.2066605466334	2108.5043514539966	2140.8374324572137	2167.1153977424615	2184.0919127973616	2195.8973283152955	2208.506166291085	2227.892948719552	2258.0399028198935	2294.9600767088036	2332.6742237273484	2365.2030972165962	2387.8614964667663	2401.1404045646877	2406.824850546341	2406.6998634477077	2402.326602049791	2394.370744113686	2383.2740971455105	2369.4784686513826	2354.2355980684706	2342.036952558154	2338.1839312128636	2347.977933125029	2367.5824857867137	2356.6096302885135	2265.5335361206544	2044.8283727733635	1672.7688646289548	1238.8319556380839	860.2951446434934	654.4359304879251
1458.2659371886355	1491.7178443422358	1522.4907648144213	1547.9057119237787	1565.2836989888922	1573.2401088134754	1575.5678021417532	1577.3540092030764	1583.6859602267975	1598.58669888829	1621.8225226470145	1652.0955424084548	1688.1078690780932	1728.3528045606408	1770.4884147577202	1811.9639565701825	1850.2286868988774	1883.2537265334538	1911.0976518187474	1934.340902988391	1953.5639202760171	1969.355662233706	1982.3391606873129	1993.145965781141	2002.4076276594926	2011.0712741426166	2021.3463437545552	2035.7578526952984	2056.8308171648346	2085.8246304592094	2118.936194258692	2151.096787339608	2177.237688478282	2194.129496666463	2205.900091757597	2218.516673820549	2237.9464429241875	2268.1615230045677	2305.15373346649	2342.9198175819406	2375.4565186229074	2398.0618556098734	2411.2389505573096	2416.792201228179	2416.5260053854495	2412.014646030927	2403.9119471217923	2392.6416178540667	2378.62736742377	2363.126893606677	2350.7338484975685	2346.8758727709783	2356.9806071014377	2377.237502611354	2366.883252214626	2275.916359273022	2054.335327148315	1680.1571031911535	1243.47241070771	862.3904169930345	655.0202893421783
1473.0864630707479	1506.5197215297128	1537.2386474591442	1562.52890832951	1579.6761716112762	1587.2786961719407	1589.1851064671241	1590.5566183494768	1596.5544476716495	1611.2574538691674	1634.4150707090523	1664.6943755412	1700.7624457155064	1741.0805772494339	1783.2869408307135	1824.813925814645	1863.0939215565254	1896.0839849640574	1923.8398431545575	1946.9418907977456	1965.970522563342	1981.519293589833	1994.234400890769	2004.7752019484665	2013.8010542452428	2022.2779139665117	2032.3981321100803	2046.6606583768535	2067.5644424677353	2096.3525917883453	2129.2448445631608	2161.2050967213745	2187.197244192177	2204.0161308965644	2215.780392722739	2228.439613550707	2247.943377260474	2278.245631748089	2315.317780973774	2353.135592913793	2385.674835544413	2408.219921372729	2421.289841029176	2426.7122296750176	2426.31472247152	2421.6854600467254	2413.4546048957864	2402.0128249806303	2387.7507882631844	2371.9252167085688	2359.2570482946644	2355.3332750025443	2365.740888813279	2386.7139462133055	2377.0747617105126	2286.2927143181532	2063.8371830494807	1687.43424745453	1247.8367892304682	864.0543906112451	655.0966338308102
1487.820894703301	1521.240264233292	1551.9091656013336	1577.0771306454785	1593.993691203777	1601.2396437832447	1602.7208435667499	1603.6744104061256	1609.3374641532039	1623.8459657273854	1646.931240318342	1677.223454183313	1713.3527735795383	1753.7471085746508	1796.025344477856	1837.6041104087521	1875.900035486938	1908.8569158021194	1936.5272153244364	1959.4905649941352	1978.3265957514636	1993.633036966098	2006.0800117254291	2016.3557415462788	2025.1484479454668	2033.4431127447276	2043.4117589854488	2057.523170013932	2078.2461291764776	2106.805545964614	2139.4508344507744	2171.187534852617	2197.021187387801	2213.7769737608305	2225.5586416235815	2238.2895801147765	2257.8931783731346	2288.2984809573154	2325.4571541057226	2363.326519476696	2395.863898728578	2418.342742652039	2431.301018567078	2436.5928229260207	2436.072252181197	2431.3419157580756	2422.998474974686	2411.387104122199	2396.852977491787	2380.646062780197	2367.635501306494	2363.5952277953193	2374.2991769713135	2396.0415787963475	2387.1978441812103	2296.6636792739187	2073.334790222491	1694.6188131355534	1251.9711039641697	865.3589486200134	654.7496330147575
1502.4864509362067	1535.8957393497526	1566.517792141496	1591.5653736896365	1608.2512483723713	1615.138479596819	1616.1913268857793	1616.7243487909732	1622.05210386412	1636.3686830874751	1659.3863071654318	1689.6967292329193	1725.8917024248653	1766.3646468090071	1808.715650184317	1850.346467282575	1888.6588528355614	1921.5839845661476	1949.1707321615693	1971.9973883001521	1990.6422456602227	2005.706869958473	2017.885919065053	2027.89732388848	2036.4590153372699	2044.5751586863996	2054.3948566766917	2068.353446415429	2088.8862650098936	2117.1984944185892	2149.574696004903	2181.06927598344	2206.736640568808	2223.437183532428	2235.255248872985	2248.0811681459745	2267.8052729068954	2298.326322539106	2335.576787737402	2373.4975670244385	2406.0295589228713	2428.4373683445133	2441.2804257578086	2446.4418680203567	2445.8048319897607	2440.9868848258657	2432.54331489751	2420.7638408757734	2405.93818143174	2389.3049272276157	2375.898156890111	2371.700821037062	2382.695870286302	2405.2501625642626	2397.266185031757	2307.030332158193	2082.828998412978	1701.7293159506944	1255.9213676666259	866.3759741412279	654.0639559549577
1517.1003506193774	1550.502413775875	1581.0799999801393	1606.0086322799377	1622.4638337230363	1628.990731562097	1629.6128698693628	1629.7233969219706	1634.7154609970582	1648.8420545739693	1671.7955469408735	1702.1281515881462	1738.392082006164	1778.945440225219	1821.369882435268	1863.0529533661852	1901.3821977478444	1934.2766567746514	1961.7813574991437	1984.4728234383904	2002.9275781094605	2017.750770162931	2029.6620487833995	2039.4096882889735	2047.7419629977576	2055.682340000665	2065.3550574798414	2079.159546390241	2099.495237686815	2127.546438580845	2159.6369613089187	2190.8754943639497	2216.370726238852	2233.0219184845264	2244.8906248838084	2257.82897227752	2277.6890875064814	2308.3354084003204	2345.6816167438806	2383.653705310812	2416.177666874762	2438.5108473468613	2451.2360051881615	2456.2672519971925	2455.518699372488	2450.6232389109878	2442.0888822032775	2430.142420838352	2415.010646405206	2397.917305456877	2384.0739644025684	2379.6891446155296	2390.9713674690065	2414.369459720833	2407.2934696671905	2317.393750988848	2092.3206573665716	1708.7842716164246	1259.7335930956483	867.1773502967771	653.1242717123469
1531.6798126027238	1565.0765544084381	1595.6112620177687	1620.4219012343333	1636.6464378617475	1642.8119276285106	1643.0017859626478	1642.6885182170674	1647.3446297446774	1661.2825288113995	1684.1742353352151	1714.53167214712	1750.8667620781102	1791.501737096	1834.0000657158782	1875.7355255896532	1914.081894369233	1946.9463979461386	1974.3700551703453	1996.9273331314419	2015.192698919017	2029.7747151754436	2041.4183267542278	2050.902574061661	2059.006497504034	2066.772944896658	2076.299993690928	2089.9495287472614	2110.083434926073	2137.8643798819535	2169.658162446192	2200.631364244249	2225.950566901588	2242.55633689029	2254.485180068912	2267.5475871426297	2287.5540488166175	2318.3319904478167	2355.7765760002253	2393.7999040896043	2426.314073331717	2448.570228555791	2461.175699444929	2466.0768618956945	2465.220091804658	2460.25384967433	2451.6349344310074	2439.522229606933	2424.0746187343475	2406.4986928740327	2392.1918732009194	2387.599288418481	2399.166067230188	2423.4292324698395	2417.293383492549	2327.755013783756	2101.810616828903	1715.8021958492134	1263.4537930090478	867.8349602085494	652.0152493478627
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412
1546.2420557361588	1579.6344281442218	1610.127051154892	1634.8201753707763	1650.8140513944822	1656.6175957454916	1656.3743886107843	1655.6366760942142	1659.956704299637	1673.7065544242976	1696.5376480390073	1726.9212418079671	1763.3285923953802	1804.0457856940657	1846.6182245113182	1888.4061408830503	1926.7697668451744	1959.6046735991172	1986.9477890083604	2009.3713801019003	2027.4477139087328	2041.788682591984	2053.1646788512967	2062.3857205204467	2070.2618254332056	2077.855261583515	2087.2372976059837	2100.7314522953866	2120.661244446499	2148.1673197524888	2179.658831500094	2210.362059874444	2235.5032850606694	2252.0655970228872	2264.059324841156	2277.251607374521	2297.409583482028	2328.322320588454	2365.866600381502	2403.941133114607	2436.4446290412034	2458.622560868012	2471.1074511149027	2475.87858475503	2474.915246761549	2469.881588776782	2461.181229119718	2448.902652778514	2433.1343447413265	2415.064584885135	2400.280832642217	2395.470342333674	2407.3203682806084	2432.459243015064	2427.2796119128684	2338.1151985607917	2111.2997265456033	1722.8016043655316	1267.127980164636	868.4206869984332	650.8215579224412

